Light cone tensor network and time evolution

The transverse folding algorithm [Phys. Rev. Lett. 102, 240603] is a tensor network method to compute time-dependent local observables in out-of-equilibrium quantum spin chains that can sometimes overcome the limitations of matrix product states. We present a contraction strategy that makes use of the exact light cone structure of the tensor network representing the observables. The strategy can be combined with the hybrid truncation proposed for global quenches in [Phys. Rev. A 91, 032306], which significantly improves the efficiency of the method. We demonstrate the performance of this transverse light cone contraction also for transport coefficients, and discuss how it can be extended to other dynamical quantities.

==> anc/data/diffusion/g-1.1/h0.5/corr_J1g-1.1h0.5dt0.1_D1000 <==
%t	 l	 alpha(1,2,3)	 real(tr(Id))	imag(tr(Id))	 real(tr(sig_alpha(t,l)sig_alpha(0,0))) 	 imag(tr(sig_alpha(t,l)sig_alpha(0,0))
0.1	0	1	2	-6.81854467460482e-21	1.91149945764765	-3.40402231962244e-17
0.1	0	2	2	-6.81854467460482e-21	1.8684637602413	-3.32951948428322e-17
0.1	0	3	2	-6.81854467460482e-21	1.95696430259365	7.92318337025543e-19
0.1	0	4	2	-6.81854467460482e-21	15.3188373055693	5.93063656524521e-18
0.2	0	1	2	-6.81854467460482e-21	1.66979271237976	-4.34268297268225e-18
0.2	0	2	2	-6.81854467460482e-21	1.50326823119499	3.79799202670469e-18
0.2	0	3	2	-6.81854467460482e-21	1.83339948040872	-2.39124482395516e-19
0.2	0	4	2	-6.81854467460482e-21	13.4340831800922	2.23112836165586e-18
0.1	1	17	1	0	0.348975	-4.81918e-18
0.2	2	17	1	0	0.000489665	-5.55814e-19
0.3	3	17	1	0	8.34942e-07	-3.6007e-20
0.4	4	17	1	0	1.42368e-09	-6.60068e-24
0.5	5	17	1	0	2.42756e-12	8.85103e-27
0.6	6	17	1	0	4.13931e-15	-2.29834e-29
0.7	7	17	1	0	7.05806e-18	-4.99312e-32
0.8	8	17	1	0	1.20349e-20	-4.11981e-34
0.9	9	17	1	0	2.05211e-23	7.43495e-35
1	10	17	1	0	3.49911e-26	2.05356e-34
1.1	11	17	1	0	5.96647e-29	1.61562e-34
1.2	12	17	1	0	9.7302e-32	9.2115e-36
1.3	13	17	1	0	-1.57622e-33	-2.37823e-34
1.4	14	17	1	0	-7.81777e-34	-4.5736e-34
1.5	15	17	1	0	-2.35619e-33	4.14146e-34
1.6	16	17	1	0	-1.88209e-33	-3.70819e-35
1.7	17	17	1	0	-2.34915e-33	-7.71565e-34
1.8	18	17	1	0	-2.00951e-33	-3.81141e-34
1.9	19	17	1	0	-1.91467e-33	8.86671e-35
2	20	17	1	0	-8.36692e-34	2.84764e-34
2.1	21	17	1	0	-2.38578e-33	-6.37889e-34
2.2	22	17	1	0	-1.67609e-33	-7.04445e-34
2.3	23	17	1	0	-1.75915e-33	-8.14926e-34
2.4	24	17	1	0	-3.41307e-34	-4.96929e-34
2.5	25	17	1	0	-9.6018e-34	-6.05614e-36
2.6	26	17	1	0	-2.33188e-33	1.42994e-34
2.7	27	17	1	0	-9.13724e-34	-2.73981e-34
2.8	28	17	1	0	2.18335e-34	-1.58443e-34
2.9	29	17	1	0	-3.67221e-33	2.19191e-34
3	30	17	1	0	-7.15287e-34	-1.31285e-33
3.1	31	17	1	0	-1.84688e-33	-4.07034e-34
3.2	32	17	1	0	-1.72868e-33	-3.34585e-35
3.3	33	17	1	0	-1.03102e-33	3.28032e-34
3.4	34	17	1	0	-2.30397e-33	6.39448e-34
3.5	35	17	1	0	-1.06296e-33	-5.2605e-34
3.6	36	17	1	0	-1.01746e-33	-1.34012e-33
3.7	37	17	1	0	-3.21149e-33	3.06049e-34
3.8	38	17	1	0	-3.78668e-33	1.34542e-33
3.9	39	17	1	0	-1.3099e-33	-9.49628e-35
4	40	17	1	0	-1.43396e-33	-6.1354e-34
4.1	41	17	1	0	-2.93544e-33	5.0861e-34
4.2	42	17	1	0	-2.94853e-33	3.96989e-34
4.3	43	17	1	0	-3.20318e-33	1.46087e-34
4.4	44	17	1	0	-2.22421e-33	-3.08076e-34
4.5	45	17	1	0	-1.718e-33	-9.16416e-34
4.6	46	17	1	0	-2.88157e-33	7.37682e-35
4.7	47	17	1	0	-2.29586e-33	5.14653e-34
4.8	48	17	1	0	-1.92298e-33	-1.02235e-34
4.9	49	17	1	0	-7.05463e-34	5.54509e-34
5	50	17	1	0	-1.58938e-33	-3.1911e-34
5.1	51	17	1	0	-2.57237e-33	-1.83202e-34
5.2	52	17	1	0	-3.29637e-34	-1.00238e-33
5.3	53	17	1	0	-1.07355e-33	5.45594e-35
5.4	54	17	1	0	-3.68279e-33	-5.92945e-34
5.5	55	17	1	0	-2.25404e-33	-6.1082e-34
5.6	56	17	1	0	-2.30472e-33	-3.46409e-34
5.7	57	17	1	0	-1.30202e-33	1.62358e-34
5.8	58	17	1	0	-1.05092e-34	-1.00298e-34
5.9	59	17	1	0	1.15729e-33	-6.80297e-34
6	60	17	1	0	3.87422e-35	8.8873e-34
6.1	61	17	1	0	-1.92688e-33	3.42182e-34
6.2	62	17	1	0	4.63832e-34	3.30868e-34
6.3	63	17	1	0	-6.03357e-34	7.20982e-34
6.4	64	17	1	0	-4.15808e-34	-1.07849e-34
6.5	65	17	1	0	-1.21631e-33	3.89499e-34
6.6	66	17	1	0	-4.27862e-35	1.20605e-34
6.7	67	17	1	0	-4.74339e-34	-4.99348e-34
6.8	68	17	1	0	-2.17253e-33	5.89117e-37
6.9	69	17	1	0	-1.86234e-33	-1.20887e-34
7	70	17	1	0	-2.23551e-33	9.06355e-34
7.1	71	17	1	0	-2.18438e-33	-2.03438e-34
7.2	72	17	1	0	-2.4303e-33	-5.4013e-34
7.3	73	17	1	0	-2.79906e-33	3.28928e-35
7.4	74	17	1	0	-1.80823e-33	-5.33903e-34
7.5	75	17	1	0	-1.47888e-33	-1.31944e-33
7.6	76	17	1	0	-2.51359e-33	-8.06609e-34
7.7	77	17	1	0	-2.13223e-33	-1.94791e-34
7.8	78	17	1	0	-2.8504e-34	-9.46348e-34
7.9	79	17	1	0	3.53219e-34	-1.08004e-34
8	80	17	1	0	1.37336e-33	3.42919e-35
8.1	81	17	1	0	9.05389e-34	-1.81874e-34
8.2	82	17	1	0	1.59055e-33	-4.76022e-34
8.3	83	17	1	0	1.12975e-33	-3.74374e-34
8.4	84	17	1	0	1.00118e-33	7.03227e-34
8.5	85	17	1	0	1.63561e-33	1.25147e-33
8.6	86	17	1	0	6.78451e-34	2.34271e-34
8.7	87	17	1	0	1.05302e-33	5.28844e-35
8.8	88	17	1	0	9.695e-35	4.58809e-34
8.9	89	17	1	0	6.25207e-34	-2.57174e-34
9	90	17	1	0	1.60225e-33	-2.08065e-36
9.1	91	17	1	0	1.45042e-34	-1.57963e-34
9.2	92	17	1	0	1.45594e-34	3.64969e-34
9.3	93	17	1	0	7.56488e-34	-5.13567e-34
9.4	94	17	1	0	8.02061e-34	-1.38891e-34
9.5	95	17	1	0	1.6332e-33	5.09261e-35
9.6	96	17	1	0	1.68371e-33	-2.94417e-34
9.7	97	17	1	0	1.06356e-33	-1.19347e-33
9.8	98	17	1	0	1.61591e-33	-6.53913e-34
9.9	99	17	1	0	2.63891e-33	1.30686e-34
10	100	17	1	0	2.40361e-33	1.67073e-34
10.1	101	17	1	0	1.04857e-33	-6.69693e-35
10.2	102	17	1	0	6.59376e-34	-2.27406e-34
10.3	103	17	1	0	1.91259e-33	-3.33897e-34
10.4	104	17	1	0	3.20157e-33	-2.29137e-34
10.5	105	17	1	0	2.6086e-33	4.69115e-34
10.6	106	17	1	0	1.04244e-33	-2.41946e-34
10.7	107	17	1	0	1.79519e-33	-1.2328e-34
10.8	108	17	1	0	1.85352e-33	-2.21251e-34
10.9	109	17	1	0	2.98139e-33	-1.08233e-33
11	110	17	1	0	1.00761e-33	2.68207e-34
11.1	111	17	1	0	1.61606e-33	1.1482e-33
11.2	112	17	1	0	5.86579e-34	2.23732e-34
11.3	113	17	1	0	1.58469e-33	1.48725e-34
11.4	114	17	1	0	3.4244e-33	1.21207e-33
11.5	115	17	1	0	3.86693e-33	9.91018e-34
11.6	116	17	1	0	1.49665e-33	2.8372e-34
11.7	117	17	1	0	2.83082e-34	-1.53646e-33
11.8	118	17	1	0	-1.50643e-33	-3.67268e-34
11.9	119	17	1	0	1.12657e-33	-2.81046e-34
12	120	17	1	0	6.78774e-35	-1.16197e-33
12.1	121	17	1	0	9.84662e-34	6.72938e-34
12.2	122	17	1	0	1.64673e-33	3.50601e-34
12.3	123	17	1	0	2.42075e-33	-1.74453e-34
12.4	124	17	1	0	-1.27865e-34	-8.73199e-36
12.5	125	17	1	0	2.87024e-34	-6.96993e-34
12.6	126	17	1	0	1.46783e-33	-4.20489e-34
12.7	127	17	1	0	1.21938e-34	-2.09348e-34
12.8	128	17	1	0	-3.9332e-34	-1.55551e-34
12.9	129	17	1	0	1.87783e-34	1.32875e-34
13	130	17	1	0	1.67603e-33	-2.60707e-34
13.1	131	17	1	0	1.82126e-33	4.59244e-34
13.2	132	17	1	0	1.78613e-33	1.05532e-33
13.3	133	17	1	0	6.43812e-34	-3.35649e-34
13.4	134	17	1	0	1.06891e-33	-6.65535e-34
13.5	135	17	1	0	1.05337e-33	-4.01645e-34
13.6	136	17	1	0	2.06877e-33	-5.51084e-34
13.7	137	17	1	0	1.68816e-33	-7.72536e-34
13.8	138	17	1	0	2.78056e-33	-2.18936e-34
13.9	139	17	1	0	-9.06481e-34	2.54757e-34
14	140	17	1	0	-1.10407e-34	-5.43883e-34
14.1	141	17	1	0	2.19565e-33	-1.10106e-34
14.2	142	17	1	0	2.05546e-33	-2.03447e-34
14.3	143	17	1	0	1.00179e-33	3.14796e-34
14.4	144	17	1	0	1.48303e-33	2.36821e-34
14.5	145	17	1	0	2.53436e-33	4.49771e-34
14.6	146	17	1	0	9.2626e-34	3.65193e-34
14.7	147	17	1	0	1.56525e-33	-4.30667e-34
14.8	148	17	1	0	1.15659e-33	-1.44463e-33
14.9	149	17	1	0	1.59518e-33	2.60649e-34
15	150	17	1	0	2.03913e-33	-7.17406e-34
15.1	151	17	1	0	2.35898e-33	-1.04097e-33
15.2	152	17	1	0	1.64485e-33	1.9246e-34
15.3	153	17	1	0	9.66585e-34	4.50603e-34
15.4	154	17	1	0	1.00587e-33	8.6072e-34
15.5	155	17	1	0	2.36403e-33	3.70774e-34
15.6	156	17	1	0	2.68335e-33	-9.51084e-36
15.7	157	17	1	0	3.04366e-33	-1.5677e-34
15.8	158	17	1	0	1.17439e-33	-4.48563e-34
15.9	159	17	1	0	1.54572e-33	-1.31897e-34
16	160	17	1	0	3.03568e-33	-5.33426e-34
16.1	161	17	1	0	9.34977e-34	4.6904e-34
16.2	162	17	1	0	2.44553e-33	4.7996e-34
16.3	163	17	1	0	2.49107e-33	-3.97311e-34
16.4	164	17	1	0	6.26059e-34	-5.41404e-34
16.5	165	17	1	0	7.27542e-34	-6.44428e-34
16.6	166	17	1	0	1.54269e-33	-7.67662e-34
16.7	167	17	1	0	1.52332e-33	-2.07893e-34
16.8	168	17	1	0	2.12519e-33	7.30469e-34
16.9	169	17	1	0	1.9909e-34	-7.39441e-34
17	170	17	1	0	1.33935e-33	4.64516e-34
17.1	171	17	1	0	6.0832e-34	1.01131e-33
17.2	172	17	1	0	4.13383e-34	-1.2769e-34
17.3	173	17	1	0	7.82007e-34	-2.81281e-34
17.4	174	17	1	0	1.185e-33	-7.10167e-34
17.5	175	17	1	0	1.11209e-33	4.197e-34
17.6	176	17	1	0	1.17363e-33	4.38772e-35
17.7	177	17	1	0	1.5607e-33	-1.10011e-34
17.8	178	17	1	0	1.49327e-34	-4.04338e-34
17.9	179	17	1	0	1.2672e-33	-2.93556e-34
18	180	17	1	0	8.02811e-34	-1.19054e-34
18.1	181	17	1	0	1.76718e-33	-7.72933e-34
18.2	182	17	1	0	1.19916e-33	-8.27288e-35
18.3	183	17	1	0	7.18153e-34	2.77949e-34
18.4	184	17	1	0	2.51458e-33	6.06551e-34
18.5	185	17	1	0	6.32132e-34	-7.01051e-34
18.6	186	17	1	0	1.23901e-33	-4.84424e-35
18.7	187	17	1	0	1.13484e-33	-1.63589e-34
18.8	188	17	1	0	1.19499e-33	-5.53369e-35
18.9	189	17	1	0	7.08593e-34	-3.26459e-34
19	190	17	1	0	1.06989e-33	3.08353e-34
19.1	191	17	1	0	5.06011e-34	1.7188e-34
19.2	192	17	1	0	2.77579e-33	-3.88619e-34
19.3	193	17	1	0	8.15047e-35	-2.86853e-34
19.4	194	17	1	0	1.94427e-33	-3.82903e-34
19.5	195	17	1	0	8.68446e-34	1.49337e-34
19.6	196	17	1	0	-4.64134e-34	-4.45215e-34
19.7	197	17	1	0	6.35049e-34	-9.75292e-34
19.8	198	17	1	0	2.02459e-33	-3.39867e-34
19.9	199	17	1	0	1.72953e-33	-2.00366e-34
0.2	0	17	1	0	1.59231	-1.209e-20
0.1	0	17	1	0	1.65453	-3.47643e-18
0.2	1	17	1	0	0.37956	1.90042e-17
0.3	1	17	1	0	0.424453	3.90376e-17
0.3	2	17	1	0	0.00280843	-3.86074e-17
0.4	2	17	1	0	0.00878654	-1.47634e-17
0.4	3	17	1	0	1.16185e-05	-4.09095e-19
0.5	3	17	1	0	7.38671e-05	-5.16107e-19
0.5	4	17	1	0	3.64565e-08	-2.48976e-24
0.6	4	17	1	0	3.92346e-07	-3.04013e-23
0.6	5	17	1	0	9.89438e-11	6.90869e-25
0.7	5	17	1	0	1.6143e-09	4.06694e-24
0.7	6	17	1	0	2.45535e-13	-2.76213e-30
0.8	6	17	1	0	5.64686e-12	-6.46339e-28
0.8	7	17	1	0	5.73356e-16	-2.09717e-30
0.9	7	17	1	0	1.76557e-14	-2.38329e-29
0.9	8	17	1	0	1.28121e-18	2.56519e-34
1	8	17	1	0	5.0845e-17	-5.99936e-33
1	9	17	1	0	2.7691e-21	1.05686e-36
1.1	9	17	1	0	1.37505e-19	1.9762e-35
1.1	10	17	1	0	5.83057e-24	-4.24933e-40
1.2	10	17	1	0	3.53879e-22	1.2369e-38
1.2	11	17	1	0	1.20213e-26	-1.34152e-40
1.3	11	17	1	0	8.74914e-25	-5.03632e-39
1.3	12	17	1	0	2.43724e-29	3.88798e-45
1.4	12	17	1	0	2.09262e-27	8.81174e-44
1.4	13	17	1	0	6.05557e-32	-3.97144e-46
1.5	13	17	1	0	4.87968e-30	1.0847e-44
1.5	14	17	1	0	1.19956e-32	7.35895e-49
1.6	14	17	1	0	2.29578e-32	-1.48201e-48
1.6	15	17	1	0	1.18998e-32	2.38307e-48
1.7	15	17	1	0	1.19242e-32	-7.76929e-48
1.7	16	17	1	0	1.18996e-32	-1.92186e-48
1.8	16	17	1	0	1.18997e-32	-2.61362e-49
1.8	17	17	1	0	1.18996e-32	-1.05248e-48
1.9	17	17	1	0	1.18996e-32	-4.04446e-48
1.9	18	17	1	0	1.18996e-32	8.47969e-49
2	18	17	1	0	1.18996e-32	3.10659e-48
2	19	17	1	0	1.18996e-32	2.37315e-49
2.1	19	17	1	0	1.18996e-32	1.71972e-48
2.1	20	17	1	0	1.18996e-32	2.94937e-48
2.2	20	17	1	0	1.18996e-32	-1.89182e-48
2.2	21	17	1	0	1.18996e-32	3.9576e-49
2.3	21	17	1	0	1.18996e-32	6.70233e-49
2.3	22	17	1	0	1.18996e-32	7.53726e-49
2.4	22	17	1	0	1.18996e-32	-2.0951e-48
2.4	23	17	1	0	1.18996e-32	-3.87862e-49
2.5	23	17	1	0	1.18996e-32	1.59839e-48
2.5	24	17	1	0	1.18996e-32	-3.2031e-48
2.6	24	17	1	0	1.18996e-32	-2.34902e-48
2.6	25	17	1	0	1.18996e-32	-1.21751e-48
2.7	25	17	1	0	1.18996e-32	-8.25546e-50
2.7	26	17	1	0	1.18996e-32	2.83596e-49
2.8	26	17	1	0	1.18996e-32	-2.83999e-49
2.8	27	17	1	0	1.18996e-32	2.83776e-48
2.9	27	17	1	0	1.18996e-32	3.97444e-48
2.9	28	17	1	0	1.18996e-32	8.51411e-49
3	28	17	1	0	1.18996e-32	1.98795e-48
3	29	17	1	0	1.18996e-32	1.41881e-48
3.1	29	17	1	0	1.18996e-32	2.8365e-49
3.1	30	17	1	0	1.18996e-32	1.13492e-48
3.2	30	17	1	0	1.18996e-32	-3.26477e-52
3.2	31	17	1	0	1.18996e-32	-1.13497e-48
3.3	31	17	1	0	1.18996e-32	5.69615e-49
3.3	32	17	1	0	1.18996e-32	-5.67465e-49
3.4	32	17	1	0	1.18996e-32	2.20629e-51
3.4	33	17	1	0	1.18996e-32	-5.6746e-49
3.5	33	17	1	0	1.18996e-32	-2.83852e-48
3.5	34	17	1	0	1.18996e-32	1.13493e-48
3.6	34	17	1	0	1.18996e-32	2.82551e-49
3.6	35	17	1	0	1.18996e-32	2.26987e-48
3.7	35	17	1	0	1.18996e-32	3.12173e-48
3.7	36	17	1	0	1.18996e-32	8.51203e-49
3.8	36	17	1	0	1.18996e-32	5.68119e-49
3.8	37	17	1	0	1.18996e-32	5.67469e-49
3.9	37	17	1	0	1.18996e-32	5.67729e-49
3.9	38	17	1	0	1.18996e-32	-9.19185e-65
4	38	17	1	0	1.18996e-32	1.70267e-48
4	39	17	1	0	1.18996e-32	5.67469e-49
4.1	39	17	1	0	1.18996e-32	8.48394e-53
4.1	40	17	1	0	1.18996e-32	2.83735e-49
4.2	40	17	1	0	1.18996e-32	-8.51118e-49
4.2	41	17	1	0	1.18996e-32	-2.83734e-49
4.3	41	17	1	0	1.18996e-32	8.52128e-49
4.3	42	17	1	0	1.18996e-32	8.45595e-57
4.4	42	17	1	0	1.18996e-32	2.2708e-48
4.4	43	17	1	0	1.18996e-32	3.12108e-48
4.5	43	17	1	0	1.18996e-32	3.40678e-48
4.5	44	17	1	0	1.18996e-32	-2.65173e-65
4.6	44	17	1	0	1.18996e-32	1.42063e-48
4.6	45	17	1	0	1.18996e-32	4.22797e-57
4.7	45	17	1	0	1.18996e-32	2.26984e-48
4.7	46	17	1	0	1.18996e-32	-8.51203e-49
4.8	46	17	1	0	1.18996e-32	1.1349e-48
4.8	47	17	1	0	1.18996e-32	8.51203e-49
4.9	47	17	1	0	1.18996e-32	3.11795e-48
4.9	48	17	1	0	1.18996e-32	2.83734e-49
5	48	17	1	0	1.18996e-32	3.11795e-48
5	49	17	1	0	1.18996e-32	8.51203e-49
5.1	49	17	1	0	1.18996e-32	2.5548e-48
5.1	50	17	1	0	1.18996e-32	-5.67469e-49
5.2	50	17	1	0	1.18996e-32	1.19181e-51
5.2	51	17	1	0	1.18996e-32	-1.13494e-48
5.3	51	17	1	0	1.18996e-32	1.12618e-48
5.3	52	17	1	0	1.18996e-32	-8.51203e-49
5.4	52	17	1	0	1.18996e-32	1.40991e-48
5.4	53	17	1	0	1.18996e-32	-1.70241e-48
5.5	53	17	1	0	1.18996e-32	1.70263e-48
5.5	54	17	1	0	1.18996e-32	-8.51203e-49
5.6	54	17	1	0	1.18996e-32	1.4189e-48
5.6	55	17	1	0	1.18996e-32	-2.83734e-49
5.7	55	17	1	0	1.18996e-32	5.32812e-51
5.7	56	17	1	0	1.18996e-32	-1.70241e-48
5.8	56	17	1	0	1.18996e-32	1.14027e-48
5.8	57	17	1	0	1.18996e-32	2.26988e-48
5.9	57	17	1	0	1.18996e-32	3.40319e-48
5.9	58	17	1	0	1.18996e-32	-5.16014e-61
6	58	17	1	0	1.18996e-32	1.70079e-48
6	59	17	1	0	1.18996e-32	-5.1605e-61
6.1	59	17	1	0	1.18996e-32	-2.89691e-49
6.1	60	17	1	0	1.18996e-32	5.67469e-49
6.2	60	17	1	0	1.18996e-32	-2.89691e-49
6.2	61	17	1	0	1.18996e-32	3.12108e-48
6.3	61	17	1	0	1.18996e-32	3.12059e-48
6.3	62	17	1	0	1.18996e-32	1.41867e-48
6.4	62	17	1	0	1.18996e-32	1.70192e-48
6.4	63	17	1	0	1.18996e-32	-1.70241e-48
6.5	63	17	1	0	1.18996e-32	-2.83271e-49
6.5	64	17	1	0	1.18996e-32	-4.00956e-63
6.6	64	17	1	0	1.18996e-32	1.1354e-48
6.6	65	17	1	0	1.18996e-32	1.70241e-48
6.7	65	17	1	0	1.18996e-32	8.51626e-49
6.7	66	17	1	0	1.18996e-32	8.51203e-49
6.8	66	17	1	0	1.18996e-32	1.4191e-48
6.8	67	17	1	0	1.18996e-32	-2.83734e-49
6.9	67	17	1	0	1.18996e-32	2.84178e-49
6.9	68	17	1	0	1.18996e-32	1.13494e-48
7	68	17	1	0	1.18996e-32	5.67913e-49
7	69	17	1	0	1.18996e-32	2.26988e-48
7.1	69	17	1	0	1.18996e-32	2.83906e-48
7.1	70	17	1	0	1.18996e-32	1.98614e-48
7.2	70	17	1	0	1.18996e-32	1.98785e-48
7.2	71	17	1	0	1.18996e-32	1.13494e-48
7.3	71	17	1	0	1.18996e-32	8.51973e-49
7.3	72	17	1	0	1.18996e-32	5.67469e-49
7.4	72	17	1	0	1.18996e-32	1.13571e-48
7.4	73	17	1	0	1.18996e-32	1.13494e-48
7.5	73	17	1	0	1.18996e-32	1.13482e-48
7.5	74	17	1	0	1.18996e-32	1.98614e-48
7.6	74	17	1	0	1.18996e-32	-1.14657e-52
7.6	75	17	1	0	1.18996e-32	5.67469e-49
7.7	75	17	1	0	1.18996e-32	-5.67647e-49
7.7	76	17	1	0	1.18996e-32	1.13494e-48
7.8	76	17	1	0	1.18996e-32	5.67291e-49
7.8	77	17	1	0	1.18996e-32	2.55361e-48
7.9	77	17	1	0	1.18996e-32	3.12144e-48
7.9	78	17	1	0	1.18996e-32	1.70241e-48
8	78	17	1	0	1.18996e-32	8.51561e-49
8	79	17	1	0	1.18996e-32	2.26988e-48
8.1	79	17	1	0	1.18996e-32	1.41961e-48
8.1	80	17	1	0	1.18996e-32	1.41867e-48
8.2	80	17	1	0	1.18996e-32	8.52145e-49
8.2	81	17	1	0	1.18996e-32	8.51203e-49
8.3	81	17	1	0	1.18996e-32	8.49763e-49
8.3	82	17	1	0	1.18996e-32	8.51203e-49
8.4	82	17	1	0	1.18996e-32	2.82294e-49
8.4	83	17	1	0	1.18996e-32	2.83734e-49
8.5	83	17	1	0	1.18996e-32	2.83551e-49
8.5	84	17	1	0	1.18996e-32	-3.98683e-65
8.6	84	17	1	0	1.18996e-32	-1.83668e-52
8.6	85	17	1	0	1.18996e-32	-1.22743e-64
8.7	85	17	1	0	1.18996e-32	2.26749e-48
8.7	86	17	1	0	1.18996e-32	8.51203e-49
8.8	86	17	1	0	1.18996e-32	2.26749e-48
8.8	87	17	1	0	1.18996e-32	2.26988e-48
8.9	87	17	1	0	1.18996e-32	3.68863e-48
8.9	88	17	1	0	1.18996e-32	2.83734e-49
9	88	17	1	0	1.18996e-32	3.12116e-48
9	89	17	1	0	1.18996e-32	2.83734e-49
9.1	89	17	1	0	1.18996e-32	1.7026e-48
9.1	90	17	1	0	1.18996e-32	1.13494e-48
9.2	90	17	1	0	1.18996e-32	1.7026e-48
9.2	91	17	1	0	1.18996e-32	8.51203e-49
9.3	91	17	1	0	1.18996e-32	2.83576e-48
9.3	92	17	1	0	1.18996e-32	5.67469e-49
9.4	92	17	1	0	1.18996e-32	1.41709e-48
9.4	93	17	1	0	1.18996e-32	1.70241e-48
9.5	93	17	1	0	1.18996e-32	2.26894e-48
9.5	94	17	1	0	1.18996e-32	1.70241e-48
9.6	94	17	1	0	1.18996e-32	1.98521e-48
9.6	95	17	1	0	1.18996e-32	1.98614e-48
9.7	95	17	1	0	1.18996e-32	1.41756e-48
9.7	96	17	1	0	1.18996e-32	1.41867e-48
9.8	96	17	1	0	1.18996e-32	1.41756e-48
9.8	97	17	1	0	1.18996e-32	5.67469e-49
9.9	97	17	1	0	1.18996e-32	8.50774e-49
9.9	98	17	1	0	1.18996e-32	1.13494e-48
10	98	17	1	0	1.18996e-32	8.50774e-49
10	99	17	1	0	1.18996e-32	1.13494e-48
10.1	99	17	1	0	1.18996e-32	2.55263e-48
10.1	100	17	1	0	1.18996e-32	1.41867e-48
10.2	100	17	1	0	1.18996e-32	8.50224e-49
10.2	101	17	1	0	1.18996e-32	1.41867e-48
10.3	101	17	1	0	1.18996e-32	1.41901e-48
10.3	102	17	1	0	1.18996e-32	-2.83734e-49
10.4	102	17	1	0	1.18996e-32	8.51542e-49
10.4	103	17	1	0	1.18996e-32	1.98614e-48
10.5	103	17	1	0	1.18996e-32	1.41797e-48
10.5	104	17	1	0	1.18996e-32	8.51203e-49
10.6	104	17	1	0	1.18996e-32	1.41797e-48
10.6	105	17	1	0	1.18996e-32	2.83734e-49
10.7	105	17	1	0	1.18996e-32	1.98569e-48
10.7	106	17	1	0	1.18996e-32	2.83734e-49
10.8	106	17	1	0	1.18996e-32	2.55315e-48
10.8	107	17	1	0	1.18996e-32	1.98614e-48
10.9	107	17	1	0	1.18996e-32	1.98616e-48
10.9	108	17	1	0	1.18996e-32	8.51203e-49
11	108	17	1	0	1.18996e-32	2.83756e-49
11	109	17	1	0	1.18996e-32	5.67469e-49
11.1	109	17	1	0	1.18996e-32	-5.678e-49
11.1	110	17	1	0	1.18996e-32	-2.83734e-49
11.2	110	17	1	0	1.18996e-32	2.83403e-49
11.2	111	17	1	0	1.18996e-32	8.51203e-49
11.3	111	17	1	0	1.18996e-32	1.41871e-48
11.3	112	17	1	0	1.18996e-32	1.13494e-48
11.4	112	17	1	0	1.18996e-32	1.70244e-48
11.4	113	17	1	0	1.18996e-32	1.13494e-48
11.5	113	17	1	0	1.18996e-32	1.70337e-48
11.5	114	17	1	0	1.18996e-32	8.51203e-49
11.6	114	17	1	0	1.18996e-32	1.41963e-48
11.6	115	17	1	0	1.18996e-32	2.83734e-49
11.7	115	17	1	0	1.18996e-32	1.98702e-48
11.7	116	17	1	0	1.18996e-32	-5.67469e-49
11.8	116	17	1	0	1.18996e-32	8.52085e-49
11.8	117	17	1	0	1.18996e-32	-8.51203e-49
11.9	117	17	1	0	1.18996e-32	-5.66304e-49
11.9	118	17	1	0	1.18996e-32	5.67469e-49
12	118	17	1	0	1.18996e-32	5.68633e-49
12	119	17	1	0	1.18996e-32	5.67469e-49
12.1	119	17	1	0	1.18996e-32	5.67577e-49
12.1	120	17	1	0	1.18996e-32	-1.50214e-64
12.2	120	17	1	0	1.18996e-32	5.67577e-49
12.2	121	17	1	0	1.18996e-32	8.51203e-49
12.3	121	17	1	0	1.18996e-32	5.67558e-49
12.3	122	17	1	0	1.18996e-32	8.51203e-49
12.4	122	17	1	0	1.18996e-32	5.67558e-49
12.4	123	17	1	0	1.18996e-32	-2.83734e-49
12.5	123	17	1	0	1.18996e-32	-2.6563e-51
12.5	124	17	1	0	1.18996e-32	8.51203e-49
12.6	124	17	1	0	1.18996e-32	8.48547e-49
12.6	125	17	1	0	1.18996e-32	-5.67469e-49
12.7	125	17	1	0	1.18996e-32	-2.83702e-49
12.7	126	17	1	0	1.18996e-32	8.51203e-49
12.8	126	17	1	0	1.18996e-32	8.51236e-49
12.8	127	17	1	0	1.18996e-32	8.51203e-49
12.9	127	17	1	0	1.18996e-32	-2.82735e-49
12.9	128	17	1	0	1.18996e-32	1.13494e-48
13	128	17	1	0	1.18996e-32	1.13594e-48
13	129	17	1	0	1.18996e-32	1.13494e-48
13.1	129	17	1	0	1.18996e-32	1.13367e-48
13.1	130	17	1	0	1.18996e-32	5.67469e-49
13.2	130	17	1	0	1.18996e-32	8.49938e-49
13.2	131	17	1	0	1.18996e-32	1.41867e-48
13.3	131	17	1	0	1.18996e-32	-5.67986e-49
13.3	132	17	1	0	1.18996e-32	1.13494e-48
13.4	132	17	1	0	1.18996e-32	-2.84252e-49
13.4	133	17	1	0	1.18996e-32	2.83734e-49
13.5	133	17	1	0	1.18996e-32	-2.85276e-49
13.5	134	17	1	0	1.18996e-32	8.51203e-49
13.6	134	17	1	0	1.18996e-32	-8.52745e-49
13.6	135	17	1	0	1.18996e-32	8.51203e-49
13.7	135	17	1	0	1.18996e-32	-1.41857e-48
13.7	136	17	1	0	1.18996e-32	1.70241e-48
13.8	136	17	1	0	1.18996e-32	1.00944e-52
13.8	137	17	1	0	1.18996e-32	1.41867e-48
13.9	137	17	1	0	1.18996e-32	-5.68171e-49
13.9	138	17	1	0	1.18996e-32	8.51203e-49
14	138	17	1	0	1.18996e-32	-5.68171e-49
14	139	17	1	0	1.18996e-32	2.55361e-48
14.1	139	17	1	0	1.18996e-32	8.51862e-49
14.1	140	17	1	0	1.18996e-32	5.67469e-49
14.2	140	17	1	0	1.18996e-32	2.84393e-49
14.2	141	17	1	0	1.18996e-32	1.98614e-48
14.3	141	17	1	0	1.18996e-32	2.81791e-49
14.3	142	17	1	0	1.18996e-32	1.13494e-48
14.4	142	17	1	0	1.18996e-32	-2.85678e-49
14.4	143	17	1	0	1.18996e-32	5.67469e-49
14.5	143	17	1	0	1.18996e-32	-1.87178e-52
14.5	144	17	1	0	1.18996e-32	1.70241e-48
14.6	144	17	1	0	1.18996e-32	1.13475e-48
14.6	145	17	1	0	1.18996e-32	8.51203e-49
14.7	145	17	1	0	1.18996e-32	8.51128e-49
14.7	146	17	1	0	1.18996e-32	-2.65189e-64
14.8	146	17	1	0	1.18996e-32	8.51128e-49
14.8	147	17	1	0	1.18996e-32	1.13494e-48
14.9	147	17	1	0	1.18996e-32	2.69071e-52
14.9	148	17	1	0	1.18996e-32	1.13494e-48
15	148	17	1	0	1.18996e-32	-2.83465e-49
15	149	17	1	0	1.18996e-32	1.13494e-48
15.1	149	17	1	0	1.18996e-32	5.43062e-52
15.1	150	17	1	0	1.18996e-32	1.98614e-48
15.2	150	17	1	0	1.18996e-32	-2.83191e-49
15.2	151	17	1	0	1.18996e-32	-5.07213e-64
15.3	151	17	1	0	1.18996e-32	7.3575e-52
15.3	152	17	1	0	1.18996e-32	2.83734e-49
15.4	152	17	1	0	1.18996e-32	-2.82999e-49
15.4	153	17	1	0	1.18996e-32	-1.70241e-48
15.5	153	17	1	0	1.18996e-32	-3.68871e-48
15.5	154	17	1	0	1.18996e-32	1.13494e-48
15.6	154	17	1	0	1.18996e-32	-8.51365e-49
15.6	155	17	1	0	1.18996e-32	2.26988e-48
15.7	155	17	1	0	1.18996e-32	1.13393e-48
15.7	156	17	1	0	1.18996e-32	1.70241e-48
15.8	156	17	1	0	1.18996e-32	1.13393e-48
15.8	157	17	1	0	1.18996e-32	1.13494e-48
15.9	157	17	1	0	1.18996e-32	5.66827e-49
15.9	158	17	1	0	1.18996e-32	1.41867e-48
16	158	17	1	0	1.18996e-32	2.83093e-49
16	159	17	1	0	1.18996e-32	2.83734e-49
16.1	159	17	1	0	1.18996e-32	8.50947e-49
16.1	160	17	1	0	1.18996e-32	1.41867e-48
16.2	160	17	1	0	1.18996e-32	1.41842e-48
16.2	161	17	1	0	1.18996e-32	-8.51203e-49
16.3	161	17	1	0	1.18996e-32	-1.70265e-48
16.3	162	17	1	0	1.18996e-32	1.41867e-48
16.4	162	17	1	0	1.18996e-32	-2.83974e-49
16.4	163	17	1	0	1.18996e-32	2.26988e-48
16.5	163	17	1	0	1.18996e-32	5.68992e-49
16.5	164	17	1	0	1.18996e-32	2.26988e-48
16.6	164	17	1	0	1.18996e-32	8.52727e-49
16.6	165	17	1	0	1.18996e-32	-8.51203e-49
16.7	165	17	1	0	1.18996e-32	-5.67586e-49
16.7	166	17	1	0	1.18996e-32	1.13494e-48
16.8	166	17	1	0	1.18996e-32	1.13482e-48
16.8	167	17	1	0	1.18996e-32	1.13494e-48
16.9	167	17	1	0	1.18996e-32	2.82925e-49
16.9	168	17	1	0	1.18996e-32	8.51203e-49
17	168	17	1	0	1.18996e-32	8.50394e-49
17	169	17	1	0	1.18996e-32	-8.51203e-49
17.1	169	17	1	0	1.18996e-32	8.50837e-49
17.1	170	17	1	0	1.18996e-32	2.83734e-49
17.2	170	17	1	0	1.18996e-32	3.12071e-48
17.2	171	17	1	0	1.18996e-32	-5.67469e-49
17.3	171	17	1	0	1.18996e-32	5.67487e-49
17.3	172	17	1	0	1.18996e-32	8.51203e-49
17.4	172	17	1	0	1.18996e-32	-1.98612e-48
17.4	173	17	1	0	1.18996e-32	2.55361e-48
17.5	173	17	1	0	1.18996e-32	-2.83671e-49
17.5	174	17	1	0	1.18996e-32	2.55361e-48
17.6	174	17	1	0	1.18996e-32	-2.83671e-49
17.6	175	17	1	0	1.18996e-32	2.83734e-49
17.7	175	17	1	0	1.18996e-32	-5.66305e-49
17.7	176	17	1	0	1.18996e-32	-2.83734e-49
17.8	176	17	1	0	1.18996e-32	2.84899e-49
17.8	177	17	1	0	1.18996e-32	2.83734e-49
17.9	177	17	1	0	1.18996e-32	-8.52979e-49
17.9	178	17	1	0	1.18996e-32	1.70241e-48
18	178	17	1	0	1.18996e-32	-2.8551e-49
18	179	17	1	0	1.18996e-32	8.51203e-49
18.1	179	17	1	0	1.18996e-32	-1.4165e-48
18.1	180	17	1	0	1.18996e-32	2.83734e-49
18.2	180	17	1	0	1.18996e-32	-1.98397e-48
18.2	181	17	1	0	1.18996e-32	-1.41867e-48
18.3	181	17	1	0	1.18996e-32	-2.271e-48
18.3	182	17	1	0	1.18996e-32	5.67469e-49
18.4	182	17	1	0	1.18996e-32	-2.84858e-49
18.4	183	17	1	0	1.18996e-32	1.41867e-48
18.5	183	17	1	0	1.18996e-32	-2.88582e-49
18.5	184	17	1	0	1.18996e-32	1.98614e-48
18.6	184	17	1	0	1.18996e-32	-2.88582e-49
18.6	185	17	1	0	1.18996e-32	1.41867e-48
18.7	185	17	1	0	1.18996e-32	-8.51124e-49
18.7	186	17	1	0	1.18996e-32	1.41867e-48
18.8	186	17	1	0	1.18996e-32	-8.51124e-49
18.8	187	17	1	0	1.18996e-32	1.41867e-48
18.9	187	17	1	0	1.18996e-32	-1.41815e-48
18.9	188	17	1	0	1.18996e-32	2.83734e-49
19	188	17	1	0	1.18996e-32	-1.41815e-48
19	189	17	1	0	1.18996e-32	1.41867e-48
19.1	189	17	1	0	1.18996e-32	-8.51405e-49
19.1	190	17	1	0	1.18996e-32	1.70241e-48
19.2	190	17	1	0	1.18996e-32	-1.13514e-48
19.2	191	17	1	0	1.18996e-32	1.70241e-48
19.3	191	17	1	0	1.18996e-32	5.67271e-49
19.3	192	17	1	0	1.18996e-32	5.67469e-49
19.4	192	17	1	0	1.18996e-32	5.67271e-49
19.4	193	17	1	0	1.18996e-32	-3.88693e-64
19.5	193	17	1	0	1.18996e-32	-1.59552e-51
19.5	194	17	1	0	1.18996e-32	2.83734e-49
19.6	194	17	1	0	1.18996e-32	8.49608e-49
19.6	195	17	1	0	1.18996e-32	1.41867e-48
19.7	195	17	1	0	1.18996e-32	-1.01077e-51
19.7	196	17	1	0	1.18996e-32	1.41867e-48
19.8	196	17	1	0	1.18996e-32	8.50193e-49
19.8	197	17	1	0	1.18996e-32	-8.51203e-49
19.9	197	17	1	0	1.18996e-32	-2.84769e-49
19.9	198	17	1	0	1.18996e-32	-5.67469e-49
20	198	17	1	0	1.18996e-32	5.66435e-49
20	199	17	1	0	1.18996e-32	-1.70241e-48
20.1	199	17	1	0	1.18996e-32	-1.12911e-48
0.3	0	1	2.69282244378903	-3.18914535973737e-16	1.80053542733406	-7.75996951642241e-17
0.3	0	2	2.69282244378903	-3.18914535973737e-16	1.32372929235737	-2.24047208712341e-17
0.3	0	3	2.69282244378903	-3.18914535973737e-16	2.21447112152107	4.03689438239868e-16
0.3	0	4	2.69282244378903	-3.18914535973737e-16	14.5345021366919	-1.46458497229993e-15
0.4	0	1	2.69282244378903	-3.18914535973737e-16	1.33580117479817	-2.89335935592427e-16
0.4	0	2	2.69282244378903	-3.18914535973737e-16	0.554306154992713	2.32912724941368e-16
0.4	0	3	2.69282244378903	-3.18914535973737e-16	1.90243518330085	7.25784515384546e-17
0.4	0	4	2.69282244378903	-3.18914535973737e-16	10.6544124015305	-2.3203944640041e-16
0.4	0	17	1.34641	-6.98709e-16	1.86164	-5.8691e-16
0.3	0	17	1.34641	-6.98709e-16	2.01668	-6.27137e-16
0.4	1	17	1.34641	-1.11022e-16	0.640913	2.71354e-16
0.5	1	17	1.34641	-1.11022e-16	0.708342	1.42367e-16
0.5	2	17	1.34641	-1.11022e-16	0.0272518	1.38475e-17
0.6	2	17	1.34641	-1.11022e-16	0.0517611	1.10418e-17
0.6	3	17	1.34641	-1.11022e-16	0.000412785	1.30888e-18
0.7	3	17	1.34641	-1.11022e-16	0.00129451	1.76218e-18
0.7	4	17	1.34641	-1.11022e-16	3.48503e-06	5.68222e-22
0.8	4	17	1.34641	-1.11022e-16	1.65401e-05	1.62349e-22
0.8	5	17	1.34641	-1.11022e-16	2.09088e-08	3.75528e-23
0.9	5	17	1.34641	-1.11022e-16	1.40185e-07	1.68544e-22
0.9	6	17	1.34641	-1.11022e-16	1.00405e-10	0
1	6	17	1.34641	-1.11022e-16	9.03782e-10	-1.09864e-25
1	7	17	1.34641	-1.11022e-16	4.12349e-13	-9.2093e-28
1.1	7	17	1.34641	-1.11022e-16	4.79554e-12	1.27025e-28
1.1	8	17	1.34641	-1.11022e-16	1.50827e-15	2.5574e-31
1.2	8	17	1.34641	-1.11022e-16	2.19976e-14	-3.19025e-30
1.2	9	17	1.34641	-1.11022e-16	5.04607e-18	4.14222e-32
1.3	9	17	1.34641	-1.11022e-16	9.01296e-17	4.09402e-31
1.3	10	17	1.34641	-1.11022e-16	1.57281e-20	-1.1041e-36
1.4	10	17	1.34641	-1.11022e-16	3.37454e-19	1.50484e-35
1.4	11	17	1.34641	-1.11022e-16	4.62807e-23	2.10788e-37
1.5	11	17	1.34641	-1.11022e-16	1.17381e-21	5.97268e-36
1.5	12	17	1.34641	-1.11022e-16	1.29837e-25	1.377e-41
1.6	12	17	1.34641	-1.11022e-16	3.84054e-24	4.00997e-39
1.6	13	17	1.34641	-1.11022e-16	3.499e-28	1.50899e-42
1.7	13	17	1.34641	-1.11022e-16	1.19322e-26	-1.69461e-42
1.7	14	17	1.34641	-1.11022e-16	9.17328e-31	2.72961e-46
1.8	14	17	1.34641	-1.11022e-16	3.54725e-29	8.78309e-45
1.8	15	17	1.34641	-1.11022e-16	8.53107e-33	-1.30903e-45
1.9	15	17	1.34641	-1.11022e-16	1.0768e-31	-5.15027e-45
1.9	16	17	1.34641	-1.11022e-16	6.23361e-33	6.51499e-49
2	16	17	1.34641	-1.11022e-16	6.50858e-33	1.85496e-49
2	17	17	1.34641	-1.11022e-16	6.22795e-33	-3.1039e-48
2.1	17	17	1.34641	-1.11022e-16	6.22869e-33	-5.77546e-48
2.1	18	17	1.34641	-1.11022e-16	6.22794e-33	7.67301e-49
2.2	18	17	1.34641	-1.11022e-16	6.22794e-33	2.48524e-48
2.2	19	17	1.34641	-1.11022e-16	6.22794e-33	3.71482e-48
2.3	19	17	1.34641	-1.11022e-16	6.22794e-33	4.72675e-49
2.3	20	17	1.34641	-1.11022e-16	6.22794e-33	-2.37015e-49
2.4	20	17	1.34641	-1.11022e-16	6.22794e-33	3.42627e-48
2.4	21	17	1.34641	-1.11022e-16	6.22794e-33	1.59964e-48
2.5	21	17	1.34641	-1.11022e-16	6.22794e-33	1.7805e-48
2.5	22	17	1.34641	-1.11022e-16	6.22794e-33	-8.06109e-49
2.6	22	17	1.34641	-1.11022e-16	6.22794e-33	-5.7128e-48
2.6	23	17	1.34641	-1.11022e-16	6.22794e-33	-1.3642e-48
2.7	23	17	1.34641	-1.11022e-16	6.22794e-33	2.57808e-48
2.7	24	17	1.34641	-1.11022e-16	6.22794e-33	2.6659e-48
2.8	24	17	1.34641	-1.11022e-16	6.22794e-33	-1.91503e-48
2.8	25	17	1.34641	-1.11022e-16	6.22794e-33	2.87473e-48
2.9	25	17	1.34641	-1.11022e-16	6.22794e-33	1.64425e-50
2.9	26	17	1.34641	-1.11022e-16	6.22794e-33	4.13091e-52
3	26	17	1.34641	-1.11022e-16	6.22794e-33	6.14063e-49
3	27	17	1.34641	-1.11022e-16	6.22794e-33	-3.56942e-48
3.1	27	17	1.34641	-1.11022e-16	6.22794e-33	-2.72724e-48
3.1	28	17	1.34641	-1.11022e-16	6.22794e-33	1.84061e-49
3.2	28	17	1.34641	-1.11022e-16	6.22794e-33	8.30455e-49
3.2	29	17	1.34641	-1.11022e-16	6.22794e-33	1.23478e-48
3.3	29	17	1.34641	-1.11022e-16	6.22794e-33	-8.68293e-49
3.3	30	17	1.34641	-1.11022e-16	6.22794e-33	1.06378e-48
3.4	30	17	1.34641	-1.11022e-16	6.22794e-33	8.26148e-51
3.4	31	17	1.34641	-1.11022e-16	6.22794e-33	-6.00407e-49
3.5	31	17	1.34641	-1.11022e-16	6.22794e-33	6.56443e-49
3.5	32	17	1.34641	-1.11022e-16	6.22794e-33	-1.85507e-48
3.6	32	17	1.34641	-1.11022e-16	6.22794e-33	6.596e-49
3.6	33	17	1.34641	-1.11022e-16	6.22794e-33	1.69355e-48
3.7	33	17	1.34641	-1.11022e-16	6.22794e-33	-2.47589e-48
3.7	34	17	1.34641	-1.11022e-16	6.22794e-33	2.43346e-48
3.8	34	17	1.34641	-1.11022e-16	6.22794e-33	-4.81346e-49
3.8	35	17	1.34641	-1.11022e-16	6.22794e-33	1.18287e-48
3.9	35	17	1.34641	-1.11022e-16	6.22794e-33	1.81121e-48
3.9	36	17	1.34641	-1.11022e-16	6.22794e-33	2.20259e-48
4	36	17	1.34641	-1.11022e-16	6.22794e-33	1.16029e-49
4	37	17	1.34641	-1.11022e-16	6.22794e-33	1.36724e-48
4.1	37	17	1.34641	-1.11022e-16	6.22794e-33	-8.90144e-50
4.1	38	17	1.34641	-1.11022e-16	6.22794e-33	-1.5928e-48
4.2	38	17	1.34641	-1.11022e-16	6.22794e-33	2.17109e-48
4.2	39	17	1.34641	-1.11022e-16	6.22794e-33	-1.17492e-48
4.3	39	17	1.34641	-1.11022e-16	6.22794e-33	-9.71146e-49
4.3	40	17	1.34641	-1.11022e-16	6.22794e-33	-1.85793e-49
4.4	40	17	1.34641	-1.11022e-16	6.22794e-33	-2.27832e-48
4.4	41	17	1.34641	-1.11022e-16	6.22794e-33	-1.02135e-48
4.5	41	17	1.34641	-1.11022e-16	6.22794e-33	-2.06924e-48
4.5	42	17	1.34641	-1.11022e-16	6.22794e-33	7.99052e-49
4.6	42	17	1.34641	-1.11022e-16	6.22794e-33	2.46616e-48
4.6	43	17	1.34641	-1.11022e-16	6.22794e-33	-3.6302e-50
4.7	43	17	1.34641	-1.11022e-16	6.22794e-33	-1.90357e-48
4.7	44	17	1.34641	-1.11022e-16	6.22794e-33	-2.96254e-49
4.8	44	17	1.34641	-1.11022e-16	6.22794e-33	-1.32819e-48
4.8	45	17	1.34641	-1.11022e-16	6.22794e-33	-1.34042e-48
4.9	45	17	1.34641	-1.11022e-16	6.22794e-33	-5.30437e-48
4.9	46	17	1.34641	-1.11022e-16	6.22794e-33	1.64798e-48
5	46	17	1.34641	-1.11022e-16	6.22794e-33	-2.10719e-48
5	47	17	1.34641	-1.11022e-16	6.22794e-33	1.86112e-49
5.1	47	17	1.34641	-1.11022e-16	6.22794e-33	-1.67758e-48
5.1	48	17	1.34641	-1.11022e-16	6.22794e-33	2.14146e-48
5.2	48	17	1.34641	-1.11022e-16	6.22794e-33	-3.48774e-49
5.2	49	17	1.34641	-1.11022e-16	6.22794e-33	8.88437e-49
5.3	49	17	1.34641	-1.11022e-16	6.22794e-33	-1.20781e-48
5.3	50	17	1.34641	-1.11022e-16	6.22794e-33	3.2967e-48
5.4	50	17	1.34641	-1.11022e-16	6.22794e-33	1.4093e-48
5.4	51	17	1.34641	-1.11022e-16	6.22794e-33	1.62599e-48
5.5	51	17	1.34641	-1.11022e-16	6.22794e-33	1.57948e-49
5.5	52	17	1.34641	-1.11022e-16	6.22794e-33	-5.32963e-51
5.6	52	17	1.34641	-1.11022e-16	6.22794e-33	1.24153e-48
5.6	53	17	1.34641	-1.11022e-16	6.22794e-33	-4.59978e-48
5.7	53	17	1.34641	-1.11022e-16	6.22794e-33	-1.25228e-48
5.7	54	17	1.34641	-1.11022e-16	6.22794e-33	-1.97787e-48
5.8	54	17	1.34641	-1.11022e-16	6.22794e-33	-2.38947e-48
5.8	55	17	1.34641	-1.11022e-16	6.22794e-33	-2.60439e-48
5.9	55	17	1.34641	-1.11022e-16	6.22794e-33	-1.97462e-48
5.9	56	17	1.34641	-1.11022e-16	6.22794e-33	-1.71536e-48
6	56	17	1.34641	-1.11022e-16	6.22794e-33	-1.29444e-48
6	57	17	1.34641	-1.11022e-16	6.22794e-33	-2.75956e-48
6.1	57	17	1.34641	-1.11022e-16	6.22794e-33	-2.65687e-49
6.1	58	17	1.34641	-1.11022e-16	6.22794e-33	-2.00398e-48
6.2	58	17	1.34641	-1.11022e-16	6.22794e-33	2.81053e-49
6.2	59	17	1.34641	-1.11022e-16	6.22794e-33	-3.25701e-48
6.3	59	17	1.34641	-1.11022e-16	6.22794e-33	-2.00213e-48
6.3	60	17	1.34641	-1.11022e-16	6.22794e-33	-1.20964e-48
6.4	60	17	1.34641	-1.11022e-16	6.22794e-33	6.71764e-49
6.4	61	17	1.34641	-1.11022e-16	6.22794e-33	-2.67151e-48
6.5	61	17	1.34641	-1.11022e-16	6.22794e-33	-2.66576e-48
6.5	62	17	1.34641	-1.11022e-16	6.22794e-33	-1.02188e-48
6.6	62	17	1.34641	-1.11022e-16	6.22794e-33	4.45735e-49
6.6	63	17	1.34641	-1.11022e-16	6.22794e-33	-3.31911e-48
6.7	63	17	1.34641	-1.11022e-16	6.22794e-33	-4.37313e-48
6.7	64	17	1.34641	-1.11022e-16	6.22794e-33	-1.24156e-48
6.8	64	17	1.34641	-1.11022e-16	6.22794e-33	-2.71326e-48
6.8	65	17	1.34641	-1.11022e-16	6.22794e-33	-8.23885e-49
6.9	65	17	1.34641	-1.11022e-16	6.22794e-33	-4.39442e-48
6.9	66	17	1.34641	-1.11022e-16	6.22794e-33	-8.29458e-49
7	66	17	1.34641	-1.11022e-16	6.22794e-33	-2.23217e-49
7	67	17	1.34641	-1.11022e-16	6.22794e-33	-4.11781e-49
7.1	67	17	1.34641	-1.11022e-16	6.22794e-33	-1.65956e-48
7.1	68	17	1.34641	-1.11022e-16	6.22794e-33	3.03125e-51
7.2	68	17	1.34641	-1.11022e-16	6.22794e-33	-4.09391e-49
7.2	69	17	1.34641	-1.11022e-16	6.22794e-33	-6.23485e-49
7.3	69	17	1.34641	-1.11022e-16	6.22794e-33	-2.09043e-49
7.3	70	17	1.34641	-1.11022e-16	6.22794e-33	-8.33796e-49
7.4	70	17	1.34641	-1.11022e-16	6.22794e-33	-4.19354e-49
7.4	71	17	1.34641	-1.11022e-16	6.22794e-33	-1.25147e-48
7.5	71	17	1.34641	-1.11022e-16	6.22794e-33	-1.66098e-48
7.5	72	17	1.34641	-1.11022e-16	6.22794e-33	-8.34553e-49
7.6	72	17	1.34641	-1.11022e-16	6.22794e-33	2.17809e-49
7.6	73	17	1.34641	-1.11022e-16	6.22794e-33	-2.7141e-48
7.7	73	17	1.34641	-1.11022e-16	6.22794e-33	-2.09351e-48
7.7	74	17	1.34641	-1.11022e-16	6.22794e-33	-1.6703e-48
7.8	74	17	1.34641	-1.11022e-16	6.22794e-33	-6.32025e-49
7.8	75	17	1.34641	-1.11022e-16	6.22794e-33	-3.96752e-48
7.9	75	17	1.34641	-1.11022e-16	6.22794e-33	-2.08875e-49
7.9	76	17	1.34641	-1.11022e-16	6.22794e-33	-2.50585e-48
8	76	17	1.34641	-1.11022e-16	6.22794e-33	4.1744e-49
8	77	17	1.34641	-1.11022e-16	6.22794e-33	-4.17465e-49
8.1	77	17	1.34641	-1.11022e-16	6.22794e-33	2.15341e-49
8.1	78	17	1.34641	-1.11022e-16	6.22794e-33	-4.17568e-49
8.2	78	17	1.34641	-1.11022e-16	6.22794e-33	-4.11278e-49
8.2	79	17	1.34641	-1.11022e-16	6.22794e-33	-1.46176e-48
8.3	79	17	1.34641	-1.11022e-16	6.22794e-33	-2.17045e-49
8.3	80	17	1.34641	-1.11022e-16	6.22794e-33	-8.35298e-49
8.4	80	17	1.34641	-1.11022e-16	6.22794e-33	1.24477e-48
8.4	81	17	1.34641	-1.11022e-16	6.22794e-33	-2.29717e-48
8.5	81	17	1.34641	-1.11022e-16	6.22794e-33	-1.24117e-48
8.5	82	17	1.34641	-1.11022e-16	6.22794e-33	-1.253e-48
8.6	82	17	1.34641	-1.11022e-16	6.22794e-33	-1.97e-49
8.6	83	17	1.34641	-1.11022e-16	6.22794e-33	-1.253e-48
8.7	83	17	1.34641	-1.11022e-16	6.22794e-33	6.20496e-49
8.7	84	17	1.34641	-1.11022e-16	6.22794e-33	-8.3534e-49
8.8	84	17	1.34641	-1.11022e-16	6.22794e-33	-6.03419e-51
8.8	85	17	1.34641	-1.11022e-16	6.22794e-33	-1.25302e-48
8.9	85	17	1.34641	-1.11022e-16	6.22794e-33	4.34466e-49
8.9	86	17	1.34641	-1.11022e-16	6.22794e-33	-4.1767e-49
9	86	17	1.34641	-1.11022e-16	6.22794e-33	1.47865e-48
9	87	17	1.34641	-1.11022e-16	6.22794e-33	-1.46186e-48
9.1	87	17	1.34641	-1.11022e-16	6.22794e-33	-4.15824e-49
9.1	88	17	1.34641	-1.11022e-16	6.22794e-33	-4.17673e-49
9.2	88	17	1.34641	-1.11022e-16	6.22794e-33	4.19527e-49
9.2	89	17	1.34641	-1.11022e-16	6.22794e-33	-8.35351e-49
9.3	89	17	1.34641	-1.11022e-16	6.22794e-33	-1.47106e-48
9.3	90	17	1.34641	-1.11022e-16	6.22794e-33	1.25303e-48
9.4	90	17	1.34641	-1.11022e-16	6.22794e-33	-9.19636e-51
9.4	91	17	1.34641	-1.11022e-16	6.22794e-33	-4.17675e-49
9.5	91	17	1.34641	-1.11022e-16	6.22794e-33	1.05106e-48
9.5	92	17	1.34641	-1.11022e-16	6.22794e-33	6.26517e-49
9.6	92	17	1.34641	-1.11022e-16	6.22794e-33	1.88641e-48
9.6	93	17	1.34641	-1.11022e-16	6.22794e-33	-1.04419e-48
9.7	93	17	1.34641	-1.11022e-16	6.22794e-33	6.25129e-49
9.7	94	17	1.34641	-1.11022e-16	6.22794e-33	2.08839e-49
9.8	94	17	1.34641	-1.11022e-16	6.22794e-33	1.87816e-48
9.8	95	17	1.34641	-1.11022e-16	6.22794e-33	6.26516e-49
9.9	95	17	1.34641	-1.11022e-16	6.22794e-33	2.06853e-49
9.9	96	17	1.34641	-1.11022e-16	6.22794e-33	1.46187e-48
10	96	17	1.34641	-1.11022e-16	6.22794e-33	2.29524e-48
10	97	17	1.34641	-1.11022e-16	6.22794e-33	-1.46187e-48
10.1	97	17	1.34641	-1.11022e-16	6.22794e-33	-6.18171e-49
10.1	98	17	1.34641	-1.11022e-16	6.22794e-33	-2.08838e-49
10.2	98	17	1.34641	-1.11022e-16	6.22794e-33	-6.18171e-49
10.2	99	17	1.34641	-1.11022e-16	6.22794e-33	-1.46187e-48
10.3	99	17	1.34641	-1.11022e-16	6.22794e-33	6.24306e-49
10.3	100	17	1.34641	-1.11022e-16	6.22794e-33	1.67071e-48
10.4	100	17	1.34641	-1.11022e-16	6.22794e-33	8.33145e-49
10.4	101	17	1.34641	-1.11022e-16	6.22794e-33	-4.17677e-49
10.5	101	17	1.34641	-1.11022e-16	6.22794e-33	1.44947e-48
10.5	102	17	1.34641	-1.11022e-16	6.22794e-33	2.08839e-49
10.6	102	17	1.34641	-1.11022e-16	6.22794e-33	4.0528e-49
10.6	103	17	1.34641	-1.11022e-16	6.22794e-33	-2.08839e-48
10.7	103	17	1.34641	-1.11022e-16	6.22794e-33	4.13839e-49
10.7	104	17	1.34641	-1.11022e-16	6.22794e-33	-1.87955e-48
10.8	104	17	1.34641	-1.11022e-16	6.22794e-33	1.24919e-48
10.8	105	17	1.34641	-1.11022e-16	6.22794e-33	-2.50606e-48
10.9	105	17	1.34641	-1.11022e-16	6.22794e-33	6.01056e-49
10.9	106	17	1.34641	-1.11022e-16	6.22794e-33	-2.08839e-49
11	106	17	1.34641	-1.11022e-16	6.22794e-33	8.09894e-49
11	107	17	1.34641	-1.11022e-16	6.22794e-33	-8.35354e-49
11.1	107	17	1.34641	-1.11022e-16	6.22794e-33	-3.03729e-51
11.1	108	17	1.34641	-1.11022e-16	6.22794e-33	-8.35354e-49
11.2	108	17	1.34641	-1.11022e-16	6.22794e-33	1.24999e-48
11.2	109	17	1.34641	-1.11022e-16	6.22794e-33	-1.67071e-48
11.3	109	17	1.34641	-1.11022e-16	6.22794e-33	1.67504e-48
11.3	110	17	1.34641	-1.11022e-16	6.22794e-33	-1.67071e-48
11.4	110	17	1.34641	-1.11022e-16	6.22794e-33	8.3969e-49
11.4	111	17	1.34641	-1.11022e-16	6.22794e-33	-6.61287e-57
11.5	111	17	1.34641	-1.11022e-16	6.22794e-33	2.50845e-48
11.5	112	17	1.34641	-1.11022e-16	6.22794e-33	-1.04419e-48
11.6	112	17	1.34641	-1.11022e-16	6.22794e-33	8.37741e-49
11.6	113	17	1.34641	-1.11022e-16	6.22794e-33	-3.25781e-56
11.7	113	17	1.34641	-1.11022e-16	6.22794e-33	1.23887e-48
11.7	114	17	1.34641	-1.11022e-16	6.22794e-33	-1.17913e-56
11.8	114	17	1.34641	-1.11022e-16	6.22794e-33	8.21193e-49
11.8	115	17	1.34641	-1.11022e-16	6.22794e-33	-2.92374e-48
11.9	115	17	1.34641	-1.11022e-16	6.22794e-33	-4.14752e-49
11.9	116	17	1.34641	-1.11022e-16	6.22794e-33	-2.7149e-48
12	116	17	1.34641	-1.11022e-16	6.22794e-33	-8.3243e-49
12	117	17	1.34641	-1.11022e-16	6.22794e-33	-2.29722e-48
12.1	117	17	1.34641	-1.11022e-16	6.22794e-33	-6.34748e-49
12.1	118	17	1.34641	-1.11022e-16	6.22794e-33	-2.08839e-49
12.2	118	17	1.34641	-1.11022e-16	6.22794e-33	4.09444e-49
12.2	119	17	1.34641	-1.11022e-16	6.22794e-33	-2.08839e-49
12.3	119	17	1.34641	-1.11022e-16	6.22794e-33	1.87351e-48
12.3	120	17	1.34641	-1.11022e-16	6.22794e-33	-1.87955e-48
12.4	120	17	1.34641	-1.11022e-16	6.22794e-33	4.11636e-49
12.4	121	17	1.34641	-1.11022e-16	6.22794e-33	-1.04419e-48
12.5	121	17	1.34641	-1.11022e-16	6.22794e-33	-1.44711e-48
12.5	122	17	1.34641	-1.11022e-16	6.22794e-33	-1.04419e-48
12.6	122	17	1.34641	-1.11022e-16	6.22794e-33	2.31199e-48
12.6	123	17	1.34641	-1.11022e-16	6.22794e-33	-6.26516e-49
12.7	123	17	1.34641	-1.11022e-16	6.22794e-33	1.895e-48
12.7	124	17	1.34641	-1.11022e-16	6.22794e-33	-1.67071e-48
12.8	124	17	1.34641	-1.11022e-16	6.22794e-33	1.05965e-48
12.8	125	17	1.34641	-1.11022e-16	6.22794e-33	-2.29722e-48
12.9	125	17	1.34641	-1.11022e-16	6.22794e-33	-1.25589e-48
12.9	126	17	1.34641	-1.11022e-16	6.22794e-33	-2.29722e-48
13	126	17	1.34641	-1.11022e-16	6.22794e-33	2.05976e-49
13	127	17	1.34641	-1.11022e-16	6.22794e-33	-2.7149e-48
13.1	127	17	1.34641	-1.11022e-16	6.22794e-33	-1.05173e-48
13.1	128	17	1.34641	-1.11022e-16	6.22794e-33	-2.08839e-49
13.2	128	17	1.34641	-1.11022e-16	6.22794e-33	6.18983e-49
13.2	129	17	1.34641	-1.11022e-16	6.22794e-33	-2.29722e-48
13.3	129	17	1.34641	-1.11022e-16	6.22794e-33	-8.1769e-49
13.3	130	17	1.34641	-1.11022e-16	6.22794e-33	-1.04419e-48
13.4	130	17	1.34641	-1.11022e-16	6.22794e-33	-6.08852e-49
13.4	131	17	1.34641	-1.11022e-16	6.22794e-33	-2.29722e-48
13.5	131	17	1.34641	-1.11022e-16	6.22794e-33	-2.70964e-48
13.5	132	17	1.34641	-1.11022e-16	6.22794e-33	1.46187e-48
13.6	132	17	1.34641	-1.11022e-16	6.22794e-33	1.04946e-48
13.6	133	17	1.34641	-1.11022e-16	6.22794e-33	-1.25303e-48
13.7	133	17	1.34641	-1.11022e-16	6.22794e-33	-2.30973e-48
13.7	134	17	1.34641	-1.11022e-16	6.22794e-33	2.08839e-49
13.8	134	17	1.34641	-1.11022e-16	6.22794e-33	4.05167e-49
13.8	135	17	1.34641	-1.11022e-16	6.22794e-33	2.08839e-49
13.9	135	17	1.34641	-1.11022e-16	6.22794e-33	-1.46579e-48
13.9	136	17	1.34641	-1.11022e-16	6.22794e-33	-2.08839e-49
14	136	17	1.34641	-1.11022e-16	6.22794e-33	-8.39275e-49
14	137	17	1.34641	-1.11022e-16	6.22794e-33	-2.08839e-48
14.1	137	17	1.34641	-1.11022e-16	6.22794e-33	-8.36553e-49
14.1	138	17	1.34641	-1.11022e-16	6.22794e-33	-1.04419e-48
14.2	138	17	1.34641	-1.11022e-16	6.22794e-33	1.25183e-48
14.2	139	17	1.34641	-1.11022e-16	6.22794e-33	-3.34142e-48
14.3	139	17	1.34641	-1.11022e-16	6.22794e-33	-1.26473e-48
14.3	140	17	1.34641	-1.11022e-16	6.22794e-33	-8.35354e-49
14.4	140	17	1.34641	-1.11022e-16	6.22794e-33	1.24134e-48
14.4	141	17	1.34641	-1.11022e-16	6.22794e-33	-1.46187e-48
14.5	141	17	1.34641	-1.11022e-16	6.22794e-33	1.46429e-48
14.5	142	17	1.34641	-1.11022e-16	6.22794e-33	2.08839e-49
14.6	142	17	1.34641	-1.11022e-16	6.22794e-33	1.04661e-48
14.6	143	17	1.34641	-1.11022e-16	6.22794e-33	-1.46187e-48
14.7	143	17	1.34641	-1.11022e-16	6.22794e-33	-4.30716e-49
14.7	144	17	1.34641	-1.11022e-16	6.22794e-33	2.08839e-49
14.8	144	17	1.34641	-1.11022e-16	6.22794e-33	4.04639e-49
14.8	145	17	1.34641	-1.11022e-16	6.22794e-33	-3.75909e-48
14.9	145	17	1.34641	-1.11022e-16	6.22794e-33	-2.08754e-48
14.9	146	17	1.34641	-1.11022e-16	6.22794e-33	-8.35354e-49
15	146	17	1.34641	-1.11022e-16	6.22794e-33	-6.2567e-49
15	147	17	1.34641	-1.11022e-16	6.22794e-33	2.08839e-49
15.1	147	17	1.34641	-1.11022e-16	6.22794e-33	6.35987e-49
15.1	148	17	1.34641	-1.11022e-16	6.22794e-33	-8.35354e-49
15.2	148	17	1.34641	-1.11022e-16	6.22794e-33	-1.03472e-48
15.2	149	17	1.34641	-1.11022e-16	6.22794e-33	-2.29722e-48
15.3	149	17	1.34641	-1.11022e-16	6.22794e-33	-6.20941e-49
15.3	150	17	1.34641	-1.11022e-16	6.22794e-33	-4.17677e-49
15.4	150	17	1.34641	-1.11022e-16	6.22794e-33	-8.2978e-49
15.4	151	17	1.34641	-1.11022e-16	6.22794e-33	1.6289e-57
15.5	151	17	1.34641	-1.11022e-16	6.22794e-33	1.03873e-48
15.5	152	17	1.34641	-1.11022e-16	6.22794e-33	-2.08839e-48
15.6	152	17	1.34641	-1.11022e-16	6.22794e-33	-6.31981e-49
15.6	153	17	1.34641	-1.11022e-16	6.22794e-33	-1.25303e-48
15.7	153	17	1.34641	-1.11022e-16	6.22794e-33	-1.66402e-48
15.7	154	17	1.34641	-1.11022e-16	6.22794e-33	-1.67071e-48
15.8	154	17	1.34641	-1.11022e-16	6.22794e-33	6.68622e-51
15.8	155	17	1.34641	-1.11022e-16	6.22794e-33	7.46379e-57
15.9	155	17	1.34641	-1.11022e-16	6.22794e-33	1.05229e-48
15.9	156	17	1.34641	-1.11022e-16	6.22794e-33	-1.04419e-48
16	156	17	1.34641	-1.11022e-16	6.22794e-33	-6.18423e-49
16	157	17	1.34641	-1.11022e-16	6.22794e-33	-4.20355e-56
16.1	157	17	1.34641	-1.11022e-16	6.22794e-33	-6.20197e-49
16.1	158	17	1.34641	-1.11022e-16	6.22794e-33	-6.26516e-49
16.2	158	17	1.34641	-1.11022e-16	6.22794e-33	-6.20197e-49
16.2	159	17	1.34641	-1.11022e-16	6.22794e-33	-6.26516e-49
16.3	159	17	1.34641	-1.11022e-16	6.22794e-33	-1.98411e-49
16.3	160	17	1.34641	-1.11022e-16	6.22794e-33	-8.35354e-49
16.4	160	17	1.34641	-1.11022e-16	6.22794e-33	-8.24927e-49
16.4	161	17	1.34641	-1.11022e-16	6.22794e-33	-1.04419e-48
16.5	161	17	1.34641	-1.11022e-16	6.22794e-33	1.2484e-48
16.5	162	17	1.34641	-1.11022e-16	6.22794e-33	-1.46187e-48
16.6	162	17	1.34641	-1.11022e-16	6.22794e-33	2.50143e-48
16.6	163	17	1.34641	-1.11022e-16	6.22794e-33	-6.26516e-49
16.7	163	17	1.34641	-1.11022e-16	6.22794e-33	-1.87364e-48
16.7	164	17	1.34641	-1.11022e-16	6.22794e-33	-2.08839e-49
16.8	164	17	1.34641	-1.11022e-16	6.22794e-33	-1.87364e-48
16.8	165	17	1.34641	-1.11022e-16	6.22794e-33	-6.26516e-49
16.9	165	17	1.34641	-1.11022e-16	6.22794e-33	-1.05739e-48
16.9	166	17	1.34641	-1.11022e-16	6.22794e-33	-4.17677e-49
17	166	17	1.34641	-1.11022e-16	6.22794e-33	-1.31992e-50
17	167	17	1.34641	-1.11022e-16	6.22794e-33	-8.35354e-49
17.1	167	17	1.34641	-1.11022e-16	6.22794e-33	-1.87478e-48
17.1	168	17	1.34641	-1.11022e-16	6.22794e-33	-4.17677e-49
17.2	168	17	1.34641	-1.11022e-16	6.22794e-33	-1.24826e-48
17.2	169	17	1.34641	-1.11022e-16	6.22794e-33	-2.50606e-48
17.3	169	17	1.34641	-1.11022e-16	6.22794e-33	-2.08303e-48
17.3	170	17	1.34641	-1.11022e-16	6.22794e-33	2.08839e-49
17.4	170	17	1.34641	-1.11022e-16	6.22794e-33	-8.29995e-49
17.4	171	17	1.34641	-1.11022e-16	6.22794e-33	-2.92374e-48
17.5	171	17	1.34641	-1.11022e-16	6.22794e-33	-2.49723e-48
17.5	172	17	1.34641	-1.11022e-16	6.22794e-33	6.26516e-49
17.6	172	17	1.34641	-1.11022e-16	6.22794e-33	-6.17682e-49
17.6	173	17	1.34641	-1.11022e-16	6.22794e-33	1.25303e-48
17.7	173	17	1.34641	-1.11022e-16	6.22794e-33	-3.12843e-48
17.7	174	17	1.34641	-1.11022e-16	6.22794e-33	2.08839e-49
17.8	174	17	1.34641	-1.11022e-16	6.22794e-33	-6.22363e-49
17.8	175	17	1.34641	-1.11022e-16	6.22794e-33	-1.25303e-48
17.9	175	17	1.34641	-1.11022e-16	6.22794e-33	2.03223e-49
17.9	176	17	1.34641	-1.11022e-16	6.22794e-33	-8.35354e-49
18	176	17	1.34641	-1.11022e-16	6.22794e-33	1.03858e-48
18	177	17	1.34641	-1.11022e-16	6.22794e-33	-2.92374e-48
18.1	177	17	1.34641	-1.11022e-16	6.22794e-33	-6.15891e-49
18.1	178	17	1.34641	-1.11022e-16	6.22794e-33	-6.26516e-49
18.2	178	17	1.34641	-1.11022e-16	6.22794e-33	4.28302e-49
18.2	179	17	1.34641	-1.11022e-16	6.22794e-33	-2.7149e-48
18.3	179	17	1.34641	-1.11022e-16	6.22794e-33	-1.67873e-48
18.3	180	17	1.34641	-1.11022e-16	6.22794e-33	-8.35354e-49
18.4	180	17	1.34641	-1.11022e-16	6.22794e-33	4.09653e-49
18.4	181	17	1.34641	-1.11022e-16	6.22794e-33	-3.13258e-48
18.5	181	17	1.34641	-1.11022e-16	6.22794e-33	-4.17472e-48
18.5	182	17	1.34641	-1.11022e-16	6.22794e-33	-6.26516e-49
18.6	182	17	1.34641	-1.11022e-16	6.22794e-33	-1.04214e-48
18.6	183	17	1.34641	-1.11022e-16	6.22794e-33	-3.75909e-48
18.7	183	17	1.34641	-1.11022e-16	6.22794e-33	-2.2937e-48
18.7	184	17	1.34641	-1.11022e-16	6.22794e-33	-1.25303e-48
18.8	184	17	1.34641	-1.11022e-16	6.22794e-33	4.21203e-49
18.8	185	17	1.34641	-1.11022e-16	6.22794e-33	-8.35354e-49
18.9	185	17	1.34641	-1.11022e-16	6.22794e-33	1.24694e-48
18.9	186	17	1.34641	-1.11022e-16	6.22794e-33	2.08839e-49
19	186	17	1.34641	-1.11022e-16	6.22794e-33	6.20427e-49
19	187	17	1.34641	-1.11022e-16	6.22794e-33	-6.26516e-49
19.1	187	17	1.34641	-1.11022e-16	6.22794e-33	-2.07791e-48
19.1	188	17	1.34641	-1.11022e-16	6.22794e-33	-2.08839e-49
19.2	188	17	1.34641	-1.11022e-16	6.22794e-33	8.45833e-49
19.2	189	17	1.34641	-1.11022e-16	6.22794e-33	-1.87955e-48
19.3	189	17	1.34641	-1.11022e-16	6.22794e-33	1.25242e-48
19.3	190	17	1.34641	-1.11022e-16	6.22794e-33	-1.67071e-48
19.4	190	17	1.34641	-1.11022e-16	6.22794e-33	1.67009e-48
19.4	191	17	1.34641	-1.11022e-16	6.22794e-33	-3.96793e-48
19.5	191	17	1.34641	-1.11022e-16	6.22794e-33	2.1668e-49
19.5	192	17	1.34641	-1.11022e-16	6.22794e-33	-1.46187e-48
19.6	192	17	1.34641	-1.11022e-16	6.22794e-33	2.5139e-48
19.6	193	17	1.34641	-1.11022e-16	6.22794e-33	-2.92374e-48
19.7	193	17	1.34641	-1.11022e-16	6.22794e-33	4.18967e-49
19.7	194	17	1.34641	-1.11022e-16	6.22794e-33	-1.67071e-48
19.8	194	17	1.34641	-1.11022e-16	6.22794e-33	1.04548e-48
19.8	195	17	1.34641	-1.11022e-16	6.22794e-33	-3.55026e-48
19.9	195	17	1.34641	-1.11022e-16	6.22794e-33	-6.33731e-49
19.9	196	17	1.34641	-1.11022e-16	6.22794e-33	-1.87955e-48
20	196	17	1.34641	-1.11022e-16	6.22794e-33	1.03698e-48
20	197	17	1.34641	-1.11022e-16	6.22794e-33	-1.25303e-48
20.1	197	17	1.34641	-1.11022e-16	6.22794e-33	1.47373e-48
0.5	0	1	6.45871447432808	2.30230735905794e-15	2.26549091374999	9.5482969597483e-16
0.5	0	2	6.45871447432808	2.30230735905794e-15	-0.362486283965754	-3.66260390215598e-16
0.5	0	3	6.45871447432808	2.30230735905794e-15	3.75411316881843	1.27758235253419e-15
0.5	0	4	6.45871447432808	2.30230735905794e-15	17.9131504875621	7.57746608443008e-15
0.6	0	1	6.45871447432808	2.30230735905794e-15	1.62273761090035	4.27481353564598e-16
0.6	0	2	6.45871447432808	2.30230735905794e-15	-1.67298173904708	-9.26824556064517e-16
0.6	0	3	6.45871447432808	2.30230735905794e-15	2.95754386676904	9.08091225215437e-16
0.6	0	4	6.45871447432808	2.30230735905794e-15	11.7864665468881	4.30546692713121e-15
0.6	0	17	3.22936	3.44594e-15	3.67969	4.32545e-15
0.5	0	17	3.22936	3.44594e-15	4.06729	4.6187e-15
0.6	1	17	3.22936	2.79854e-15	1.83327	2.81038e-15
0.7	1	17	3.22936	2.79854e-15	1.92525	2.66556e-15
0.7	2	17	3.22936	2.79854e-15	0.205738	3.81175e-16
0.8	2	17	3.22936	2.79854e-15	0.307388	4.34445e-16
0.8	3	17	3.22936	2.79854e-15	0.00794991	1.69976e-17
0.9	3	17	3.22936	2.79854e-15	0.0174171	2.6423e-17
0.9	4	17	3.22936	2.79854e-15	0.000147795	-4.01349e-20
1	4	17	3.22936	2.79854e-15	0.000456171	4.53699e-20
1	5	17	3.22936	2.79854e-15	1.72366e-06	1.61095e-21
1.1	5	17	3.22936	2.79854e-15	7.16064e-06	2.00474e-21
1.1	6	17	3.22936	2.79854e-15	1.46398e-08	-7.34418e-25
1.2	6	17	3.22936	2.79854e-15	7.88317e-08	-3.1988e-23
1.2	7	17	3.22936	2.79854e-15	9.89371e-11	7.22796e-25
1.3	7	17	3.22936	2.79854e-15	6.70118e-10	2.80195e-24
1.3	8	17	3.22936	2.79854e-15	5.62801e-13	0
1.4	8	17	3.22936	2.79854e-15	4.68055e-12	-2.02021e-27
1.4	9	17	3.22936	2.79854e-15	2.79866e-15	1.68582e-29
1.5	9	17	3.22936	2.79854e-15	2.80216e-14	9.06575e-29
1.5	10	17	3.22936	2.79854e-15	1.24942e-17	1.4303e-33
1.6	10	17	3.22936	2.79854e-15	1.4817e-16	-4.64053e-32
1.6	11	17	3.22936	2.79854e-15	5.10593e-20	2.63594e-34
1.7	11	17	3.22936	2.79854e-15	7.07396e-19	1.88831e-33
1.7	12	17	3.22936	2.79854e-15	1.93819e-22	3.15376e-38
1.8	12	17	3.22936	2.79854e-15	3.10049e-21	1.3207e-36
1.8	13	17	3.22936	2.79854e-15	6.91151e-25	-9.35853e-39
1.9	13	17	3.22936	2.79854e-15	1.26375e-23	-4.69502e-38
1.9	14	17	3.22936	2.79854e-15	2.33774e-27	3.6484e-42
2	14	17	3.22936	2.79854e-15	4.83939e-26	2.32673e-41
2	15	17	3.22936	2.79854e-15	9.37054e-30	7.41002e-43
2.1	15	17	3.22936	2.79854e-15	1.77353e-28	-3.73241e-42
2.1	16	17	3.22936	2.79854e-15	1.85798e-30	1.85226e-45
2.2	16	17	3.22936	2.79854e-15	2.44167e-30	-3.66353e-45
2.2	17	17	3.22936	2.79854e-15	1.83471e-30	-1.64841e-44
2.3	17	17	3.22936	2.79854e-15	1.83665e-30	-3.76439e-44
2.3	18	17	3.22936	2.79854e-15	1.83464e-30	2.37212e-46
2.4	18	17	3.22936	2.79854e-15	1.83465e-30	5.04707e-46
2.4	19	17	3.22936	2.79854e-15	1.83464e-30	-1.13266e-45
2.5	19	17	3.22936	2.79854e-15	1.83464e-30	5.5907e-46
2.5	20	17	3.22936	2.79854e-15	1.83464e-30	-2.25712e-46
2.6	20	17	3.22936	2.79854e-15	1.83464e-30	-1.50311e-46
2.6	21	17	3.22936	2.79854e-15	1.83464e-30	-1.94603e-45
2.7	21	17	3.22936	2.79854e-15	1.83464e-30	-1.33597e-45
2.7	22	17	3.22936	2.79854e-15	1.83464e-30	1.36623e-45
2.8	22	17	3.22936	2.79854e-15	1.83464e-30	-1.20591e-46
2.8	23	17	3.22936	2.79854e-15	1.83464e-30	1.9374e-45
2.9	23	17	3.22936	2.79854e-15	1.83464e-30	1.39951e-45
2.9	24	17	3.22936	2.79854e-15	1.83464e-30	8.86138e-46
3	24	17	3.22936	2.79854e-15	1.83464e-30	-3.22747e-46
3	25	17	3.22936	2.79854e-15	1.83464e-30	-1.74337e-45
3.1	25	17	3.22936	2.79854e-15	1.83464e-30	3.43096e-46
3.1	26	17	3.22936	2.79854e-15	1.83464e-30	-3.13773e-46
3.2	26	17	3.22936	2.79854e-15	1.83464e-30	-6.04288e-46
3.2	27	17	3.22936	2.79854e-15	1.83464e-30	-3.44911e-46
3.3	27	17	3.22936	2.79854e-15	1.83464e-30	-6.09353e-46
3.3	28	17	3.22936	2.79854e-15	1.83464e-30	-5.65337e-46
3.4	28	17	3.22936	2.79854e-15	1.83464e-30	2.65299e-46
3.4	29	17	3.22936	2.79854e-15	1.83464e-30	-6.19495e-47
3.5	29	17	3.22936	2.79854e-15	1.83464e-30	1.94397e-45
3.5	30	17	3.22936	2.79854e-15	1.83464e-30	6.35867e-46
3.6	30	17	3.22936	2.79854e-15	1.83464e-30	1.47681e-45
3.6	31	17	3.22936	2.79854e-15	1.83464e-30	-8.76889e-46
3.7	31	17	3.22936	2.79854e-15	1.83464e-30	-3.78566e-46
3.7	32	17	3.22936	2.79854e-15	1.83464e-30	-1.38961e-46
3.8	32	17	3.22936	2.79854e-15	1.83464e-30	-2.46635e-45
3.8	33	17	3.22936	2.79854e-15	1.83464e-30	1.19994e-45
3.9	33	17	3.22936	2.79854e-15	1.83464e-30	-1.53633e-45
3.9	34	17	3.22936	2.79854e-15	1.83464e-30	7.38228e-46
4	34	17	3.22936	2.79854e-15	1.83464e-30	7.40741e-46
4	35	17	3.22936	2.79854e-15	1.83464e-30	-1.33889e-45
4.1	35	17	3.22936	2.79854e-15	1.83464e-30	-1.01745e-45
4.1	36	17	3.22936	2.79854e-15	1.83464e-30	2.69857e-46
4.2	36	17	3.22936	2.79854e-15	1.83464e-30	4.24586e-46
4.2	37	17	3.22936	2.79854e-15	1.83464e-30	-6.43505e-46
4.3	37	17	3.22936	2.79854e-15	1.83464e-30	1.24381e-47
4.3	38	17	3.22936	2.79854e-15	1.83464e-30	-1.88119e-47
4.4	38	17	3.22936	2.79854e-15	1.83464e-30	7.17904e-46
4.4	39	17	3.22936	2.79854e-15	1.83464e-30	5.62743e-46
4.5	39	17	3.22936	2.79854e-15	1.83464e-30	1.30469e-45
4.5	40	17	3.22936	2.79854e-15	1.83464e-30	8.39411e-46
4.6	40	17	3.22936	2.79854e-15	1.83464e-30	-3.29366e-46
4.6	41	17	3.22936	2.79854e-15	1.83464e-30	8.38114e-46
4.7	41	17	3.22936	2.79854e-15	1.83464e-30	-5.85293e-46
4.7	42	17	3.22936	2.79854e-15	1.83464e-30	1.33582e-45
4.8	42	17	3.22936	2.79854e-15	1.83464e-30	5.76199e-46
4.8	43	17	3.22936	2.79854e-15	1.83464e-30	5.88528e-46
4.9	43	17	3.22936	2.79854e-15	1.83464e-30	3.44154e-46
4.9	44	17	3.22936	2.79854e-15	1.83464e-30	6.88103e-46
5	44	17	3.22936	2.79854e-15	1.83464e-30	6.09637e-46
5	45	17	3.22936	2.79854e-15	1.83464e-30	1.18671e-45
5.1	45	17	3.22936	2.79854e-15	1.83464e-30	1.2497e-45
5.1	46	17	3.22936	2.79854e-15	1.83464e-30	-2.54856e-46
5.2	46	17	3.22936	2.79854e-15	1.83464e-30	-2.5793e-47
5.2	47	17	3.22936	2.79854e-15	1.83464e-30	2.43179e-46
5.3	47	17	3.22936	2.79854e-15	1.83464e-30	-5.77251e-46
5.3	48	17	3.22936	2.79854e-15	1.83464e-30	1.10947e-45
5.4	48	17	3.22936	2.79854e-15	1.83464e-30	-1.95301e-45
5.4	49	17	3.22936	2.79854e-15	1.83464e-30	1.44156e-45
5.5	49	17	3.22936	2.79854e-15	1.83464e-30	-2.11088e-46
5.5	50	17	3.22936	2.79854e-15	1.83464e-30	8.46891e-46
5.6	50	17	3.22936	2.79854e-15	1.83464e-30	-7.22724e-46
5.6	51	17	3.22936	2.79854e-15	1.83464e-30	9.96558e-47
5.7	51	17	3.22936	2.79854e-15	1.83464e-30	-8.26433e-46
5.7	52	17	3.22936	2.79854e-15	1.83464e-30	1.07596e-45
5.8	52	17	3.22936	2.79854e-15	1.83464e-30	2.32966e-46
5.8	53	17	3.22936	2.79854e-15	1.83464e-30	1.325e-45
5.9	53	17	3.22936	2.79854e-15	1.83464e-30	9.17818e-47
5.9	54	17	3.22936	2.79854e-15	1.83464e-30	1.13683e-46
6	54	17	3.22936	2.79854e-15	1.83464e-30	4.29472e-47
6	55	17	3.22936	2.79854e-15	1.83464e-30	2.02351e-45
6.1	55	17	3.22936	2.79854e-15	1.83464e-30	1.03501e-45
6.1	56	17	3.22936	2.79854e-15	1.83464e-30	6.66685e-46
6.2	56	17	3.22936	2.79854e-15	1.83464e-30	-4.87918e-46
6.2	57	17	3.22936	2.79854e-15	1.83464e-30	6.6667e-46
6.3	57	17	3.22936	2.79854e-15	1.83464e-30	3.27097e-46
6.3	58	17	3.22936	2.79854e-15	1.83464e-30	1.15784e-45
6.4	58	17	3.22936	2.79854e-15	1.83464e-30	-1.20633e-47
6.4	59	17	3.22936	2.79854e-15	1.83464e-30	1.40692e-45
6.5	59	17	3.22936	2.79854e-15	1.83464e-30	1.48617e-46
6.5	60	17	3.22936	2.79854e-15	1.83464e-30	5.83653e-46
6.6	60	17	3.22936	2.79854e-15	1.83464e-30	-9.34248e-47
6.6	61	17	3.22936	2.79854e-15	1.83464e-30	2.51529e-46
6.7	61	17	3.22936	2.79854e-15	1.83464e-30	-5.79852e-46
6.7	62	17	3.22936	2.79854e-15	1.83464e-30	2.10595e-46
6.8	62	17	3.22936	2.79854e-15	1.83464e-30	-2.88654e-46
6.8	63	17	3.22936	2.79854e-15	1.83464e-30	3.76664e-46
6.9	63	17	3.22936	2.79854e-15	1.83464e-30	7.13547e-46
6.9	64	17	3.22936	2.79854e-15	1.83464e-30	9.18259e-46
7	64	17	3.22936	2.79854e-15	1.83464e-30	-6.54609e-46
7	65	17	3.22936	2.79854e-15	1.83464e-30	1.00129e-45
7.1	65	17	3.22936	2.79854e-15	1.83464e-30	-3.35181e-46
7.1	66	17	3.22936	2.79854e-15	1.83464e-30	1.02279e-45
7.2	66	17	3.22936	2.79854e-15	1.83464e-30	-8.94913e-46
7.2	67	17	3.22936	2.79854e-15	1.83464e-30	8.56718e-46
7.3	67	17	3.22936	2.79854e-15	1.83464e-30	-3.96236e-46
7.3	68	17	3.22936	2.79854e-15	1.83464e-30	1.07632e-45
7.4	68	17	3.22936	2.79854e-15	1.83464e-30	-1.76629e-46
7.4	69	17	3.22936	2.79854e-15	1.83464e-30	1.57452e-45
7.5	69	17	3.22936	2.79854e-15	1.83464e-30	9.9442e-46
7.5	70	17	3.22936	2.79854e-15	1.83464e-30	2.73062e-46
7.6	70	17	3.22936	2.79854e-15	1.83464e-30	2.50914e-47
7.6	71	17	3.22936	2.79854e-15	1.83464e-30	-4.74234e-46
7.7	71	17	3.22936	2.79854e-15	1.83464e-30	-3.06962e-46
7.7	72	17	3.22936	2.79854e-15	1.83464e-30	9.63727e-47
7.8	72	17	3.22936	2.79854e-15	1.83464e-30	-7.32749e-46
7.8	73	17	3.22936	2.79854e-15	1.83464e-30	4.28504e-46
7.9	73	17	3.22936	2.79854e-15	1.83464e-30	-6.64424e-46
7.9	74	17	3.22936	2.79854e-15	1.83464e-30	-2.74007e-46
8	74	17	3.22936	2.79854e-15	1.83464e-30	-3.7054e-46
8	75	17	3.22936	2.79854e-15	1.83464e-30	3.07223e-46
8.1	75	17	3.22936	2.79854e-15	1.83464e-30	-1.18344e-45
8.1	76	17	3.22936	2.79854e-15	1.83464e-30	9.51102e-46
8.2	76	17	3.22936	2.79854e-15	1.83464e-30	-2.9046e-46
8.2	77	17	3.22936	2.79854e-15	1.83464e-30	1.2002e-45
8.3	77	17	3.22936	2.79854e-15	1.83464e-30	1.0375e-45
8.3	78	17	3.22936	2.79854e-15	1.83464e-30	1.55591e-46
8.4	78	17	3.22936	2.79854e-15	1.83464e-30	-3.39242e-46
8.4	79	17	3.22936	2.79854e-15	1.83464e-30	-1.04748e-47
8.5	79	17	3.22936	2.79854e-15	1.83464e-30	6.47965e-46
8.5	80	17	3.22936	2.79854e-15	1.83464e-30	5.79396e-46
8.6	80	17	3.22936	2.79854e-15	1.83464e-30	-7.65774e-48
8.6	81	17	3.22936	2.79854e-15	1.83464e-30	6.62429e-46
8.7	81	17	3.22936	2.79854e-15	1.83464e-30	-4.34114e-46
8.7	82	17	3.22936	2.79854e-15	1.83464e-30	2.61311e-46
8.8	82	17	3.22936	2.79854e-15	1.83464e-30	-5.031e-46
8.8	83	17	3.22936	2.79854e-15	1.83464e-30	4.27377e-46
8.9	83	17	3.22936	2.79854e-15	1.83464e-30	-4.88249e-46
8.9	84	17	3.22936	2.79854e-15	1.83464e-30	4.14301e-46
9	84	17	3.22936	2.79854e-15	1.83464e-30	-5.84357e-46
9	85	17	3.22936	2.79854e-15	1.83464e-30	2.48236e-46
9.1	85	17	3.22936	2.79854e-15	1.83464e-30	1.70676e-46
9.1	86	17	3.22936	2.79854e-15	1.83464e-30	1.04443e-46
9.2	86	17	3.22936	2.79854e-15	1.83464e-30	5.25081e-46
9.2	87	17	3.22936	2.79854e-15	1.83464e-30	2.14097e-47
9.3	87	17	3.22936	2.79854e-15	1.83464e-30	1.01357e-45
9.3	88	17	3.22936	2.79854e-15	1.83464e-30	6.47259e-46
9.4	88	17	3.22936	2.79854e-15	1.83464e-30	8.09095e-46
9.4	89	17	3.22936	2.79854e-15	1.83464e-30	8.13325e-46
9.5	89	17	3.22936	2.79854e-15	1.83464e-30	3.17741e-46
9.5	90	17	3.22936	2.79854e-15	1.83464e-30	7.06007e-46
9.6	90	17	3.22936	2.79854e-15	1.83464e-30	4.43574e-47
9.6	91	17	3.22936	2.79854e-15	1.83464e-30	4.17442e-47
9.7	91	17	3.22936	2.79854e-15	1.83464e-30	6.29428e-46
9.7	92	17	3.22936	2.79854e-15	1.83464e-30	1.09424e-46
9.8	92	17	3.22936	2.79854e-15	1.83464e-30	4.48009e-46
9.8	93	17	3.22936	2.79854e-15	1.83464e-30	1.35492e-45
9.9	93	17	3.22936	2.79854e-15	1.83464e-30	7.79162e-46
9.9	94	17	3.22936	2.79854e-15	1.83464e-30	1.8275e-46
10	94	17	3.22936	2.79854e-15	1.83464e-30	-1.43907e-46
10	95	17	3.22936	2.79854e-15	1.83464e-30	-3.15447e-46
10.1	95	17	3.22936	2.79854e-15	1.83464e-30	-4.75301e-46
10.1	96	17	3.22936	2.79854e-15	1.83464e-30	-1.55518e-46
10.2	96	17	3.22936	2.79854e-15	1.83464e-30	-1.49306e-46
10.2	97	17	3.22936	2.79854e-15	1.83464e-30	1.00694e-45
10.3	97	17	3.22936	2.79854e-15	1.83464e-30	7.59717e-46
10.3	98	17	3.22936	2.79854e-15	1.83464e-30	7.53965e-46
10.4	98	17	3.22936	2.79854e-15	1.83464e-30	5.89773e-46
10.4	99	17	3.22936	2.79854e-15	1.83464e-30	9.2003e-46
10.5	99	17	3.22936	2.79854e-15	1.83464e-30	-2.44483e-46
10.5	100	17	3.22936	2.79854e-15	1.83464e-30	7.51512e-46
10.6	100	17	3.22936	2.79854e-15	1.83464e-30	-1.63903e-46
10.6	101	17	3.22936	2.79854e-15	1.83464e-30	9.17578e-46
10.7	101	17	3.22936	2.79854e-15	1.83464e-30	7.52999e-46
10.7	102	17	3.22936	2.79854e-15	1.83464e-30	7.49961e-46
10.8	102	17	3.22936	2.79854e-15	1.83464e-30	3.36284e-46
10.8	103	17	3.22936	2.79854e-15	1.83464e-30	3.34797e-46
10.9	103	17	3.22936	2.79854e-15	1.83464e-30	1.82736e-46
10.9	104	17	3.22936	2.79854e-15	1.83464e-30	9.15047e-46
11	104	17	3.22936	2.79854e-15	1.83464e-30	-5.6554e-46
11	105	17	3.22936	2.79854e-15	1.83464e-30	5.82915e-46
11.1	105	17	3.22936	2.79854e-15	1.83464e-30	-8.23458e-47
11.1	106	17	3.22936	2.79854e-15	1.83464e-30	6.65328e-46
11.2	106	17	3.22936	2.79854e-15	1.83464e-30	-8.29654e-47
11.2	107	17	3.22936	2.79854e-15	1.83464e-30	1.06535e-48
11.3	107	17	3.22936	2.79854e-15	1.83464e-30	-1.71118e-46
11.3	108	17	3.22936	2.79854e-15	1.83464e-30	4.9887e-46
11.4	108	17	3.22936	2.79854e-15	1.83464e-30	-5.44491e-48
11.4	109	17	3.22936	2.79854e-15	1.83464e-30	4.9887e-46
11.5	109	17	3.22936	2.79854e-15	1.83464e-30	2.45505e-46
11.5	110	17	3.22936	2.79854e-15	1.83464e-30	2.49524e-46
11.6	110	17	3.22936	2.79854e-15	1.83464e-30	6.60422e-46
11.6	111	17	3.22936	2.79854e-15	1.83464e-30	1.66491e-46
11.7	111	17	3.22936	2.79854e-15	1.83464e-30	-5.62804e-49
11.7	112	17	3.22936	2.79854e-15	1.83464e-30	6.64532e-46
11.8	112	17	3.22936	2.79854e-15	1.83464e-30	-1.66785e-46
11.8	113	17	3.22936	2.79854e-15	1.83464e-30	6.64532e-46
11.9	113	17	3.22936	2.79854e-15	1.83464e-30	7.83876e-47
11.9	114	17	3.22936	2.79854e-15	1.83464e-30	1.0796e-45
12	114	17	3.22936	2.79854e-15	1.83464e-30	2.44355e-46
12	115	17	3.22936	2.79854e-15	1.83464e-30	8.30499e-46
12.1	115	17	3.22936	2.79854e-15	1.83464e-30	-2.56545e-46
12.1	116	17	3.22936	2.79854e-15	1.83464e-30	2.49206e-46
12.2	116	17	3.22936	2.79854e-15	1.83464e-30	7.55232e-47
12.2	117	17	3.22936	2.79854e-15	1.83464e-30	2.07593e-45
12.3	117	17	3.22936	2.79854e-15	1.83464e-30	1.2392e-45
12.3	118	17	3.22936	2.79854e-15	1.83464e-30	9.1343e-46
12.4	118	17	3.22936	2.79854e-15	1.83464e-30	8.23999e-46
12.4	119	17	3.22936	2.79854e-15	1.83464e-30	1.16253e-45
12.5	119	17	3.22936	2.79854e-15	1.83464e-30	1.58427e-46
12.5	120	17	3.22936	2.79854e-15	1.83464e-30	9.13405e-46
12.6	120	17	3.22936	2.79854e-15	1.83464e-30	-4.22828e-46
12.6	121	17	3.22936	2.79854e-15	1.83464e-30	6.64306e-46
12.7	121	17	3.22936	2.79854e-15	1.83464e-30	-5.0358e-46
12.7	122	17	3.22936	2.79854e-15	1.83464e-30	7.47323e-46
12.8	122	17	3.22936	2.79854e-15	1.83464e-30	-8.84314e-47
12.8	123	17	3.22936	2.79854e-15	1.83464e-30	8.30604e-47
12.9	123	17	3.22936	2.79854e-15	1.83464e-30	-3.41398e-46
12.9	124	17	3.22936	2.79854e-15	1.83464e-30	1.16248e-45
13	124	17	3.22936	2.79854e-15	1.83464e-30	1.56789e-46
13	125	17	3.22936	2.79854e-15	1.83464e-30	1.57764e-45
13.1	125	17	3.22936	2.79854e-15	1.83464e-30	1.252e-45
13.1	126	17	3.22936	2.79854e-15	1.83464e-30	3.32142e-46
13.2	126	17	3.22936	2.79854e-15	1.83464e-30	4.21664e-46
13.2	127	17	3.22936	2.79854e-15	1.83464e-30	5.81241e-46
13.3	127	17	3.22936	2.79854e-15	1.83464e-30	4.19584e-46
13.3	128	17	3.22936	2.79854e-15	1.83464e-30	7.47303e-46
13.4	128	17	3.22936	2.79854e-15	1.83464e-30	8.74482e-47
13.4	129	17	3.22936	2.79854e-15	1.83464e-30	6.67949e-51
13.5	129	17	3.22936	2.79854e-15	1.83464e-30	-2.49148e-46
13.5	130	17	3.22936	2.79854e-15	1.83464e-30	1.07943e-45
13.6	130	17	3.22936	2.79854e-15	1.83464e-30	-8.30839e-47
13.6	131	17	3.22936	2.79854e-15	1.83464e-30	6.64268e-46
13.7	131	17	3.22936	2.79854e-15	1.83464e-30	-7.39823e-46
13.7	132	17	3.22936	2.79854e-15	1.83464e-30	1.4946e-45
13.8	132	17	3.22936	2.79854e-15	1.83464e-30	4.22636e-46
13.8	133	17	3.22936	2.79854e-15	1.83464e-30	6.64266e-46
13.9	133	17	3.22936	2.79854e-15	1.83464e-30	-9.15737e-46
13.9	134	17	3.22936	2.79854e-15	1.83464e-30	1.07943e-45
14	134	17	3.22936	2.79854e-15	1.83464e-30	-8.54092e-47
14	135	17	3.22936	2.79854e-15	1.83464e-30	-8.30312e-47
14.1	135	17	3.22936	2.79854e-15	1.83464e-30	-5.91122e-46
14.1	136	17	3.22936	2.79854e-15	1.83464e-30	7.47297e-46
14.2	136	17	3.22936	2.79854e-15	1.83464e-30	-9.8922e-48
14.2	137	17	3.22936	2.79854e-15	1.83464e-30	1.07943e-45
14.3	137	17	3.22936	2.79854e-15	1.83464e-30	4.1602e-46
14.3	138	17	3.22936	2.79854e-15	1.83464e-30	8.3033e-46
14.4	138	17	3.22936	2.79854e-15	1.83464e-30	4.16019e-46
14.4	139	17	3.22936	2.79854e-15	1.83464e-30	9.96395e-46
14.5	139	17	3.22936	2.79854e-15	1.83464e-30	5.83889e-46
14.5	140	17	3.22936	2.79854e-15	1.83464e-30	9.96395e-46
14.6	140	17	3.22936	2.79854e-15	1.83464e-30	3.3479e-46
14.6	141	17	3.22936	2.79854e-15	1.83464e-30	-3.32131e-46
14.7	141	17	3.22936	2.79854e-15	1.83464e-30	1.00755e-46
14.7	142	17	3.22936	2.79854e-15	1.83464e-30	5.81231e-46
14.8	142	17	3.22936	2.79854e-15	1.83464e-30	7.65018e-46
14.8	143	17	3.22936	2.79854e-15	1.83464e-30	1.07943e-45
14.9	143	17	3.22936	2.79854e-15	1.83464e-30	1.24488e-45
14.9	144	17	3.22936	2.79854e-15	1.83464e-30	5.8123e-46
15	144	17	3.22936	2.79854e-15	1.83464e-30	8.29711e-46
15	145	17	3.22936	2.79854e-15	1.83464e-30	8.3033e-47
15.1	145	17	3.22936	2.79854e-15	1.83464e-30	-7.37239e-47
15.1	146	17	3.22936	2.79854e-15	1.83464e-30	6.64263e-46
15.2	146	17	3.22936	2.79854e-15	1.83464e-30	1.75375e-46
15.2	147	17	3.22936	2.79854e-15	1.83464e-30	1.57762e-45
15.3	147	17	3.22936	2.79854e-15	1.83464e-30	1.23405e-45
15.3	148	17	3.22936	2.79854e-15	1.83464e-30	1.16246e-45
15.4	148	17	3.22936	2.79854e-15	1.83464e-30	3.20687e-46
15.4	149	17	3.22936	2.79854e-15	1.83464e-30	1.57763e-45
15.5	149	17	3.22936	2.79854e-15	1.83464e-30	1.00207e-45
15.5	150	17	3.22936	2.79854e-15	1.83464e-30	7.47296e-46
15.6	150	17	3.22936	2.79854e-15	1.83464e-30	-1.60386e-46
15.6	151	17	3.22936	2.79854e-15	1.83464e-30	5.8123e-46
15.7	151	17	3.22936	2.79854e-15	1.83464e-30	9.46124e-47
15.7	152	17	3.22936	2.79854e-15	1.83464e-30	8.30329e-46
15.8	152	17	3.22936	2.79854e-15	1.83464e-30	3.43711e-46
15.8	153	17	3.22936	2.79854e-15	1.83464e-30	1.32853e-45
15.9	153	17	3.22936	2.79854e-15	1.83464e-30	3.33768e-46
15.9	154	17	3.22936	2.79854e-15	1.83464e-30	5.8123e-46
16	154	17	3.22936	2.79854e-15	1.83464e-30	4.16801e-46
16	155	17	3.22936	2.79854e-15	1.83464e-30	6.64263e-46
16.1	155	17	3.22936	2.79854e-15	1.83464e-30	4.22236e-46
16.1	156	17	3.22936	2.79854e-15	1.83464e-30	9.96395e-46
16.2	156	17	3.22936	2.79854e-15	1.83464e-30	3.39204e-46
16.2	157	17	3.22936	2.79854e-15	1.83464e-30	5.8123e-46
16.3	157	17	3.22936	2.79854e-15	1.83464e-30	-7.14872e-48
16.3	158	17	3.22936	2.79854e-15	1.83464e-30	7.47296e-46
16.4	158	17	3.22936	2.79854e-15	1.83464e-30	7.58843e-47
16.4	159	17	3.22936	2.79854e-15	1.83464e-30	4.15165e-46
16.5	159	17	3.22936	2.79854e-15	1.83464e-30	7.86385e-47
16.5	160	17	3.22936	2.79854e-15	1.83464e-30	1.07943e-45
16.6	160	17	3.22936	2.79854e-15	1.83464e-30	8.25934e-46
16.6	161	17	3.22936	2.79854e-15	1.83464e-30	1.32853e-45
16.7	161	17	3.22936	2.79854e-15	1.83464e-30	-1.65256e-46
16.7	162	17	3.22936	2.79854e-15	1.83464e-30	1.24549e-45
16.8	162	17	3.22936	2.79854e-15	1.83464e-30	8.09687e-49
16.8	163	17	3.22936	2.79854e-15	1.83464e-30	-4.98197e-46
16.9	163	17	3.22936	2.79854e-15	1.83464e-30	-1.50382e-45
16.9	164	17	3.22936	2.79854e-15	1.83464e-30	1.49459e-45
17	164	17	3.22936	2.79854e-15	1.83464e-30	3.22903e-46
17	165	17	3.22936	2.79854e-15	1.83464e-30	-2.49099e-46
17.1	165	17	3.22936	2.79854e-15	1.83464e-30	-4.22774e-46
17.1	166	17	3.22936	2.79854e-15	1.83464e-30	8.30329e-46
17.2	166	17	3.22936	2.79854e-15	1.83464e-30	3.24522e-46
17.2	167	17	3.22936	2.79854e-15	1.83464e-30	1.57762e-45
17.3	167	17	3.22936	2.79854e-15	1.83464e-30	1.73897e-45
17.3	168	17	3.22936	2.79854e-15	1.83464e-30	9.13361e-46
17.4	168	17	3.22936	2.79854e-15	1.83464e-30	8.25603e-46
17.4	169	17	3.22936	2.79854e-15	1.83464e-30	4.98197e-46
17.5	169	17	3.22936	2.79854e-15	1.83464e-30	-1.655e-46
17.5	170	17	3.22936	2.79854e-15	1.83464e-30	6.64263e-46
17.6	170	17	3.22936	2.79854e-15	1.83464e-30	1.66632e-46
17.6	171	17	3.22936	2.79854e-15	1.83464e-30	4.15164e-46
17.7	171	17	3.22936	2.79854e-15	1.83464e-30	-8.45186e-47
17.7	172	17	3.22936	2.79854e-15	1.83464e-30	4.15164e-46
17.8	172	17	3.22936	2.79854e-15	1.83464e-30	7.4581e-46
17.8	173	17	3.22936	2.79854e-15	1.83464e-30	7.47296e-46
17.9	173	17	3.22936	2.79854e-15	1.83464e-30	9.32102e-47
17.9	174	17	3.22936	2.79854e-15	1.83464e-30	9.96394e-46
18	174	17	3.22936	2.79854e-15	1.83464e-30	6.7444e-46
18	175	17	3.22936	2.79854e-15	1.83464e-30	1.16246e-45
18.1	175	17	3.22936	2.79854e-15	1.83464e-30	-4.58934e-48
18.1	176	17	3.22936	2.79854e-15	1.83464e-30	9.13361e-46
18.2	176	17	3.22936	2.79854e-15	1.83464e-30	2.44509e-46
18.2	177	17	3.22936	2.79854e-15	1.83464e-30	4.15164e-46
18.3	177	17	3.22936	2.79854e-15	1.83464e-30	1.67818e-46
18.3	178	17	3.22936	2.79854e-15	1.83464e-30	6.64263e-46
18.4	178	17	3.22936	2.79854e-15	1.83464e-30	2.50851e-46
18.4	179	17	3.22936	2.79854e-15	1.83464e-30	7.47296e-46
18.5	179	17	3.22936	2.79854e-15	1.83464e-30	1.70024e-46
18.5	180	17	3.22936	2.79854e-15	1.83464e-30	8.30329e-46
18.6	180	17	3.22936	2.79854e-15	1.83464e-30	3.95823e-48
18.6	181	17	3.22936	2.79854e-15	1.83464e-30	-8.30332e-47
18.7	181	17	3.22936	2.79854e-15	1.83464e-30	-2.4543e-46
18.7	182	17	3.22936	2.79854e-15	1.83464e-30	1.49459e-45
18.8	182	17	3.22936	2.79854e-15	1.83464e-30	5.01866e-46
18.8	183	17	3.22936	2.79854e-15	1.83464e-30	8.30329e-46
18.9	183	17	3.22936	2.79854e-15	1.83464e-30	-2.46142e-46
18.9	184	17	3.22936	2.79854e-15	1.83464e-30	1.07943e-45
19	184	17	3.22936	2.79854e-15	1.83464e-30	5.01154e-46
19	185	17	3.22936	2.79854e-15	1.83464e-30	7.47296e-46
19.1	185	17	3.22936	2.79854e-15	1.83464e-30	3.30108e-46
19.1	186	17	3.22936	2.79854e-15	1.83464e-30	4.15164e-46
19.2	186	17	3.22936	2.79854e-15	1.83464e-30	5.79207e-46
19.2	187	17	3.22936	2.79854e-15	1.83464e-30	-1.16246e-45
19.3	187	17	3.22936	2.79854e-15	1.83464e-30	-9.03066e-46
19.3	188	17	3.22936	2.79854e-15	1.83464e-30	5.8123e-46
19.4	188	17	3.22936	2.79854e-15	1.83464e-30	2.59394e-46
19.4	189	17	3.22936	2.79854e-15	1.83464e-30	-2.74059e-52
19.5	189	17	3.22936	2.79854e-15	1.83464e-30	-1.68702e-46
19.5	190	17	3.22936	2.79854e-15	1.83464e-30	6.64263e-46
19.6	190	17	3.22936	2.79854e-15	1.83464e-30	8.03966e-47
19.6	191	17	3.22936	2.79854e-15	1.83464e-30	8.59914e-53
19.7	191	17	3.22936	2.79854e-15	1.83464e-30	5.09082e-50
19.7	192	17	3.22936	2.79854e-15	1.83464e-30	3.32131e-46
19.8	192	17	3.22936	2.79854e-15	1.83464e-30	5.05797e-50
19.8	193	17	3.22936	2.79854e-15	1.83464e-30	4.98197e-46
19.9	193	17	3.22936	2.79854e-15	1.83464e-30	8.35998e-46
19.9	194	17	3.22936	2.79854e-15	1.83464e-30	4.15164e-46
20	194	17	3.22936	2.79854e-15	1.83464e-30	2.54768e-46
20	195	17	3.22936	2.79854e-15	1.83464e-30	8.30329e-46
20.1	195	17	3.22936	2.79854e-15	1.83464e-30	7.57363e-46
0.7	0	1	12.0508645300722	1.27082593264453e-14	2.38912782066845	1.50762033202764e-15
0.7	0	2	12.0508645300722	1.27082593264453e-14	-4.66328129720976	-3.9359718301315e-15
0.7	0	3	12.0508645300722	1.27082593264453e-14	4.16140498452568	5.53707214253693e-15
0.7	0	4	12.0508645300722	1.27082593264453e-14	16.5774618392459	1.65167147457518e-14
0.8	0	1	12.0508645300722	1.27082593264453e-14	2.15868141904356	1.72507176459638e-15
0.8	0	2	12.0508645300722	1.27082593264453e-14	-5.32523160655679	-6.26682585628479e-15
0.8	0	3	12.0508645300722	1.27082593264453e-14	3.00245525200524	3.37476413546788e-15
0.8	0	4	12.0508645300722	1.27082593264453e-14	13.1680494009373	1.48445775825045e-14
0.8	0	17	6.02543	8.80529e-15	5.64865	7.65256e-15
0.7	0	17	6.02543	8.80529e-15	6.21038	8.31271e-15
0.8	1	17	6.02543	7.10543e-15	3.6744	3.96205e-15
0.9	1	17	6.02543	7.10543e-15	3.67316	4.27142e-15
0.9	2	17	6.02543	7.10543e-15	0.788988	5.17118e-16
1	2	17	6.02543	7.10543e-15	1.01412	6.69781e-16
1	3	17	6.02543	7.10543e-15	0.0628289	1.37879e-16
1.1	3	17	6.02543	7.10543e-15	0.109537	2.15853e-16
1.1	4	17	6.02543	7.10543e-15	0.00225659	-2.00083e-19
1.2	4	17	6.02543	7.10543e-15	0.0052724	1.65143e-18
1.2	5	17	6.02543	7.10543e-15	4.67882e-05	-4.89628e-20
1.3	5	17	6.02543	7.10543e-15	0.000142072	-2.45778e-19
1.3	6	17	6.02543	7.10543e-15	6.58327e-07	-2.34979e-24
1.4	6	17	6.02543	7.10543e-15	2.52371e-06	-1.03626e-21
1.4	7	17	6.02543	7.10543e-15	6.96222e-09	2.2112e-23
1.5	7	17	6.02543	7.10543e-15	3.28842e-08	7.26313e-23
1.5	8	17	6.02543	7.10543e-15	5.91847e-11	-4.12365e-26
1.6	8	17	6.02543	7.10543e-15	3.3755e-10	-6.60161e-26
1.6	9	17	6.02543	7.10543e-15	4.23501e-13	-4.36083e-27
1.7	9	17	6.02543	7.10543e-15	2.86807e-12	-1.46915e-26
1.7	10	17	6.02543	7.10543e-15	2.6363e-15	1.0266e-30
1.8	10	17	6.02543	7.10543e-15	2.0903e-14	1.47597e-29
1.8	11	17	6.02543	7.10543e-15	1.46286e-17	7.22874e-32
1.9	11	17	6.02543	7.10543e-15	1.34175e-16	4.58706e-31
1.9	12	17	6.02543	7.10543e-15	7.37059e-20	-3.47662e-35
2	12	17	6.02543	7.10543e-15	7.73992e-19	-3.86474e-34
2	13	17	6.02543	7.10543e-15	3.42081e-22	-6.85692e-36
2.1	13	17	6.02543	7.10543e-15	4.07587e-21	-1.97147e-35
2.1	14	17	6.02543	7.10543e-15	1.47919e-24	-2.10554e-39
2.2	14	17	6.02543	7.10543e-15	1.98401e-23	1.79383e-38
2.2	15	17	6.02543	7.10543e-15	6.01459e-27	-1.80243e-40
2.3	15	17	6.02543	7.10543e-15	9.01756e-26	-8.78512e-40
2.3	16	17	6.02543	7.10543e-15	2.37307e-29	-5.15338e-43
2.4	16	17	6.02543	7.10543e-15	3.86431e-28	9.24913e-43
2.4	17	17	6.02543	7.10543e-15	6.51814e-31	-1.75131e-45
2.5	17	17	6.02543	7.10543e-15	2.13195e-30	-3.94628e-43
2.5	18	17	6.02543	7.10543e-15	5.67067e-31	1.72032e-45
2.6	18	17	6.02543	7.10543e-15	5.72821e-31	1.39167e-45
2.6	19	17	6.02543	7.10543e-15	5.66769e-31	6.50107e-45
2.7	19	17	6.02543	7.10543e-15	5.6679e-31	9.93233e-45
2.7	20	17	6.02543	7.10543e-15	5.66768e-31	-8.11565e-47
2.8	20	17	6.02543	7.10543e-15	5.66768e-31	2.10052e-46
2.8	21	17	6.02543	7.10543e-15	5.66768e-31	6.32166e-48
2.9	21	17	6.02543	7.10543e-15	5.66768e-31	-1.01147e-46
2.9	22	17	6.02543	7.10543e-15	5.66768e-31	-3.33278e-46
3	22	17	6.02543	7.10543e-15	5.66768e-31	-4.9704e-47
3	23	17	6.02543	7.10543e-15	5.66768e-31	-1.15704e-46
3.1	23	17	6.02543	7.10543e-15	5.66768e-31	2.8601e-47
3.1	24	17	6.02543	7.10543e-15	5.66768e-31	2.44183e-46
3.2	24	17	6.02543	7.10543e-15	5.66768e-31	-1.17742e-46
3.2	25	17	6.02543	7.10543e-15	5.66768e-31	-1.14691e-46
3.3	25	17	6.02543	7.10543e-15	5.66768e-31	-5.029e-46
3.3	26	17	6.02543	7.10543e-15	5.66768e-31	1.08105e-46
3.4	26	17	6.02543	7.10543e-15	5.66768e-31	2.19745e-46
3.4	27	17	6.02543	7.10543e-15	5.66768e-31	5.26071e-46
3.5	27	17	6.02543	7.10543e-15	5.66768e-31	3.52405e-46
3.5	28	17	6.02543	7.10543e-15	5.66768e-31	2.82224e-46
3.6	28	17	6.02543	7.10543e-15	5.66768e-31	1.34271e-47
3.6	29	17	6.02543	7.10543e-15	5.66768e-31	-6.09739e-47
3.7	29	17	6.02543	7.10543e-15	5.66768e-31	4.10462e-46
3.7	30	17	6.02543	7.10543e-15	5.66768e-31	-3.5943e-46
3.8	30	17	6.02543	7.10543e-15	5.66768e-31	-8.75186e-47
3.8	31	17	6.02543	7.10543e-15	5.66768e-31	-7.72002e-47
3.9	31	17	6.02543	7.10543e-15	5.66768e-31	2.7765e-46
3.9	32	17	6.02543	7.10543e-15	5.66768e-31	-2.12863e-48
4	32	17	6.02543	7.10543e-15	5.66768e-31	1.03574e-46
4	33	17	6.02543	7.10543e-15	5.66768e-31	2.26832e-47
4.1	33	17	6.02543	7.10543e-15	5.66768e-31	2.85611e-46
4.1	34	17	6.02543	7.10543e-15	5.66768e-31	-4.86817e-47
4.2	34	17	6.02543	7.10543e-15	5.66768e-31	3.59467e-47
4.2	35	17	6.02543	7.10543e-15	5.66768e-31	2.80586e-46
4.3	35	17	6.02543	7.10543e-15	5.66768e-31	2.69661e-46
4.3	36	17	6.02543	7.10543e-15	5.66768e-31	2.85345e-46
4.4	36	17	6.02543	7.10543e-15	5.66768e-31	-1.74253e-46
4.4	37	17	6.02543	7.10543e-15	5.66768e-31	1.9656e-47
4.5	37	17	6.02543	7.10543e-15	5.66768e-31	-1.16744e-46
4.5	38	17	6.02543	7.10543e-15	5.66768e-31	-9.57369e-47
4.6	38	17	6.02543	7.10543e-15	5.66768e-31	-2.32912e-46
4.6	39	17	6.02543	7.10543e-15	5.66768e-31	3.78822e-47
4.7	39	17	6.02543	7.10543e-15	5.66768e-31	-2.4453e-46
4.7	40	17	6.02543	7.10543e-15	5.66768e-31	-5.27274e-47
4.8	40	17	6.02543	7.10543e-15	5.66768e-31	-3.34631e-46
4.8	41	17	6.02543	7.10543e-15	5.66768e-31	-3.18158e-46
4.9	41	17	6.02543	7.10543e-15	5.66768e-31	-3.40419e-46
4.9	42	17	6.02543	7.10543e-15	5.66768e-31	-4.53592e-47
5	42	17	6.02543	7.10543e-15	5.66768e-31	-3.82157e-46
5	43	17	6.02543	7.10543e-15	5.66768e-31	4.65189e-48
5.1	43	17	6.02543	7.10543e-15	5.66768e-31	-4.27542e-46
5.1	44	17	6.02543	7.10543e-15	5.66768e-31	1.76006e-46
5.2	44	17	6.02543	7.10543e-15	5.66768e-31	-5.37641e-46
5.2	45	17	6.02543	7.10543e-15	5.66768e-31	1.59723e-46
5.3	45	17	6.02543	7.10543e-15	5.66768e-31	-6.99845e-46
5.3	46	17	6.02543	7.10543e-15	5.66768e-31	-3.67022e-47
5.4	46	17	6.02543	7.10543e-15	5.66768e-31	-3.50421e-46
5.4	47	17	6.02543	7.10543e-15	5.66768e-31	-4.33814e-46
5.5	47	17	6.02543	7.10543e-15	5.66768e-31	-4.16925e-46
5.5	48	17	6.02543	7.10543e-15	5.66768e-31	-1.48613e-47
5.6	48	17	6.02543	7.10543e-15	5.66768e-31	-8.06732e-47
5.6	49	17	6.02543	7.10543e-15	5.66768e-31	1.3404e-46
5.7	49	17	6.02543	7.10543e-15	5.66768e-31	-4.82403e-47
5.7	50	17	6.02543	7.10543e-15	5.66768e-31	9.03924e-47
5.8	50	17	6.02543	7.10543e-15	5.66768e-31	-2.40659e-46
5.8	51	17	6.02543	7.10543e-15	5.66768e-31	5.74073e-47
5.9	51	17	6.02543	7.10543e-15	5.66768e-31	-2.38771e-46
5.9	52	17	6.02543	7.10543e-15	5.66768e-31	-2.62507e-46
6	52	17	6.02543	7.10543e-15	5.66768e-31	-2.94016e-46
6	53	17	6.02543	7.10543e-15	5.66768e-31	-4.61063e-46
6.1	53	17	6.02543	7.10543e-15	5.66768e-31	-6.2806e-46
6.1	54	17	6.02543	7.10543e-15	5.66768e-31	-2.57403e-46
6.2	54	17	6.02543	7.10543e-15	5.66768e-31	-5.56759e-46
6.2	55	17	6.02543	7.10543e-15	5.66768e-31	-1.25076e-46
6.3	55	17	6.02543	7.10543e-15	5.66768e-31	-4.3947e-46
6.3	56	17	6.02543	7.10543e-15	5.66768e-31	-3.19203e-46
6.4	56	17	6.02543	7.10543e-15	5.66768e-31	4.4604e-47
6.4	57	17	6.02543	7.10543e-15	5.66768e-31	-2.86145e-46
6.5	57	17	6.02543	7.10543e-15	5.66768e-31	-3.26452e-47
6.5	58	17	6.02543	7.10543e-15	5.66768e-31	-5.66495e-47
6.6	58	17	6.02543	7.10543e-15	5.66768e-31	-1.17432e-46
6.6	59	17	6.02543	7.10543e-15	5.66768e-31	9.5508e-48
6.7	59	17	6.02543	7.10543e-15	5.66768e-31	-3.02814e-46
6.7	60	17	6.02543	7.10543e-15	5.66768e-31	-2.14297e-46
6.8	60	17	6.02543	7.10543e-15	5.66768e-31	-6.35162e-47
6.8	61	17	6.02543	7.10543e-15	5.66768e-31	-4.62427e-46
6.9	61	17	6.02543	7.10543e-15	5.66768e-31	-1.5806e-46
6.9	62	17	6.02543	7.10543e-15	5.66768e-31	-8.09874e-47
7	62	17	6.02543	7.10543e-15	5.66768e-31	9.10507e-47
7	63	17	6.02543	7.10543e-15	5.66768e-31	-1.48232e-47
7.1	63	17	6.02543	7.10543e-15	5.66768e-31	-1.1454e-46
7.1	64	17	6.02543	7.10543e-15	5.66768e-31	-1.42016e-46
7.2	64	17	6.02543	7.10543e-15	5.66768e-31	-1.25943e-46
7.2	65	17	6.02543	7.10543e-15	5.66768e-31	-3.40501e-46
7.3	65	17	6.02543	7.10543e-15	5.66768e-31	-1.49242e-46
7.3	66	17	6.02543	7.10543e-15	5.66768e-31	-1.73827e-46
7.4	66	17	6.02543	7.10543e-15	5.66768e-31	6.70503e-47
7.4	67	17	6.02543	7.10543e-15	5.66768e-31	-1.07668e-46
7.5	67	17	6.02543	7.10543e-15	5.66768e-31	-2.72304e-46
7.5	68	17	6.02543	7.10543e-15	5.66768e-31	-9.21063e-47
7.6	68	17	6.02543	7.10543e-15	5.66768e-31	-1.24415e-46
7.6	69	17	6.02543	7.10543e-15	5.66768e-31	-2.40973e-46
7.7	69	17	6.02543	7.10543e-15	5.66768e-31	-1.88416e-46
7.7	70	17	6.02543	7.10543e-15	5.66768e-31	-2.88498e-46
7.8	70	17	6.02543	7.10543e-15	5.66768e-31	4.52553e-47
7.8	71	17	6.02543	7.10543e-15	5.66768e-31	-4.20827e-46
7.9	71	17	6.02543	7.10543e-15	5.66768e-31	-1.52975e-46
7.9	72	17	6.02543	7.10543e-15	5.66768e-31	-1.52763e-46
8	72	17	6.02543	7.10543e-15	5.66768e-31	-2.65353e-46
8	73	17	6.02543	7.10543e-15	5.66768e-31	-1.36221e-46
8.1	73	17	6.02543	7.10543e-15	5.66768e-31	-2.35837e-46
8.1	74	17	6.02543	7.10543e-15	5.66768e-31	1.98916e-46
8.2	74	17	6.02543	7.10543e-15	5.66768e-31	-2.646e-46
8.2	75	17	6.02543	7.10543e-15	5.66768e-31	-1.98067e-46
8.3	75	17	6.02543	7.10543e-15	5.66768e-31	-7.58087e-46
8.3	76	17	6.02543	7.10543e-15	5.66768e-31	-2.23379e-46
8.4	76	17	6.02543	7.10543e-15	5.66768e-31	-1.21763e-46
8.4	77	17	6.02543	7.10543e-15	5.66768e-31	-4.88033e-46
8.5	77	17	6.02543	7.10543e-15	5.66768e-31	-3.59475e-46
8.5	78	17	6.02543	7.10543e-15	5.66768e-31	-6.67957e-47
8.6	78	17	6.02543	7.10543e-15	5.66768e-31	9.48439e-47
8.6	79	17	6.02543	7.10543e-15	5.66768e-31	-1.32959e-46
8.7	79	17	6.02543	7.10543e-15	5.66768e-31	5.08968e-47
8.7	80	17	6.02543	7.10543e-15	5.66768e-31	5.65605e-47
8.8	80	17	6.02543	7.10543e-15	5.66768e-31	2.53844e-47
8.8	81	17	6.02543	7.10543e-15	5.66768e-31	8.96425e-47
8.9	81	17	6.02543	7.10543e-15	5.66768e-31	1.31358e-47
8.9	82	17	6.02543	7.10543e-15	5.66768e-31	-3.4981e-46
9	82	17	6.02543	7.10543e-15	5.66768e-31	1.52615e-46
9	83	17	6.02543	7.10543e-15	5.66768e-31	-2.17483e-46
9.1	83	17	6.02543	7.10543e-15	5.66768e-31	4.08275e-47
9.1	84	17	6.02543	7.10543e-15	5.66768e-31	-2.10985e-46
9.2	84	17	6.02543	7.10543e-15	5.66768e-31	-1.67706e-46
9.2	85	17	6.02543	7.10543e-15	5.66768e-31	-2.10985e-46
9.3	85	17	6.02543	7.10543e-15	5.66768e-31	-9.22814e-47
9.3	86	17	6.02543	7.10543e-15	5.66768e-31	-1.5199e-46
9.4	86	17	6.02543	7.10543e-15	5.66768e-31	8.24997e-47
9.4	87	17	6.02543	7.10543e-15	5.66768e-31	-1.18908e-46
9.5	87	17	6.02543	7.10543e-15	5.66768e-31	-8.07651e-47
9.5	88	17	6.02543	7.10543e-15	5.66768e-31	-1.31215e-46
9.6	88	17	6.02543	7.10543e-15	5.66768e-31	-1.59236e-46
9.6	89	17	6.02543	7.10543e-15	5.66768e-31	-2.63542e-46
9.7	89	17	6.02543	7.10543e-15	5.66768e-31	-3.26678e-46
9.7	90	17	6.02543	7.10543e-15	5.66768e-31	7.43665e-47
9.8	90	17	6.02543	7.10543e-15	5.66768e-31	9.39347e-47
9.8	91	17	6.02543	7.10543e-15	5.66768e-31	2.4744e-47
9.9	91	17	6.02543	7.10543e-15	5.66768e-31	-3.53809e-47
9.9	92	17	6.02543	7.10543e-15	5.66768e-31	1.58343e-47
10	92	17	6.02543	7.10543e-15	5.66768e-31	-6.08314e-47
10	93	17	6.02543	7.10543e-15	5.66768e-31	1.64703e-46
10.1	93	17	6.02543	7.10543e-15	5.66768e-31	3.52006e-47
10.1	94	17	6.02543	7.10543e-15	5.66768e-31	1.75445e-46
10.2	94	17	6.02543	7.10543e-15	5.66768e-31	-3.68012e-48
10.2	95	17	6.02543	7.10543e-15	5.66768e-31	-1.05751e-46
10.3	95	17	6.02543	7.10543e-15	5.66768e-31	2.09302e-46
10.3	96	17	6.02543	7.10543e-15	5.66768e-31	4.67231e-47
10.4	96	17	6.02543	7.10543e-15	5.66768e-31	1.63285e-46
10.4	97	17	6.02543	7.10543e-15	5.66768e-31	-2.51013e-46
10.5	97	17	6.02543	7.10543e-15	5.66768e-31	-1.18885e-46
10.5	98	17	6.02543	7.10543e-15	5.66768e-31	-9.10653e-47
10.6	98	17	6.02543	7.10543e-15	5.66768e-31	7.41443e-47
10.6	99	17	6.02543	7.10543e-15	5.66768e-31	-2.06852e-46
10.7	99	17	6.02543	7.10543e-15	5.66768e-31	-2.3043e-46
10.7	100	17	6.02543	7.10543e-15	5.66768e-31	-8.52349e-47
10.8	100	17	6.02543	7.10543e-15	5.66768e-31	1.06219e-46
10.8	101	17	6.02543	7.10543e-15	5.66768e-31	-3.56123e-47
10.9	101	17	6.02543	7.10543e-15	5.66768e-31	1.28099e-46
10.9	102	17	6.02543	7.10543e-15	5.66768e-31	-1.48542e-46
11	102	17	6.02543	7.10543e-15	5.66768e-31	2.96365e-46
11	103	17	6.02543	7.10543e-15	5.66768e-31	-4.7936e-46
11.1	103	17	6.02543	7.10543e-15	5.66768e-31	-3.66564e-46
11.1	104	17	6.02543	7.10543e-15	5.66768e-31	-1.41805e-46
11.2	104	17	6.02543	7.10543e-15	5.66768e-31	2.19104e-46
11.2	105	17	6.02543	7.10543e-15	5.66768e-31	-7.56414e-47
11.3	105	17	6.02543	7.10543e-15	5.66768e-31	2.12331e-47
11.3	106	17	6.02543	7.10543e-15	5.66768e-31	-1.98415e-46
11.4	106	17	6.02543	7.10543e-15	5.66768e-31	6.38686e-47
11.4	107	17	6.02543	7.10543e-15	5.66768e-31	-1.65333e-46
11.5	107	17	6.02543	7.10543e-15	5.66768e-31	-1.98486e-46
11.5	108	17	6.02543	7.10543e-15	5.66768e-31	-1.75802e-46
11.6	108	17	6.02543	7.10543e-15	5.66768e-31	-9.3169e-47
11.6	109	17	6.02543	7.10543e-15	5.66768e-31	-2.91588e-46
11.7	109	17	6.02543	7.10543e-15	5.66768e-31	-6.27462e-47
11.7	110	17	6.02543	7.10543e-15	5.66768e-31	-1.00276e-46
11.8	110	17	6.02543	7.10543e-15	5.66768e-31	6.24022e-47
11.8	111	17	6.02543	7.10543e-15	5.66768e-31	-3.15307e-46
11.9	111	17	6.02543	7.10543e-15	5.66768e-31	-2.37196e-46
11.9	112	17	6.02543	7.10543e-15	5.66768e-31	-1.32759e-46
12	112	17	6.02543	7.10543e-15	5.66768e-31	1.10762e-46
12	113	17	6.02543	7.10543e-15	5.66768e-31	-5.46282e-46
12.1	113	17	6.02543	7.10543e-15	5.66768e-31	-1.51374e-46
12.1	114	17	6.02543	7.10543e-15	5.66768e-31	-2.70287e-46
12.2	114	17	6.02543	7.10543e-15	5.66768e-31	8.83444e-48
12.2	115	17	6.02543	7.10543e-15	5.66768e-31	-3.69533e-46
12.3	115	17	6.02543	7.10543e-15	5.66768e-31	-2.91232e-46
12.3	116	17	6.02543	7.10543e-15	5.66768e-31	-1.96619e-46
12.4	116	17	6.02543	7.10543e-15	5.66768e-31	9.67146e-47
12.4	117	17	6.02543	7.10543e-15	5.66768e-31	-3.28946e-46
12.5	117	17	6.02543	7.10543e-15	5.66768e-31	-5.95233e-47
12.5	118	17	6.02543	7.10543e-15	5.66768e-31	-2.6246e-47
12.6	118	17	6.02543	7.10543e-15	5.66768e-31	1.2739e-46
12.6	119	17	6.02543	7.10543e-15	5.66768e-31	-5.72096e-46
12.7	119	17	6.02543	7.10543e-15	5.66768e-31	-3.69797e-46
12.7	120	17	6.02543	7.10543e-15	5.66768e-31	-1.88373e-46
12.8	120	17	6.02543	7.10543e-15	5.66768e-31	-2.6727e-46
12.8	121	17	6.02543	7.10543e-15	5.66768e-31	-3.37242e-46
12.9	121	17	6.02543	7.10543e-15	5.66768e-31	-2.51947e-46
12.9	122	17	6.02543	7.10543e-15	5.66768e-31	-1.36577e-46
13	122	17	6.02543	7.10543e-15	5.66768e-31	-3.47416e-47
13	123	17	6.02543	7.10543e-15	5.66768e-31	-1.69658e-46
13.1	123	17	6.02543	7.10543e-15	5.66768e-31	-2.5421e-47
13.1	124	17	6.02543	7.10543e-15	5.66768e-31	-2.84007e-46
13.2	124	17	6.02543	7.10543e-15	5.66768e-31	-7.36061e-47
13.2	125	17	6.02543	7.10543e-15	5.66768e-31	-3.3363e-46
13.3	125	17	6.02543	7.10543e-15	5.66768e-31	-2.22969e-47
13.3	126	17	6.02543	7.10543e-15	5.66768e-31	-4.15383e-46
13.4	126	17	6.02543	7.10543e-15	5.66768e-31	4.48181e-47
13.4	127	17	6.02543	7.10543e-15	5.66768e-31	-3.6576e-46
13.5	127	17	6.02543	7.10543e-15	5.66768e-31	1.70006e-47
13.5	128	17	6.02543	7.10543e-15	5.66768e-31	-1.99722e-46
13.6	128	17	6.02543	7.10543e-15	5.66768e-31	1.00335e-46
13.6	129	17	6.02543	7.10543e-15	5.66768e-31	-3.65131e-46
13.7	129	17	6.02543	7.10543e-15	5.66768e-31	-4.42425e-46
13.7	130	17	6.02543	7.10543e-15	5.66768e-31	-2.98551e-46
13.8	130	17	6.02543	7.10543e-15	5.66768e-31	-2.84858e-47
13.8	131	17	6.02543	7.10543e-15	5.66768e-31	-2.65469e-46
13.9	131	17	6.02543	7.10543e-15	5.66768e-31	-2.32551e-46
13.9	132	17	6.02543	7.10543e-15	5.66768e-31	-5.01602e-47
14	132	17	6.02543	7.10543e-15	5.66768e-31	1.48168e-46
14	133	17	6.02543	7.10543e-15	5.66768e-31	-9.97825e-47
14.1	133	17	6.02543	7.10543e-15	5.66768e-31	-1.70653e-46
14.1	134	17	6.02543	7.10543e-15	5.66768e-31	-3.64255e-46
14.2	134	17	6.02543	7.10543e-15	5.66768e-31	-5.06253e-48
14.2	135	17	6.02543	7.10543e-15	5.66768e-31	-3.64255e-46
14.3	135	17	6.02543	7.10543e-15	5.66768e-31	-3.80888e-46
14.3	136	17	6.02543	7.10543e-15	5.66768e-31	-2.6489e-46
14.4	136	17	6.02543	7.10543e-15	5.66768e-31	-4.99498e-47
14.4	137	17	6.02543	7.10543e-15	5.66768e-31	-3.80677e-46
14.5	137	17	6.02543	7.10543e-15	5.66768e-31	-9.87394e-47
14.5	138	17	6.02543	7.10543e-15	5.66768e-31	-8.28598e-47
14.6	138	17	6.02543	7.10543e-15	5.66768e-31	8.3291e-47
14.6	139	17	6.02543	7.10543e-15	5.66768e-31	-1.82105e-46
14.7	139	17	6.02543	7.10543e-15	5.66768e-31	-2.83918e-46
14.7	140	17	6.02543	7.10543e-15	5.66768e-31	-2.15134e-46
14.8	140	17	6.02543	7.10543e-15	5.66768e-31	-8.53736e-47
14.8	141	17	6.02543	7.10543e-15	5.66768e-31	-2.81298e-46
14.9	141	17	6.02543	7.10543e-15	5.66768e-31	-1.6861e-46
14.9	142	17	6.02543	7.10543e-15	5.66768e-31	-4.96295e-46
15	142	17	6.02543	7.10543e-15	5.66768e-31	-1.68576e-46
15	143	17	6.02543	7.10543e-15	5.66768e-31	-4.30132e-46
15.1	143	17	6.02543	7.10543e-15	5.66768e-31	-3.14102e-46
15.1	144	17	6.02543	7.10543e-15	5.66768e-31	-3.14321e-46
15.2	144	17	6.02543	7.10543e-15	5.66768e-31	-8.25056e-47
15.2	145	17	6.02543	7.10543e-15	5.66768e-31	-1.15831e-46
15.3	145	17	6.02543	7.10543e-15	5.66768e-31	-1.52113e-46
15.3	146	17	6.02543	7.10543e-15	5.66768e-31	-8.27339e-47
15.4	146	17	6.02543	7.10543e-15	5.66768e-31	-5.28523e-47
15.4	147	17	6.02543	7.10543e-15	5.66768e-31	-2.81225e-46
15.5	147	17	6.02543	7.10543e-15	5.66768e-31	-9.45131e-47
15.5	148	17	6.02543	7.10543e-15	5.66768e-31	-9.92647e-47
15.6	148	17	6.02543	7.10543e-15	5.66768e-31	3.78243e-47
15.6	149	17	6.02543	7.10543e-15	5.66768e-31	-2.31592e-46
15.7	149	17	6.02543	7.10543e-15	5.66768e-31	-1.8662e-46
15.7	150	17	6.02543	7.10543e-15	5.66768e-31	-1.65422e-46
15.8	150	17	6.02543	7.10543e-15	5.66768e-31	7.80409e-47
15.8	151	17	6.02543	7.10543e-15	5.66768e-31	-2.81208e-46
15.9	151	17	6.02543	7.10543e-15	5.66768e-31	7.84909e-47
15.9	152	17	6.02543	7.10543e-15	5.66768e-31	-1.15795e-46
16	152	17	6.02543	7.10543e-15	5.66768e-31	-8.69141e-47
16	153	17	6.02543	7.10543e-15	5.66768e-31	-3.63909e-46
16.1	153	17	6.02543	7.10543e-15	5.66768e-31	-1.81456e-46
16.1	154	17	6.02543	7.10543e-15	5.66768e-31	-2.812e-46
16.2	154	17	6.02543	7.10543e-15	5.66768e-31	1.49366e-46
16.2	155	17	6.02543	7.10543e-15	5.66768e-31	1.65365e-47
16.3	155	17	6.02543	7.10543e-15	5.66768e-31	2.83125e-46
16.3	156	17	6.02543	7.10543e-15	5.66768e-31	-2.31576e-46
16.4	156	17	6.02543	7.10543e-15	5.66768e-31	5.15534e-47
16.4	157	17	6.02543	7.10543e-15	5.66768e-31	1.65377e-47
16.5	157	17	6.02543	7.10543e-15	5.66768e-31	-1.45757e-46
16.5	158	17	6.02543	7.10543e-15	5.66768e-31	-2.81197e-46
16.6	158	17	6.02543	7.10543e-15	5.66768e-31	-4.65099e-47
16.6	159	17	6.02543	7.10543e-15	5.66768e-31	-3.47361e-46
16.7	159	17	6.02543	7.10543e-15	5.66768e-31	-7.93608e-47
16.7	160	17	6.02543	7.10543e-15	5.66768e-31	-1.6541e-46
16.8	160	17	6.02543	7.10543e-15	5.66768e-31	8.60493e-47
16.8	161	17	6.02543	7.10543e-15	5.66768e-31	-2.81196e-46
16.9	161	17	6.02543	7.10543e-15	5.66768e-31	1.47812e-46
16.9	162	17	6.02543	7.10543e-15	5.66768e-31	-3.639e-46
17	162	17	6.02543	7.10543e-15	5.66768e-31	1.47813e-46
17	163	17	6.02543	7.10543e-15	5.66768e-31	-2.97737e-46
17.1	163	17	6.02543	7.10543e-15	5.66768e-31	2.09707e-47
17.1	164	17	6.02543	7.10543e-15	5.66768e-31	-4.96228e-47
17.2	164	17	6.02543	7.10543e-15	5.66768e-31	1.53298e-46
17.2	165	17	6.02543	7.10543e-15	5.66768e-31	-3.78591e-52
17.3	165	17	6.02543	7.10543e-15	5.66768e-31	3.53085e-46
17.3	166	17	6.02543	7.10543e-15	5.66768e-31	-1.48868e-46
17.4	166	17	6.02543	7.10543e-15	5.66768e-31	2.37299e-46
17.4	167	17	6.02543	7.10543e-15	5.66768e-31	-2.97736e-46
17.5	167	17	6.02543	7.10543e-15	5.66768e-31	1.67219e-46
17.5	168	17	6.02543	7.10543e-15	5.66768e-31	-1.6541e-46
17.6	168	17	6.02543	7.10543e-15	5.66768e-31	2.33381e-46
17.6	169	17	6.02543	7.10543e-15	5.66768e-31	-2.64655e-46
17.7	169	17	6.02543	7.10543e-15	5.66768e-31	-1.84213e-46
17.7	170	17	6.02543	7.10543e-15	5.66768e-31	-1.98492e-46
17.8	170	17	6.02543	7.10543e-15	5.66768e-31	1.13523e-46
17.8	171	17	6.02543	7.10543e-15	5.66768e-31	-2.81197e-46
17.9	171	17	6.02543	7.10543e-15	5.66768e-31	8.453e-47
17.9	172	17	6.02543	7.10543e-15	5.66768e-31	-1.48869e-46
18	172	17	6.02543	7.10543e-15	5.66768e-31	-4.77968e-47
18	173	17	6.02543	7.10543e-15	5.66768e-31	-2.15032e-46
18.1	173	17	6.02543	7.10543e-15	5.66768e-31	4.30015e-47
18.1	174	17	6.02543	7.10543e-15	5.66768e-31	-1.98493e-46
18.2	174	17	6.02543	7.10543e-15	5.66768e-31	1.09163e-46
18.2	175	17	6.02543	7.10543e-15	5.66768e-31	-1.81952e-46
18.3	175	17	6.02543	7.10543e-15	5.66768e-31	1.18445e-46
18.3	176	17	6.02543	7.10543e-15	5.66768e-31	-1.81951e-46
18.4	176	17	6.02543	7.10543e-15	5.66768e-31	1.68069e-46
18.4	177	17	6.02543	7.10543e-15	5.66768e-31	-3.14278e-46
18.5	177	17	6.02543	7.10543e-15	5.66768e-31	8.24681e-47
18.5	178	17	6.02543	7.10543e-15	5.66768e-31	-3.30819e-46
18.6	178	17	6.02543	7.10543e-15	5.66768e-31	4.93862e-47
18.6	179	17	6.02543	7.10543e-15	5.66768e-31	-2.48115e-46
18.7	179	17	6.02543	7.10543e-15	5.66768e-31	-8.3475e-47
18.7	180	17	6.02543	7.10543e-15	5.66768e-31	-1.65418e-47
18.8	180	17	6.02543	7.10543e-15	5.66768e-31	-1.66179e-46
18.8	181	17	6.02543	7.10543e-15	5.66768e-31	-3.63901e-46
18.9	181	17	6.02543	7.10543e-15	5.66768e-31	-9.98695e-47
18.9	182	17	6.02543	7.10543e-15	5.66768e-31	-1.81951e-46
19	182	17	6.02543	7.10543e-15	5.66768e-31	1.48245e-46
19	183	17	6.02543	7.10543e-15	5.66768e-31	-2.15032e-46
19.1	183	17	6.02543	7.10543e-15	5.66768e-31	-8.07e-47
19.1	184	17	6.02543	7.10543e-15	5.66768e-31	-8.27049e-47
19.2	184	17	6.02543	7.10543e-15	5.66768e-31	1.50873e-46
19.2	185	17	6.02543	7.10543e-15	5.66768e-31	-9.92457e-47
19.3	185	17	6.02543	7.10543e-15	5.66768e-31	1.79596e-46
19.3	186	17	6.02543	7.10543e-15	5.66768e-31	-2.97736e-46
19.4	186	17	6.02543	7.10543e-15	5.66768e-31	1.29973e-46
19.4	187	17	6.02543	7.10543e-15	5.66768e-31	-1.65409e-46
19.5	187	17	6.02543	7.10543e-15	5.66768e-31	3.20326e-47
19.5	188	17	6.02543	7.10543e-15	5.66768e-31	-1.15786e-46
19.6	188	17	6.02543	7.10543e-15	5.66768e-31	-1.759e-47
19.6	189	17	6.02543	7.10543e-15	5.66768e-31	-2.31573e-46
19.7	189	17	6.02543	7.10543e-15	5.66768e-31	4.93998e-47
19.7	190	17	6.02543	7.10543e-15	5.66768e-31	-1.32328e-46
19.8	190	17	6.02543	7.10543e-15	5.66768e-31	1.63172e-47
19.8	191	17	6.02543	7.10543e-15	5.66768e-31	-3.63901e-46
19.9	191	17	6.02543	7.10543e-15	5.66768e-31	-1.60243e-46
19.9	192	17	6.02543	7.10543e-15	5.66768e-31	-2.31573e-46
20	192	17	6.02543	7.10543e-15	5.66768e-31	2.17072e-47
20	193	17	6.02543	7.10543e-15	5.66768e-31	-3.30826e-47
20.1	193	17	6.02543	7.10543e-15	5.66768e-31	3.14685e-47
0.9	0	1	7.54424631602221	-1.02701447724649e-15	1.32837608779708	1.20918947187338e-16
0.9	0	2	7.54424631602221	-1.02701447724649e-15	-3.30146990911742	-8.76402875829569e-16
0.9	0	3	7.54424631602221	-1.02701447724649e-15	1.29737855438136	2.12984664313759e-16
0.9	0	4	7.54424631602221	-1.02701447724649e-15	8.28711887154344	2.22298410827598e-15
1	0	1	7.54424631602221	-1.02701447724649e-15	1.31363308499893	1.21825106055515e-15
1	0	2	7.54424631602221	-1.02701447724649e-15	-2.96263938083021	-2.20467808212819e-16
1	0	3	7.54424631602221	-1.02701447724649e-15	0.858358246609593	-2.56174859549721e-15
1	0	4	7.54424631602221	-1.02701447724649e-15	7.95645731979868	9.01116845979936e-15
1	0	17	3.77212	-1.18205e-14	3.009	-9.6904e-15
0.9	0	17	3.77212	-1.18205e-14	3.24572	-1.04384e-14
1	1	17	3.77212	-1.11024e-15	2.25756	-1.39577e-15
1.1	1	17	3.77212	-1.11024e-15	2.18896	1.07954e-17
1.1	2	17	3.77212	-1.11024e-15	0.770918	3.90346e-17
1.2	2	17	3.77212	-1.11024e-15	0.89233	-4.47377e-16
1.2	3	17	3.77212	-1.11024e-15	0.109537	2.59731e-16
1.3	3	17	3.77212	-1.11024e-15	0.162283	2.07984e-16
1.3	4	17	3.77212	-1.11024e-15	0.00692592	1.06977e-18
1.4	4	17	3.77212	-1.11024e-15	0.0132417	-4.13646e-18
1.4	5	17	3.77212	-1.11024e-15	0.000239144	5.72731e-19
1.5	5	17	3.77212	-1.11024e-15	0.000578627	1.04523e-18
1.5	6	17	3.77212	-1.11024e-15	5.30553e-06	-3.45853e-21
1.6	6	17	3.77212	-1.11024e-15	1.58803e-05	-3.41362e-21
1.6	7	17	3.77212	-1.11024e-15	8.44455e-08	2.88082e-22
1.7	7	17	3.77212	-1.11024e-15	3.06385e-07	8.74845e-22
1.7	8	17	3.77212	-1.11024e-15	1.03931e-09	-6.40695e-25
1.8	8	17	3.77212	-1.11024e-15	4.49245e-09	-8.26703e-25
1.8	9	17	3.77212	-1.11024e-15	1.04238e-11	-1.19396e-25
1.9	9	17	3.77212	-1.11024e-15	5.29009e-11	-3.16035e-25
1.9	10	17	3.77212	-1.11024e-15	8.84983e-14	-2.81751e-29
2	10	17	3.77212	-1.11024e-15	5.20787e-13	-6.81568e-28
2	11	17	3.77212	-1.11024e-15	6.543e-16	7.98342e-30
2.1	11	17	3.77212	-1.11024e-15	4.41721e-15	-4.22708e-31
2.1	12	17	3.77212	-1.11024e-15	4.30499e-18	-1.82296e-33
2.2	12	17	3.77212	-1.11024e-15	3.3034e-17	-3.17125e-32
2.2	13	17	3.77212	-1.11024e-15	2.56379e-20	1.59438e-34
2.3	13	17	3.77212	-1.11024e-15	2.21803e-19	2.47875e-33
2.3	14	17	3.77212	-1.11024e-15	1.40081e-22	-2.22757e-37
2.4	14	17	3.77212	-1.11024e-15	1.35659e-21	-3.49482e-36
2.4	15	17	3.77212	-1.11024e-15	7.11192e-25	2.30429e-38
2.5	15	17	3.77212	-1.11024e-15	7.64841e-24	3.63088e-38
2.5	16	17	3.77212	-1.11024e-15	4.66029e-27	-1.24275e-40
2.6	16	17	3.77212	-1.11024e-15	4.14082e-26	-3.13788e-41
2.6	17	17	3.77212	-1.11024e-15	1.30832e-27	-3.7272e-40
2.7	17	17	3.77212	-1.11024e-15	1.49067e-27	-2.60481e-40
2.7	18	17	3.77212	-1.11024e-15	1.29333e-27	2.48074e-43
2.8	18	17	3.77212	-1.11024e-15	1.29418e-27	1.46246e-42
2.8	19	17	3.77212	-1.11024e-15	1.29326e-27	-2.92015e-42
2.9	19	17	3.77212	-1.11024e-15	1.29327e-27	6.28757e-42
2.9	20	17	3.77212	-1.11024e-15	1.29326e-27	2.3919e-43
3	20	17	3.77212	-1.11024e-15	1.29326e-27	-3.77328e-44
3	21	17	3.77212	-1.11024e-15	1.29326e-27	-2.93855e-43
3.1	21	17	3.77212	-1.11024e-15	1.29326e-27	4.05526e-43
3.1	22	17	3.77212	-1.11024e-15	1.29326e-27	1.71162e-43
3.2	22	17	3.77212	-1.11024e-15	1.29326e-27	-9.3715e-43
3.2	23	17	3.77212	-1.11024e-15	1.29326e-27	1.41275e-43
3.3	23	17	3.77212	-1.11024e-15	1.29326e-27	-6.363e-43
3.3	24	17	3.77212	-1.11024e-15	1.29326e-27	1.45998e-42
3.4	24	17	3.77212	-1.11024e-15	1.29326e-27	-4.15227e-43
3.4	25	17	3.77212	-1.11024e-15	1.29326e-27	-1.90942e-42
3.5	25	17	3.77212	-1.11024e-15	1.29326e-27	-1.74635e-42
3.5	26	17	3.77212	-1.11024e-15	1.29326e-27	7.01231e-43
3.6	26	17	3.77212	-1.11024e-15	1.29326e-27	1.58163e-44
3.6	27	17	3.77212	-1.11024e-15	1.29326e-27	-1.64487e-42
3.7	27	17	3.77212	-1.11024e-15	1.29326e-27	8.343e-43
3.7	28	17	3.77212	-1.11024e-15	1.29326e-27	-8.75042e-43
3.8	28	17	3.77212	-1.11024e-15	1.29326e-27	-6.68208e-43
3.8	29	17	3.77212	-1.11024e-15	1.29326e-27	-9.40038e-43
3.9	29	17	3.77212	-1.11024e-15	1.29326e-27	9.66827e-43
3.9	30	17	3.77212	-1.11024e-15	1.29326e-27	1.95305e-42
4	30	17	3.77212	-1.11024e-15	1.29326e-27	3.62375e-43
4	31	17	3.77212	-1.11024e-15	1.29326e-27	-1.95658e-42
4.1	31	17	3.77212	-1.11024e-15	1.29326e-27	-1.16728e-43
4.1	32	17	3.77212	-1.11024e-15	1.29326e-27	-1.07186e-42
4.2	32	17	3.77212	-1.11024e-15	1.29326e-27	-2.08308e-43
4.2	33	17	3.77212	-1.11024e-15	1.29326e-27	-7.49867e-43
4.3	33	17	3.77212	-1.11024e-15	1.29326e-27	-1.23001e-42
4.3	34	17	3.77212	-1.11024e-15	1.29326e-27	-1.10193e-43
4.4	34	17	3.77212	-1.11024e-15	1.29326e-27	-5.43595e-45
4.4	35	17	3.77212	-1.11024e-15	1.29326e-27	8.15883e-43
4.5	35	17	3.77212	-1.11024e-15	1.29326e-27	6.02133e-43
4.5	36	17	3.77212	-1.11024e-15	1.29326e-27	-3.22538e-43
4.6	36	17	3.77212	-1.11024e-15	1.29326e-27	-4.01143e-43
4.6	37	17	3.77212	-1.11024e-15	1.29326e-27	5.77687e-43
4.7	37	17	3.77212	-1.11024e-15	1.29326e-27	8.36089e-43
4.7	38	17	3.77212	-1.11024e-15	1.29326e-27	2.37423e-43
4.8	38	17	3.77212	-1.11024e-15	1.29326e-27	-1.5716e-42
4.8	39	17	3.77212	-1.11024e-15	1.29326e-27	-7.61396e-43
4.9	39	17	3.77212	-1.11024e-15	1.29326e-27	-3.66917e-43
4.9	40	17	3.77212	-1.11024e-15	1.29326e-27	-9.36028e-43
5	40	17	3.77212	-1.11024e-15	1.29326e-27	5.6657e-43
5	41	17	3.77212	-1.11024e-15	1.29326e-27	2.69952e-43
5.1	41	17	3.77212	-1.11024e-15	1.29326e-27	5.72227e-43
5.1	42	17	3.77212	-1.11024e-15	1.29326e-27	-5.94666e-43
5.2	42	17	3.77212	-1.11024e-15	1.29326e-27	1.47668e-42
5.2	43	17	3.77212	-1.11024e-15	1.29326e-27	1.16572e-42
5.3	43	17	3.77212	-1.11024e-15	1.29326e-27	2.65175e-42
5.3	44	17	3.77212	-1.11024e-15	1.29326e-27	-4.03035e-43
5.4	44	17	3.77212	-1.11024e-15	1.29326e-27	4.83511e-43
5.4	45	17	3.77212	-1.11024e-15	1.29326e-27	1.87213e-43
5.5	45	17	3.77212	-1.11024e-15	1.29326e-27	-2.27912e-43
5.5	46	17	3.77212	-1.11024e-15	1.29326e-27	5.04952e-43
5.6	46	17	3.77212	-1.11024e-15	1.29326e-27	-6.69192e-44
5.6	47	17	3.77212	-1.11024e-15	1.29326e-27	-1.04498e-43
5.7	47	17	3.77212	-1.11024e-15	1.29326e-27	1.89528e-43
5.7	48	17	3.77212	-1.11024e-15	1.29326e-27	-6.46843e-43
5.8	48	17	3.77212	-1.11024e-15	1.29326e-27	-4.16605e-43
5.8	49	17	3.77212	-1.11024e-15	1.29326e-27	-4.16151e-43
5.9	49	17	3.77212	-1.11024e-15	1.29326e-27	-4.05207e-43
5.9	50	17	3.77212	-1.11024e-15	1.29326e-27	7.11569e-43
6	50	17	3.77212	-1.11024e-15	1.29326e-27	5.00962e-43
6	51	17	3.77212	-1.11024e-15	1.29326e-27	9.19178e-43
6.1	51	17	3.77212	-1.11024e-15	1.29326e-27	-1.05787e-42
6.1	52	17	3.77212	-1.11024e-15	1.29326e-27	7.99419e-44
6.2	52	17	3.77212	-1.11024e-15	1.29326e-27	-4.56872e-43
6.2	53	17	3.77212	-1.11024e-15	1.29326e-27	3.65186e-43
6.3	53	17	3.77212	-1.11024e-15	1.29326e-27	9.13395e-43
6.3	54	17	3.77212	-1.11024e-15	1.29326e-27	5.86431e-43
6.4	54	17	3.77212	-1.11024e-15	1.29326e-27	-7.82527e-43
6.4	55	17	3.77212	-1.11024e-15	1.29326e-27	4.4743e-43
6.5	55	17	3.77212	-1.11024e-15	1.29326e-27	-2.41128e-42
6.5	56	17	3.77212	-1.11024e-15	1.29326e-27	-4.23278e-43
6.6	56	17	3.77212	-1.11024e-15	1.29326e-27	-1.46525e-42
6.6	57	17	3.77212	-1.11024e-15	1.29326e-27	-1.77176e-42
6.7	57	17	3.77212	-1.11024e-15	1.29326e-27	-1.19884e-42
6.7	58	17	3.77212	-1.11024e-15	1.29326e-27	2.45377e-43
6.8	58	17	3.77212	-1.11024e-15	1.29326e-27	-4.26844e-43
6.8	59	17	3.77212	-1.11024e-15	1.29326e-27	8.73695e-44
6.9	59	17	3.77212	-1.11024e-15	1.29326e-27	-2.17175e-42
6.9	60	17	3.77212	-1.11024e-15	1.29326e-27	7.45388e-43
7	60	17	3.77212	-1.11024e-15	1.29326e-27	-1.02783e-42
7	61	17	3.77212	-1.11024e-15	1.29326e-27	-5.69125e-43
7.1	61	17	3.77212	-1.11024e-15	1.29326e-27	-1.47362e-42
7.1	62	17	3.77212	-1.11024e-15	1.29326e-27	-1.56972e-43
7.2	62	17	3.77212	-1.11024e-15	1.29326e-27	-9.80224e-43
7.2	63	17	3.77212	-1.11024e-15	1.29326e-27	-2.14354e-42
7.3	63	17	3.77212	-1.11024e-15	1.29326e-27	-2.4082e-42
7.3	64	17	3.77212	-1.11024e-15	1.29326e-27	3.67712e-44
7.4	64	17	3.77212	-1.11024e-15	1.29326e-27	-1.55867e-42
7.4	65	17	3.77212	-1.11024e-15	1.29326e-27	-5.48114e-43
7.5	65	17	3.77212	-1.11024e-15	1.29326e-27	-2.47237e-42
7.5	66	17	3.77212	-1.11024e-15	1.29326e-27	8.24736e-43
7.6	66	17	3.77212	-1.11024e-15	1.29326e-27	-1.32992e-42
7.6	67	17	3.77212	-1.11024e-15	1.29326e-27	8.5133e-43
7.7	67	17	3.77212	-1.11024e-15	1.29326e-27	-1.14468e-42
7.7	68	17	3.77212	-1.11024e-15	1.29326e-27	-4.09442e-43
7.8	68	17	3.77212	-1.11024e-15	1.29326e-27	-5.8136e-43
7.8	69	17	3.77212	-1.11024e-15	1.29326e-27	-1.14039e-43
7.9	69	17	3.77212	-1.11024e-15	1.29326e-27	-1.02765e-42
7.9	70	17	3.77212	-1.11024e-15	1.29326e-27	1.15508e-43
8	70	17	3.77212	-1.11024e-15	1.29326e-27	-2.22077e-43
8	71	17	3.77212	-1.11024e-15	1.29326e-27	-5.93453e-43
8.1	71	17	3.77212	-1.11024e-15	1.29326e-27	-6.02823e-43
8.1	72	17	3.77212	-1.11024e-15	1.29326e-27	7.70139e-44
8.2	72	17	3.77212	-1.11024e-15	1.29326e-27	3.37936e-43
8.2	73	17	3.77212	-1.11024e-15	1.29326e-27	-3.88247e-43
8.3	73	17	3.77212	-1.11024e-15	1.29326e-27	-3.76792e-43
8.3	74	17	3.77212	-1.11024e-15	1.29326e-27	-4.82184e-43
8.4	74	17	3.77212	-1.11024e-15	1.29326e-27	-4.47097e-43
8.4	75	17	3.77212	-1.11024e-15	1.29326e-27	-1.80877e-43
8.5	75	17	3.77212	-1.11024e-15	1.29326e-27	-1.03615e-42
8.5	76	17	3.77212	-1.11024e-15	1.29326e-27	-5.13374e-43
8.6	76	17	3.77212	-1.11024e-15	1.29326e-27	3.89255e-44
8.6	77	17	3.77212	-1.11024e-15	1.29326e-27	-1.61817e-42
8.7	77	17	3.77212	-1.11024e-15	1.29326e-27	-1.22854e-42
8.7	78	17	3.77212	-1.11024e-15	1.29326e-27	-9.42315e-43
8.8	78	17	3.77212	-1.11024e-15	1.29326e-27	-5.58595e-43
8.8	79	17	3.77212	-1.11024e-15	1.29326e-27	-1.01469e-42
8.9	79	17	3.77212	-1.11024e-15	1.29326e-27	-1.11876e-42
8.9	80	17	3.77212	-1.11024e-15	1.29326e-27	3.7793e-44
9	80	17	3.77212	-1.11024e-15	1.29326e-27	-9.82013e-43
9	81	17	3.77212	-1.11024e-15	1.29326e-27	-7.58313e-43
9.1	81	17	3.77212	-1.11024e-15	1.29326e-27	-8.93298e-43
9.1	82	17	3.77212	-1.11024e-15	1.29326e-27	-2.21076e-43
9.2	82	17	3.77212	-1.11024e-15	1.29326e-27	-6.80514e-44
9.2	83	17	3.77212	-1.11024e-15	1.29326e-27	-1.26974e-42
9.3	83	17	3.77212	-1.11024e-15	1.29326e-27	-9.64638e-43
9.3	84	17	3.77212	-1.11024e-15	1.29326e-27	-5.4012e-43
9.4	84	17	3.77212	-1.11024e-15	1.29326e-27	8.66829e-43
9.4	85	17	3.77212	-1.11024e-15	1.29326e-27	-1.85023e-42
9.5	85	17	3.77212	-1.11024e-15	1.29326e-27	-1.34248e-42
9.5	86	17	3.77212	-1.11024e-15	1.29326e-27	1.02636e-43
9.6	86	17	3.77212	-1.11024e-15	1.29326e-27	1.791e-43
9.6	87	17	3.77212	-1.11024e-15	1.29326e-27	-2.60701e-43
9.7	87	17	3.77212	-1.11024e-15	1.29326e-27	-6.55804e-43
9.7	88	17	3.77212	-1.11024e-15	1.29326e-27	8.19735e-44
9.8	88	17	3.77212	-1.11024e-15	1.29326e-27	6.0547e-44
9.8	89	17	3.77212	-1.11024e-15	1.29326e-27	8.19784e-44
9.9	89	17	3.77212	-1.11024e-15	1.29326e-27	3.22278e-43
9.9	90	17	3.77212	-1.11024e-15	1.29326e-27	3.78281e-43
10	90	17	3.77212	-1.11024e-15	1.29326e-27	-3.99079e-43
10	91	17	3.77212	-1.11024e-15	1.29326e-27	6.95897e-44
10.1	91	17	3.77212	-1.11024e-15	1.29326e-27	-8.27506e-43
10.1	92	17	3.77212	-1.11024e-15	1.29326e-27	2.68132e-44
10.2	92	17	3.77212	-1.11024e-15	1.29326e-27	-1.27646e-42
10.2	93	17	3.77212	-1.11024e-15	1.29326e-27	4.30456e-44
10.3	93	17	3.77212	-1.11024e-15	1.29326e-27	-8.43819e-43
10.3	94	17	3.77212	-1.11024e-15	1.29326e-27	2.72836e-44
10.4	94	17	3.77212	-1.11024e-15	1.29326e-27	-1.025e-42
10.4	95	17	3.77212	-1.11024e-15	1.29326e-27	-4.74887e-43
10.5	95	17	3.77212	-1.11024e-15	1.29326e-27	-1.09959e-42
10.5	96	17	3.77212	-1.11024e-15	1.29326e-27	-2.23976e-43
10.6	96	17	3.77212	-1.11024e-15	1.29326e-27	-6.00537e-43
10.6	97	17	3.77212	-1.11024e-15	1.29326e-27	-1.61827e-42
10.7	97	17	3.77212	-1.11024e-15	1.29326e-27	-1.60828e-42
10.7	98	17	3.77212	-1.11024e-15	1.29326e-27	-3.5556e-43
10.8	98	17	3.77212	-1.11024e-15	1.29326e-27	9.16297e-44
10.8	99	17	3.77212	-1.11024e-15	1.29326e-27	-9.22721e-43
10.9	99	17	3.77212	-1.11024e-15	1.29326e-27	-1.10735e-42
10.9	100	17	3.77212	-1.11024e-15	1.29326e-27	-2.25211e-43
11	100	17	3.77212	-1.11024e-15	1.29326e-27	-8.14536e-43
11	101	17	3.77212	-1.11024e-15	1.29326e-27	-9.16441e-43
11.1	101	17	3.77212	-1.11024e-15	1.29326e-27	-7.20247e-43
11.1	102	17	3.77212	-1.11024e-15	1.29326e-27	3.73222e-43
11.2	102	17	3.77212	-1.11024e-15	1.29326e-27	9.08722e-44
11.2	103	17	3.77212	-1.11024e-15	1.29326e-27	-3.65285e-43
11.3	103	17	3.77212	-1.11024e-15	1.29326e-27	-4.6422e-43
11.3	104	17	3.77212	-1.11024e-15	1.29326e-27	5.80178e-43
11.4	104	17	3.77212	-1.11024e-15	1.29326e-27	-3.44401e-43
11.4	105	17	3.77212	-1.11024e-15	1.29326e-27	-1.48763e-42
11.5	105	17	3.77212	-1.11024e-15	1.29326e-27	-1.61921e-42
11.5	106	17	3.77212	-1.11024e-15	1.29326e-27	-3.76132e-44
11.6	106	17	3.77212	-1.11024e-15	1.29326e-27	7.74661e-44
11.6	107	17	3.77212	-1.11024e-15	1.29326e-27	-1.18376e-42
11.7	107	17	3.77212	-1.11024e-15	1.29326e-27	-1.22234e-42
11.7	108	17	3.77212	-1.11024e-15	1.29326e-27	1.49716e-43
11.8	108	17	3.77212	-1.11024e-15	1.29326e-27	1.14085e-43
11.8	109	17	3.77212	-1.11024e-15	1.29326e-27	-1.0053e-42
11.9	109	17	3.77212	-1.11024e-15	1.29326e-27	-5.97263e-43
11.9	110	17	3.77212	-1.11024e-15	1.29326e-27	-1.61606e-43
12	110	17	3.77212	-1.11024e-15	1.29326e-27	7.8849e-43
12	111	17	3.77212	-1.11024e-15	1.29326e-27	-1.00793e-42
12.1	111	17	3.77212	-1.11024e-15	1.29326e-27	-1.10151e-42
12.1	112	17	3.77212	-1.11024e-15	1.29326e-27	4.43683e-43
12.2	112	17	3.77212	-1.11024e-15	1.29326e-27	5.70173e-43
12.2	113	17	3.77212	-1.11024e-15	1.29326e-27	-9.18106e-43
12.3	113	17	3.77212	-1.11024e-15	1.29326e-27	-7.97554e-43
12.3	114	17	3.77212	-1.11024e-15	1.29326e-27	2.25875e-43
12.4	114	17	3.77212	-1.11024e-15	1.29326e-27	4.74928e-43
12.4	115	17	3.77212	-1.11024e-15	1.29326e-27	-6.3617e-44
12.5	115	17	3.77212	-1.11024e-15	1.29326e-27	-3.70606e-43
12.5	116	17	3.77212	-1.11024e-15	1.29326e-27	4.64216e-43
12.6	116	17	3.77212	-1.11024e-15	1.29326e-27	-2.90306e-43
12.6	117	17	3.77212	-1.11024e-15	1.29326e-27	4.40107e-46
12.7	117	17	3.77212	-1.11024e-15	1.29326e-27	-5.76374e-43
12.7	118	17	3.77212	-1.11024e-15	1.29326e-27	3.98099e-43
12.8	118	17	3.77212	-1.11024e-15	1.29326e-27	-5.67164e-43
12.8	119	17	3.77212	-1.11024e-15	1.29326e-27	-9.43021e-43
12.9	119	17	3.77212	-1.11024e-15	1.29326e-27	-2.21272e-42
12.9	120	17	3.77212	-1.11024e-15	1.29326e-27	-4.89348e-43
13	120	17	3.77212	-1.11024e-15	1.29326e-27	-5.13941e-43
13	121	17	3.77212	-1.11024e-15	1.29326e-27	-1.00334e-42
13.1	121	17	3.77212	-1.11024e-15	1.29326e-27	-1.40329e-42
13.1	122	17	3.77212	-1.11024e-15	1.29326e-27	1.3855e-43
13.2	122	17	3.77212	-1.11024e-15	1.29326e-27	-1.84591e-43
13.2	123	17	3.77212	-1.11024e-15	1.29326e-27	-4.83267e-43
13.3	123	17	3.77212	-1.11024e-15	1.29326e-27	-2.13629e-43
13.3	124	17	3.77212	-1.11024e-15	1.29326e-27	4.90165e-43
13.4	124	17	3.77212	-1.11024e-15	1.29326e-27	-5.28527e-45
13.4	125	17	3.77212	-1.11024e-15	1.29326e-27	-3.96035e-43
13.5	125	17	3.77212	-1.11024e-15	1.29326e-27	-6.22188e-43
13.5	126	17	3.77212	-1.11024e-15	1.29326e-27	1.83017e-43
13.6	126	17	3.77212	-1.11024e-15	1.29326e-27	-5.77808e-43
13.6	127	17	3.77212	-1.11024e-15	1.29326e-27	7.91545e-43
13.7	127	17	3.77212	-1.11024e-15	1.29326e-27	-1.24057e-43
13.7	128	17	3.77212	-1.11024e-15	1.29326e-27	4.47456e-43
13.8	128	17	3.77212	-1.11024e-15	1.29326e-27	-3.76569e-43
13.8	129	17	3.77212	-1.11024e-15	1.29326e-27	-7.65164e-43
13.9	129	17	3.77212	-1.11024e-15	1.29326e-27	-1.37452e-42
13.9	130	17	3.77212	-1.11024e-15	1.29326e-27	1.90481e-43
14	130	17	3.77212	-1.11024e-15	1.29326e-27	-6.88275e-44
14	131	17	3.77212	-1.11024e-15	1.29326e-27	1.78664e-43
14.1	131	17	3.77212	-1.11024e-15	1.29326e-27	-6.19512e-43
14.1	132	17	3.77212	-1.11024e-15	1.29326e-27	1.86064e-43
14.2	132	17	3.77212	-1.11024e-15	1.29326e-27	2.25345e-43
14.2	133	17	3.77212	-1.11024e-15	1.29326e-27	-3.14643e-43
14.3	133	17	3.77212	-1.11024e-15	1.29326e-27	-2.37589e-43
14.3	134	17	3.77212	-1.11024e-15	1.29326e-27	7.10433e-43
14.4	134	17	3.77212	-1.11024e-15	1.29326e-27	1.64196e-43
14.4	135	17	3.77212	-1.11024e-15	1.29326e-27	-8.83253e-43
14.5	135	17	3.77212	-1.11024e-15	1.29326e-27	-8.57651e-43
14.5	136	17	3.77212	-1.11024e-15	1.29326e-27	5.61232e-43
14.6	136	17	3.77212	-1.11024e-15	1.29326e-27	-7.52805e-43
14.6	137	17	3.77212	-1.11024e-15	1.29326e-27	-1.06363e-43
14.7	137	17	3.77212	-1.11024e-15	1.29326e-27	-1.66884e-42
14.7	138	17	3.77212	-1.11024e-15	1.29326e-27	-1.33e-44
14.8	138	17	3.77212	-1.11024e-15	1.29326e-27	-4.81324e-43
14.8	139	17	3.77212	-1.11024e-15	1.29326e-27	-8.31559e-43
14.9	139	17	3.77212	-1.11024e-15	1.29326e-27	-8.49576e-43
14.9	140	17	3.77212	-1.11024e-15	1.29326e-27	1.83143e-43
15	140	17	3.77212	-1.11024e-15	1.29326e-27	7.20762e-44
15	141	17	3.77212	-1.11024e-15	1.29326e-27	-8.03489e-43
15.1	141	17	3.77212	-1.11024e-15	1.29326e-27	-1.47722e-42
15.1	142	17	3.77212	-1.11024e-15	1.29326e-27	-1.22581e-43
15.2	142	17	3.77212	-1.11024e-15	1.29326e-27	-1.59724e-43
15.2	143	17	3.77212	-1.11024e-15	1.29326e-27	6.05649e-44
15.3	143	17	3.77212	-1.11024e-15	1.29326e-27	-9.10565e-43
15.3	144	17	3.77212	-1.11024e-15	1.29326e-27	-1.12242e-43
15.4	144	17	3.77212	-1.11024e-15	1.29326e-27	-1.7797e-43
15.4	145	17	3.77212	-1.11024e-15	1.29326e-27	-2.71758e-43
15.5	145	17	3.77212	-1.11024e-15	1.29326e-27	-1.78114e-43
15.5	146	17	3.77212	-1.11024e-15	1.29326e-27	1.13716e-43
15.6	146	17	3.77212	-1.11024e-15	1.29326e-27	5.22769e-44
15.6	147	17	3.77212	-1.11024e-15	1.29326e-27	-5.84909e-43
15.7	147	17	3.77212	-1.11024e-15	1.29326e-27	-7.62874e-43
15.7	148	17	3.77212	-1.11024e-15	1.29326e-27	1.84632e-43
15.8	148	17	3.77212	-1.11024e-15	1.29326e-27	-5.56073e-43
15.8	149	17	3.77212	-1.11024e-15	1.29326e-27	6.07051e-43
15.9	149	17	3.77212	-1.11024e-15	1.29326e-27	1.83223e-43
15.9	150	17	3.77212	-1.11024e-15	1.29326e-27	4.78545e-43
16	150	17	3.77212	-1.11024e-15	1.29326e-27	1.59584e-43
16	151	17	3.77212	-1.11024e-15	1.29326e-27	-1.77243e-43
16.1	151	17	3.77212	-1.11024e-15	1.29326e-27	-6.51248e-43
16.1	152	17	3.77212	-1.11024e-15	1.29326e-27	1.12242e-43
16.2	152	17	3.77212	-1.11024e-15	1.29326e-27	-2.62798e-43
16.2	153	17	3.77212	-1.11024e-15	1.29326e-27	-6.9426e-44
16.3	153	17	3.77212	-1.11024e-15	1.29326e-27	-4.50083e-43
16.3	154	17	3.77212	-1.11024e-15	1.29326e-27	9.75013e-44
16.4	154	17	3.77212	-1.11024e-15	1.29326e-27	5.82362e-43
16.4	155	17	3.77212	-1.11024e-15	1.29326e-27	-2.15623e-43
16.5	155	17	3.77212	-1.11024e-15	1.29326e-27	-5.79567e-44
16.5	156	17	3.77212	-1.11024e-15	1.29326e-27	-3.68972e-44
16.6	156	17	3.77212	-1.11024e-15	1.29326e-27	-2.51434e-43
16.6	157	17	3.77212	-1.11024e-15	1.29326e-27	-3.36733e-43
16.7	157	17	3.77212	-1.11024e-15	1.29326e-27	-4.39433e-43
16.7	158	17	3.77212	-1.11024e-15	1.29326e-27	4.3867e-43
16.8	158	17	3.77212	-1.11024e-15	1.29326e-27	-3.59696e-43
16.8	159	17	3.77212	-1.11024e-15	1.29326e-27	7.23714e-44
16.9	159	17	3.77212	-1.11024e-15	1.29326e-27	-5.49408e-43
16.9	160	17	3.77212	-1.11024e-15	1.29326e-27	2.03826e-43
17	160	17	3.77212	-1.11024e-15	1.29326e-27	-8.41518e-44
17	161	17	3.77212	-1.11024e-15	1.29326e-27	-1.43267e-43
17.1	161	17	3.77212	-1.11024e-15	1.29326e-27	-8.16224e-43
17.1	162	17	3.77212	-1.11024e-15	1.29326e-27	9.89747e-44
17.2	162	17	3.77212	-1.11024e-15	1.29326e-27	8.91919e-44
17.2	163	17	3.77212	-1.11024e-15	1.29326e-27	-5.46292e-44
17.3	163	17	3.77212	-1.11024e-15	1.29326e-27	9.67701e-45
17.3	164	17	3.77212	-1.11024e-15	1.29326e-27	1.6691e-43
17.4	164	17	3.77212	-1.11024e-15	1.29326e-27	7.02266e-44
17.4	165	17	3.77212	-1.11024e-15	1.29326e-27	-7.23715e-43
17.5	165	17	3.77212	-1.11024e-15	1.29326e-27	-9.244e-43
17.5	166	17	3.77212	-1.11024e-15	1.29326e-27	2.08257e-43
17.6	166	17	3.77212	-1.11024e-15	1.29326e-27	3.76821e-43
17.6	167	17	3.77212	-1.11024e-15	1.29326e-27	-5.86373e-43
17.7	167	17	3.77212	-1.11024e-15	1.29326e-27	-7.08431e-43
17.7	168	17	3.77212	-1.11024e-15	1.29326e-27	-9.59951e-44
17.8	168	17	3.77212	-1.11024e-15	1.29326e-27	2.2209e-43
17.8	169	17	3.77212	-1.11024e-15	1.29326e-27	-6.57257e-43
17.9	169	17	3.77212	-1.11024e-15	1.29326e-27	-6.39428e-43
17.9	170	17	3.77212	-1.11024e-15	1.29326e-27	-5.46519e-44
18	170	17	3.77212	-1.11024e-15	1.29326e-27	1.09393e-43
18	171	17	3.77212	-1.11024e-15	1.29326e-27	-1.24364e-42
18.1	171	17	3.77212	-1.11024e-15	1.29326e-27	-5.22152e-43
18.1	172	17	3.77212	-1.11024e-15	1.29326e-27	-4.87415e-44
18.2	172	17	3.77212	-1.11024e-15	1.29326e-27	-2.88783e-43
18.2	173	17	3.77212	-1.11024e-15	1.29326e-27	-1.2525e-42
18.3	173	17	3.77212	-1.11024e-15	1.29326e-27	-7.42144e-43
18.3	174	17	3.77212	-1.11024e-15	1.29326e-27	-3.39697e-44
18.4	174	17	3.77212	-1.11024e-15	1.29326e-27	-1.45432e-43
18.4	175	17	3.77212	-1.11024e-15	1.29326e-27	-1.65425e-43
18.5	175	17	3.77212	-1.11024e-15	1.29326e-27	-5.02405e-43
18.5	176	17	3.77212	-1.11024e-15	1.29326e-27	1.4919e-43
18.6	176	17	3.77212	-1.11024e-15	1.29326e-27	2.50876e-43
18.6	177	17	3.77212	-1.11024e-15	1.29326e-27	4.59364e-43
18.7	177	17	3.77212	-1.11024e-15	1.29326e-27	4.98978e-43
18.7	178	17	3.77212	-1.11024e-15	1.29326e-27	7.238e-44
18.8	178	17	3.77212	-1.11024e-15	1.29326e-27	5.62481e-43
18.8	179	17	3.77212	-1.11024e-15	1.29326e-27	-7.26675e-43
18.9	179	17	3.77212	-1.11024e-15	1.29326e-27	2.5646e-44
18.9	180	17	3.77212	-1.11024e-15	1.29326e-27	3.23485e-43
19	180	17	3.77212	-1.11024e-15	1.29326e-27	9.04474e-43
19	181	17	3.77212	-1.11024e-15	1.29326e-27	-2.12665e-43
19.1	181	17	3.77212	-1.11024e-15	1.29326e-27	9.91206e-44
19.1	182	17	3.77212	-1.11024e-15	1.29326e-27	6.05579e-44
19.2	182	17	3.77212	-1.11024e-15	1.29326e-27	7.54682e-44
19.2	183	17	3.77212	-1.11024e-15	1.29326e-27	-1.11514e-42
19.3	183	17	3.77212	-1.11024e-15	1.29326e-27	-8.79e-43
19.3	184	17	3.77212	-1.11024e-15	1.29326e-27	-8.41803e-44
19.4	184	17	3.77212	-1.11024e-15	1.29326e-27	-4.40319e-43
19.4	185	17	3.77212	-1.11024e-15	1.29326e-27	-5.46346e-44
19.5	185	17	3.77212	-1.11024e-15	1.29326e-27	-2.53635e-43
19.5	186	17	3.77212	-1.11024e-15	1.29326e-27	1.48674e-45
19.6	186	17	3.77212	-1.11024e-15	1.29326e-27	-1.14091e-44
19.6	187	17	3.77212	-1.11024e-15	1.29326e-27	-5.22854e-43
19.7	187	17	3.77212	-1.11024e-15	1.29326e-27	-6.60352e-43
19.7	188	17	3.77212	-1.11024e-15	1.29326e-27	-1.34412e-43
19.8	188	17	3.77212	-1.11024e-15	1.29326e-27	-4.21087e-43
19.8	189	17	3.77212	-1.11024e-15	1.29326e-27	-4.81508e-43
19.9	189	17	3.77212	-1.11024e-15	1.29326e-27	-6.07091e-43
19.9	190	17	3.77212	-1.11024e-15	1.29326e-27	4.9774e-43
20	190	17	3.77212	-1.11024e-15	1.29326e-27	-8.86707e-44
20	191	17	3.77212	-1.11024e-15	1.29326e-27	-1.62475e-43
20.1	191	17	3.77212	-1.11024e-15	1.29326e-27	-9.02816e-43
1.1	0	1	6.11051209906116	5.21215579379846e-15	1.01228573329826	6.27151313638906e-17
1.1	0	2	6.11051209906116	5.21215579379846e-15	-1.98646787856219	-2.53239898591111e-15
1.1	0	3	6.11051209906116	5.21215579379846e-15	0.444606662089772	-4.19880300946064e-16
1.1	0	4	6.11051209906116	5.21215579379846e-15	6.59183081399692	1.03689795231069e-14
1.2	0	1	6.11051209906116	5.21215579379846e-15	0.920271424257168	3.33397502293327e-16
1.2	0	2	6.11051209906116	5.21215579379846e-15	-1.52329591061158	-2.29714742044811e-15
1.2	0	3	6.11051209906116	5.21215579379846e-15	0.281547388601459	-9.90769763300062e-16
1.2	0	4	6.11051209906116	5.21215579379846e-15	6.03570014884252	1.54277925129353e-14
1.2	0	17	3.05526	1.29207e-14	2.14396	6.75263e-15
1.1	0	17	3.05526	1.29207e-14	2.27902	1.01761e-14
1.2	1	17	3.05526	3.33076e-15	1.70739	1.81184e-15
1.3	1	17	3.05526	3.33076e-15	1.64094	1.99688e-15
1.3	2	17	3.05526	3.33076e-15	0.803694	-1.22039e-17
1.4	2	17	3.05526	3.33076e-15	0.864775	6.71115e-16
1.4	3	17	3.05526	3.33076e-15	0.182391	2.3877e-17
1.5	3	17	3.05526	3.33076e-15	0.238991	2.63867e-17
1.5	4	17	3.05526	3.33076e-15	0.0188978	-3.5423e-17
1.6	4	17	3.05526	3.33076e-15	0.0309703	-2.78608e-18
1.6	5	17	3.05526	3.33076e-15	0.00103348	-6.45066e-20
1.7	5	17	3.05526	3.33076e-15	0.00209841	5.8056e-19
1.7	6	17	3.05526	3.33076e-15	3.47905e-05	-2.61368e-21
1.8	6	17	3.05526	3.33076e-15	8.59855e-05	-4.05121e-20
1.8	7	17	3.05526	3.33076e-15	8.08045e-07	1.00098e-22
1.9	7	17	3.05526	3.33076e-15	2.38932e-06	2.17991e-21
1.9	8	17	3.05526	3.33076e-15	1.40346e-08	-1.24945e-23
2	8	17	3.05526	3.33076e-15	4.8902e-08	-6.96661e-23
2	9	17	3.05526	3.33076e-15	1.93086e-10	-5.71927e-25
2.1	9	17	3.05526	3.33076e-15	7.82542e-10	-1.60938e-24
2.1	10	17	3.05526	3.33076e-15	2.19485e-12	-1.75215e-27
2.2	10	17	3.05526	3.33076e-15	1.02314e-11	-1.46013e-26
2.2	11	17	3.05526	3.33076e-15	2.12785e-14	-3.55202e-28
2.3	11	17	3.05526	3.33076e-15	1.12991e-13	-1.72223e-27
2.3	12	17	3.05526	3.33076e-15	1.80289e-16	2.17614e-31
2.4	12	17	3.05526	3.33076e-15	1.08139e-15	-2.14266e-31
2.4	13	17	3.05526	3.33076e-15	1.36094e-18	9.31888e-33
2.5	13	17	3.05526	3.33076e-15	9.15252e-18	-7.71132e-32
2.5	14	17	3.05526	3.33076e-15	9.31939e-21	5.20328e-35
2.6	14	17	3.05526	3.33076e-15	6.96481e-20	-2.69229e-35
2.6	15	17	3.05526	3.33076e-15	8.37267e-23	5.10725e-35
2.7	15	17	3.05526	3.33076e-15	5.07915e-22	4.91573e-35
2.7	16	17	3.05526	3.33076e-15	2.59224e-23	4.77703e-38
2.8	16	17	3.05526	3.33076e-15	2.86622e-23	3.86026e-37
2.8	17	17	3.05526	3.33076e-15	2.55876e-23	-6.75006e-38
2.9	17	17	3.05526	3.33076e-15	2.5604e-23	2.21732e-37
2.9	18	17	3.05526	3.33076e-15	2.55858e-23	-3.53516e-39
3	18	17	3.05526	3.33076e-15	2.55859e-23	1.5975e-38
3	19	17	3.05526	3.33076e-15	2.55858e-23	6.48527e-40
3.1	19	17	3.05526	3.33076e-15	2.55858e-23	-2.84685e-38
3.1	20	17	3.05526	3.33076e-15	2.55858e-23	-7.82944e-39
3.2	20	17	3.05526	3.33076e-15	2.55858e-23	2.15235e-38
3.2	21	17	3.05526	3.33076e-15	2.55858e-23	-4.05276e-39
3.3	21	17	3.05526	3.33076e-15	2.55858e-23	-1.46328e-38
3.3	22	17	3.05526	3.33076e-15	2.55858e-23	-1.08587e-38
3.4	22	17	3.05526	3.33076e-15	2.55858e-23	3.94555e-39
3.4	23	17	3.05526	3.33076e-15	2.55858e-23	-2.66547e-38
3.5	23	17	3.05526	3.33076e-15	2.55858e-23	6.03455e-39
3.5	24	17	3.05526	3.33076e-15	2.55858e-23	-1.82004e-38
3.6	24	17	3.05526	3.33076e-15	2.55858e-23	-8.52057e-39
3.6	25	17	3.05526	3.33076e-15	2.55858e-23	4.76075e-38
3.7	25	17	3.05526	3.33076e-15	2.55858e-23	3.11367e-38
3.7	26	17	3.05526	3.33076e-15	2.55858e-23	2.86814e-38
3.8	26	17	3.05526	3.33076e-15	2.55858e-23	-3.21075e-39
3.8	27	17	3.05526	3.33076e-15	2.55858e-23	6.00937e-38
3.9	27	17	3.05526	3.33076e-15	2.55858e-23	-6.03724e-39
3.9	28	17	3.05526	3.33076e-15	2.55858e-23	2.93663e-38
4	28	17	3.05526	3.33076e-15	2.55858e-23	-1.28155e-38
4	29	17	3.05526	3.33076e-15	2.55858e-23	6.44966e-39
4.1	29	17	3.05526	3.33076e-15	2.55858e-23	3.11586e-38
4.1	30	17	3.05526	3.33076e-15	2.55858e-23	-6.42642e-39
4.2	30	17	3.05526	3.33076e-15	2.55858e-23	-1.28991e-38
4.2	31	17	3.05526	3.33076e-15	2.55858e-23	-4.20684e-38
4.3	31	17	3.05526	3.33076e-15	2.55858e-23	-3.44915e-38
4.3	32	17	3.05526	3.33076e-15	2.55858e-23	2.26318e-38
4.4	32	17	3.05526	3.33076e-15	2.55858e-23	1.52415e-38
4.4	33	17	3.05526	3.33076e-15	2.55858e-23	1.67644e-38
4.5	33	17	3.05526	3.33076e-15	2.55858e-23	-1.55418e-38
4.5	34	17	3.05526	3.33076e-15	2.55858e-23	4.89206e-39
4.6	34	17	3.05526	3.33076e-15	2.55858e-23	-9.49021e-39
4.6	35	17	3.05526	3.33076e-15	2.55858e-23	-3.86307e-38
4.7	35	17	3.05526	3.33076e-15	2.55858e-23	-9.86652e-39
4.7	36	17	3.05526	3.33076e-15	2.55858e-23	-3.43112e-38
4.8	36	17	3.05526	3.33076e-15	2.55858e-23	-1.59213e-38
4.8	37	17	3.05526	3.33076e-15	2.55858e-23	9.41194e-39
4.9	37	17	3.05526	3.33076e-15	2.55858e-23	-9.61196e-40
4.9	38	17	3.05526	3.33076e-15	2.55858e-23	2.33465e-38
5	38	17	3.05526	3.33076e-15	2.55858e-23	1.89405e-38
5	39	17	3.05526	3.33076e-15	2.55858e-23	3.70483e-39
5.1	39	17	3.05526	3.33076e-15	2.55858e-23	7.87777e-39
5.1	40	17	3.05526	3.33076e-15	2.55858e-23	-7.64469e-39
5.2	40	17	3.05526	3.33076e-15	2.55858e-23	-2.73998e-38
5.2	41	17	3.05526	3.33076e-15	2.55858e-23	2.75233e-39
5.3	41	17	3.05526	3.33076e-15	2.55858e-23	1.51058e-38
5.3	42	17	3.05526	3.33076e-15	2.55858e-23	1.2643e-38
5.4	42	17	3.05526	3.33076e-15	2.55858e-23	2.8417e-38
5.4	43	17	3.05526	3.33076e-15	2.55858e-23	1.14281e-38
5.5	43	17	3.05526	3.33076e-15	2.55858e-23	1.4203e-38
5.5	44	17	3.05526	3.33076e-15	2.55858e-23	1.57573e-38
5.6	44	17	3.05526	3.33076e-15	2.55858e-23	2.99067e-38
5.6	45	17	3.05526	3.33076e-15	2.55858e-23	-9.08756e-39
5.7	45	17	3.05526	3.33076e-15	2.55858e-23	1.48188e-39
5.7	46	17	3.05526	3.33076e-15	2.55858e-23	4.4527e-38
5.8	46	17	3.05526	3.33076e-15	2.55858e-23	1.1085e-38
5.8	47	17	3.05526	3.33076e-15	2.55858e-23	9.45253e-39
5.9	47	17	3.05526	3.33076e-15	2.55858e-23	-2.39061e-38
5.9	48	17	3.05526	3.33076e-15	2.55858e-23	1.2048e-38
6	48	17	3.05526	3.33076e-15	2.55858e-23	2.45035e-38
6	49	17	3.05526	3.33076e-15	2.55858e-23	1.99243e-38
6.1	49	17	3.05526	3.33076e-15	2.55858e-23	3.36354e-38
6.1	50	17	3.05526	3.33076e-15	2.55858e-23	2.10106e-38
6.2	50	17	3.05526	3.33076e-15	2.55858e-23	1.61726e-38
6.2	51	17	3.05526	3.33076e-15	2.55858e-23	3.41774e-38
6.3	51	17	3.05526	3.33076e-15	2.55858e-23	1.26965e-38
6.3	52	17	3.05526	3.33076e-15	2.55858e-23	1.11752e-38
6.4	52	17	3.05526	3.33076e-15	2.55858e-23	2.1796e-38
6.4	53	17	3.05526	3.33076e-15	2.55858e-23	6.29414e-39
6.5	53	17	3.05526	3.33076e-15	2.55858e-23	9.83547e-39
6.5	54	17	3.05526	3.33076e-15	2.55858e-23	2.47988e-38
6.6	54	17	3.05526	3.33076e-15	2.55858e-23	3.3628e-38
6.6	55	17	3.05526	3.33076e-15	2.55858e-23	4.50207e-38
6.7	55	17	3.05526	3.33076e-15	2.55858e-23	5.07574e-38
6.7	56	17	3.05526	3.33076e-15	2.55858e-23	3.2984e-38
6.8	56	17	3.05526	3.33076e-15	2.55858e-23	3.68848e-38
6.8	57	17	3.05526	3.33076e-15	2.55858e-23	5.25062e-38
6.9	57	17	3.05526	3.33076e-15	2.55858e-23	3.50328e-38
6.9	58	17	3.05526	3.33076e-15	2.55858e-23	2.60799e-38
7	58	17	3.05526	3.33076e-15	2.55858e-23	1.9769e-38
7	59	17	3.05526	3.33076e-15	2.55858e-23	5.10476e-38
7.1	59	17	3.05526	3.33076e-15	2.55858e-23	3.89322e-38
7.1	60	17	3.05526	3.33076e-15	2.55858e-23	3.62276e-38
7.2	60	17	3.05526	3.33076e-15	2.55858e-23	3.42493e-38
7.2	61	17	3.05526	3.33076e-15	2.55858e-23	3.97488e-38
7.3	61	17	3.05526	3.33076e-15	2.55858e-23	5.23583e-38
7.3	62	17	3.05526	3.33076e-15	2.55858e-23	1.84908e-38
7.4	62	17	3.05526	3.33076e-15	2.55858e-23	1.00997e-38
7.4	63	17	3.05526	3.33076e-15	2.55858e-23	2.38117e-38
7.5	63	17	3.05526	3.33076e-15	2.55858e-23	5.63133e-39
7.5	64	17	3.05526	3.33076e-15	2.55858e-23	2.37786e-38
7.6	64	17	3.05526	3.33076e-15	2.55858e-23	1.95266e-38
7.6	65	17	3.05526	3.33076e-15	2.55858e-23	5.28798e-38
7.7	65	17	3.05526	3.33076e-15	2.55858e-23	3.70767e-38
7.7	66	17	3.05526	3.33076e-15	2.55858e-23	2.35698e-38
7.8	66	17	3.05526	3.33076e-15	2.55858e-23	1.58187e-38
7.8	67	17	3.05526	3.33076e-15	2.55858e-23	1.24062e-38
7.9	67	17	3.05526	3.33076e-15	2.55858e-23	-6.70323e-39
7.9	68	17	3.05526	3.33076e-15	2.55858e-23	2.02513e-38
8	68	17	3.05526	3.33076e-15	2.55858e-23	4.9647e-39
8	69	17	3.05526	3.33076e-15	2.55858e-23	2.32488e-38
8.1	69	17	3.05526	3.33076e-15	2.55858e-23	1.21413e-38
8.1	70	17	3.05526	3.33076e-15	2.55858e-23	1.36513e-38
8.2	70	17	3.05526	3.33076e-15	2.55858e-23	6.90134e-39
8.2	71	17	3.05526	3.33076e-15	2.55858e-23	2.42794e-38
8.3	71	17	3.05526	3.33076e-15	2.55858e-23	8.75181e-39
8.3	72	17	3.05526	3.33076e-15	2.55858e-23	3.55679e-38
8.4	72	17	3.05526	3.33076e-15	2.55858e-23	8.67792e-39
8.4	73	17	3.05526	3.33076e-15	2.55858e-23	4.03055e-38
8.5	73	17	3.05526	3.33076e-15	2.55858e-23	4.52496e-39
8.5	74	17	3.05526	3.33076e-15	2.55858e-23	2.53682e-38
8.6	74	17	3.05526	3.33076e-15	2.55858e-23	1.61574e-38
8.6	75	17	3.05526	3.33076e-15	2.55858e-23	2.58308e-38
8.7	75	17	3.05526	3.33076e-15	2.55858e-23	2.73142e-38
8.7	76	17	3.05526	3.33076e-15	2.55858e-23	3.30371e-38
8.8	76	17	3.05526	3.33076e-15	2.55858e-23	3.22894e-38
8.8	77	17	3.05526	3.33076e-15	2.55858e-23	4.30714e-38
8.9	77	17	3.05526	3.33076e-15	2.55858e-23	3.37981e-38
8.9	78	17	3.05526	3.33076e-15	2.55858e-23	1.07896e-38
9	78	17	3.05526	3.33076e-15	2.55858e-23	4.55875e-39
9	79	17	3.05526	3.33076e-15	2.55858e-23	-2.05825e-40
9.1	79	17	3.05526	3.33076e-15	2.55858e-23	2.4704e-39
9.1	80	17	3.05526	3.33076e-15	2.55858e-23	1.2421e-38
9.2	80	17	3.05526	3.33076e-15	2.55858e-23	2.33767e-38
9.2	81	17	3.05526	3.33076e-15	2.55858e-23	9.97656e-39
9.3	81	17	3.05526	3.33076e-15	2.55858e-23	8.25878e-39
9.3	82	17	3.05526	3.33076e-15	2.55858e-23	1.23232e-38
9.4	82	17	3.05526	3.33076e-15	2.55858e-23	1.25549e-38
9.4	83	17	3.05526	3.33076e-15	2.55858e-23	7.26366e-39
9.5	83	17	3.05526	3.33076e-15	2.55858e-23	1.41938e-38
9.5	84	17	3.05526	3.33076e-15	2.55858e-23	1.28544e-38
9.6	84	17	3.05526	3.33076e-15	2.55858e-23	2.54072e-38
9.6	85	17	3.05526	3.33076e-15	2.55858e-23	2.94259e-39
9.7	85	17	3.05526	3.33076e-15	2.55858e-23	7.61465e-39
9.7	86	17	3.05526	3.33076e-15	2.55858e-23	-1.68027e-39
9.8	86	17	3.05526	3.33076e-15	2.55858e-23	1.10531e-38
9.8	87	17	3.05526	3.33076e-15	2.55858e-23	2.69702e-40
9.9	87	17	3.05526	3.33076e-15	2.55858e-23	5.40087e-39
9.9	88	17	3.05526	3.33076e-15	2.55858e-23	1.06258e-38
10	88	17	3.05526	3.33076e-15	2.55858e-23	2.77809e-40
10	89	17	3.05526	3.33076e-15	2.55858e-23	1.60114e-38
10.1	89	17	3.05526	3.33076e-15	2.55858e-23	1.28559e-38
10.1	90	17	3.05526	3.33076e-15	2.55858e-23	8.08803e-39
10.2	90	17	3.05526	3.33076e-15	2.55858e-23	1.78778e-38
10.2	91	17	3.05526	3.33076e-15	2.55858e-23	2.6221e-38
10.3	91	17	3.05526	3.33076e-15	2.55858e-23	2.69123e-38
10.3	92	17	3.05526	3.33076e-15	2.55858e-23	1.28422e-38
10.4	92	17	3.05526	3.33076e-15	2.55858e-23	-4.8611e-40
10.4	93	17	3.05526	3.33076e-15	2.55858e-23	2.5919e-38
10.5	93	17	3.05526	3.33076e-15	2.55858e-23	1.91112e-38
10.5	94	17	3.05526	3.33076e-15	2.55858e-23	9.67752e-39
10.6	94	17	3.05526	3.33076e-15	2.55858e-23	4.59266e-39
10.6	95	17	3.05526	3.33076e-15	2.55858e-23	1.91894e-38
10.7	95	17	3.05526	3.33076e-15	2.55858e-23	2.73012e-38
10.7	96	17	3.05526	3.33076e-15	2.55858e-23	9.907e-39
10.8	96	17	3.05526	3.33076e-15	2.55858e-23	1.25819e-38
10.8	97	17	3.05526	3.33076e-15	2.55858e-23	2.52598e-38
10.9	97	17	3.05526	3.33076e-15	2.55858e-23	2.42128e-38
10.9	98	17	3.05526	3.33076e-15	2.55858e-23	1.7554e-38
11	98	17	3.05526	3.33076e-15	2.55858e-23	5.65223e-39
11	99	17	3.05526	3.33076e-15	2.55858e-23	2.78148e-38
11.1	99	17	3.05526	3.33076e-15	2.55858e-23	1.59749e-38
11.1	100	17	3.05526	3.33076e-15	2.55858e-23	3.56711e-38
11.2	100	17	3.05526	3.33076e-15	2.55858e-23	1.92563e-38
11.2	101	17	3.05526	3.33076e-15	2.55858e-23	2.72599e-38
11.3	101	17	3.05526	3.33076e-15	2.55858e-23	1.04946e-38
11.3	102	17	3.05526	3.33076e-15	2.55858e-23	1.78445e-38
11.4	102	17	3.05526	3.33076e-15	2.55858e-23	1.51034e-38
11.4	103	17	3.05526	3.33076e-15	2.55858e-23	7.28111e-39
11.5	103	17	3.05526	3.33076e-15	2.55858e-23	4.80436e-39
11.5	104	17	3.05526	3.33076e-15	2.55858e-23	7.48897e-39
11.6	104	17	3.05526	3.33076e-15	2.55858e-23	4.8449e-39
11.6	105	17	3.05526	3.33076e-15	2.55858e-23	1.16604e-38
11.7	105	17	3.05526	3.33076e-15	2.55858e-23	-7.73655e-39
11.7	106	17	3.05526	3.33076e-15	2.55858e-23	1.97986e-38
11.8	106	17	3.05526	3.33076e-15	2.55858e-23	7.42472e-39
11.8	107	17	3.05526	3.33076e-15	2.55858e-23	3.12084e-39
11.9	107	17	3.05526	3.33076e-15	2.55858e-23	3.73495e-39
11.9	108	17	3.05526	3.33076e-15	2.55858e-23	1.32275e-39
12	108	17	3.05526	3.33076e-15	2.55858e-23	1.07605e-38
12	109	17	3.05526	3.33076e-15	2.55858e-23	4.80103e-39
12.1	109	17	3.05526	3.33076e-15	2.55858e-23	9.78833e-39
12.1	110	17	3.05526	3.33076e-15	2.55858e-23	7.66939e-39
12.2	110	17	3.05526	3.33076e-15	2.55858e-23	7.1292e-39
12.2	111	17	3.05526	3.33076e-15	2.55858e-23	1.78882e-38
12.3	111	17	3.05526	3.33076e-15	2.55858e-23	1.10389e-38
12.3	112	17	3.05526	3.33076e-15	2.55858e-23	2.30017e-38
12.4	112	17	3.05526	3.33076e-15	2.55858e-23	1.90631e-39
12.4	113	17	3.05526	3.33076e-15	2.55858e-23	3.12993e-38
12.5	113	17	3.05526	3.33076e-15	2.55858e-23	1.04202e-38
12.5	114	17	3.05526	3.33076e-15	2.55858e-23	1.66622e-38
12.6	114	17	3.05526	3.33076e-15	2.55858e-23	8.2521e-39
12.6	115	17	3.05526	3.33076e-15	2.55858e-23	3.01242e-38
12.7	115	17	3.05526	3.33076e-15	2.55858e-23	1.3974e-38
12.7	116	17	3.05526	3.33076e-15	2.55858e-23	9.10526e-39
12.8	116	17	3.05526	3.33076e-15	2.55858e-23	6.01786e-39
12.8	117	17	3.05526	3.33076e-15	2.55858e-23	1.80697e-38
12.9	117	17	3.05526	3.33076e-15	2.55858e-23	1.49753e-38
12.9	118	17	3.05526	3.33076e-15	2.55858e-23	5.34682e-39
13	118	17	3.05526	3.33076e-15	2.55858e-23	-1.18451e-39
13	119	17	3.05526	3.33076e-15	2.55858e-23	1.14771e-38
13.1	119	17	3.05526	3.33076e-15	2.55858e-23	1.17427e-39
13.1	120	17	3.05526	3.33076e-15	2.55858e-23	1.62069e-40
13.2	120	17	3.05526	3.33076e-15	2.55858e-23	-8.07771e-39
13.2	121	17	3.05526	3.33076e-15	2.55858e-23	2.35038e-38
13.3	121	17	3.05526	3.33076e-15	2.55858e-23	1.13461e-38
13.3	122	17	3.05526	3.33076e-15	2.55858e-23	1.16748e-38
13.4	122	17	3.05526	3.33076e-15	2.55858e-23	-4.00598e-39
13.4	123	17	3.05526	3.33076e-15	2.55858e-23	3.29397e-38
13.5	123	17	3.05526	3.33076e-15	2.55858e-23	2.10304e-40
13.5	124	17	3.05526	3.33076e-15	2.55858e-23	6.7449e-39
13.6	124	17	3.05526	3.33076e-15	2.55858e-23	-8.55982e-39
13.6	125	17	3.05526	3.33076e-15	2.55858e-23	8.13681e-39
13.7	125	17	3.05526	3.33076e-15	2.55858e-23	-8.89629e-39
13.7	126	17	3.05526	3.33076e-15	2.55858e-23	8.95222e-39
13.8	126	17	3.05526	3.33076e-15	2.55858e-23	1.05045e-38
13.8	127	17	3.05526	3.33076e-15	2.55858e-23	1.32157e-39
13.9	127	17	3.05526	3.33076e-15	2.55858e-23	1.14274e-38
13.9	128	17	3.05526	3.33076e-15	2.55858e-23	8.19455e-39
14	128	17	3.05526	3.33076e-15	2.55858e-23	1.03657e-38
14	129	17	3.05526	3.33076e-15	2.55858e-23	3.52495e-38
14.1	129	17	3.05526	3.33076e-15	2.55858e-23	3.12853e-38
14.1	130	17	3.05526	3.33076e-15	2.55858e-23	2.58068e-38
14.2	130	17	3.05526	3.33076e-15	2.55858e-23	1.19671e-38
14.2	131	17	3.05526	3.33076e-15	2.55858e-23	3.27167e-38
14.3	131	17	3.05526	3.33076e-15	2.55858e-23	2.06819e-38
14.3	132	17	3.05526	3.33076e-15	2.55858e-23	1.29428e-38
14.4	132	17	3.05526	3.33076e-15	2.55858e-23	1.35674e-38
14.4	133	17	3.05526	3.33076e-15	2.55858e-23	3.38094e-38
14.5	133	17	3.05526	3.33076e-15	2.55858e-23	2.57563e-38
14.5	134	17	3.05526	3.33076e-15	2.55858e-23	1.63003e-38
14.6	134	17	3.05526	3.33076e-15	2.55858e-23	1.16705e-38
14.6	135	17	3.05526	3.33076e-15	2.55858e-23	2.74178e-38
14.7	135	17	3.05526	3.33076e-15	2.55858e-23	3.028e-38
14.7	136	17	3.05526	3.33076e-15	2.55858e-23	1.67446e-38
14.8	136	17	3.05526	3.33076e-15	2.55858e-23	1.07292e-38
14.8	137	17	3.05526	3.33076e-15	2.55858e-23	3.37796e-38
14.9	137	17	3.05526	3.33076e-15	2.55858e-23	2.56506e-38
14.9	138	17	3.05526	3.33076e-15	2.55858e-23	3.20617e-38
15	138	17	3.05526	3.33076e-15	2.55858e-23	9.54563e-39
15	139	17	3.05526	3.33076e-15	2.55858e-23	4.33608e-38
15.1	139	17	3.05526	3.33076e-15	2.55858e-23	2.40852e-38
15.1	140	17	3.05526	3.33076e-15	2.55858e-23	1.68189e-38
15.2	140	17	3.05526	3.33076e-15	2.55858e-23	2.57626e-39
15.2	141	17	3.05526	3.33076e-15	2.55858e-23	4.49071e-38
15.3	141	17	3.05526	3.33076e-15	2.55858e-23	1.87994e-38
15.3	142	17	3.05526	3.33076e-15	2.55858e-23	2.01794e-38
15.4	142	17	3.05526	3.33076e-15	2.55858e-23	9.91378e-39
15.4	143	17	3.05526	3.33076e-15	2.55858e-23	1.62984e-38
15.5	143	17	3.05526	3.33076e-15	2.55858e-23	3.57566e-39
15.5	144	17	3.05526	3.33076e-15	2.55858e-23	1.21212e-38
15.6	144	17	3.05526	3.33076e-15	2.55858e-23	6.77997e-39
15.6	145	17	3.05526	3.33076e-15	2.55858e-23	4.86253e-38
15.7	145	17	3.05526	3.33076e-15	2.55858e-23	3.10562e-38
15.7	146	17	3.05526	3.33076e-15	2.55858e-23	1.01897e-38
15.8	146	17	3.05526	3.33076e-15	2.55858e-23	5.80573e-39
15.8	147	17	3.05526	3.33076e-15	2.55858e-23	4.71304e-39
15.9	147	17	3.05526	3.33076e-15	2.55858e-23	-3.95633e-39
15.9	148	17	3.05526	3.33076e-15	2.55858e-23	1.51779e-38
16	148	17	3.05526	3.33076e-15	2.55858e-23	2.88141e-39
16	149	17	3.05526	3.33076e-15	2.55858e-23	2.85307e-38
16.1	149	17	3.05526	3.33076e-15	2.55858e-23	7.52861e-39
16.1	150	17	3.05526	3.33076e-15	2.55858e-23	1.51636e-38
16.2	150	17	3.05526	3.33076e-15	2.55858e-23	-8.11474e-39
16.2	151	17	3.05526	3.33076e-15	2.55858e-23	2.35784e-38
16.3	151	17	3.05526	3.33076e-15	2.55858e-23	1.64323e-38
16.3	152	17	3.05526	3.33076e-15	2.55858e-23	5.88088e-39
16.4	152	17	3.05526	3.33076e-15	2.55858e-23	8.53389e-39
16.4	153	17	3.05526	3.33076e-15	2.55858e-23	3.31043e-38
16.5	153	17	3.05526	3.33076e-15	2.55858e-23	1.43922e-38
16.5	154	17	3.05526	3.33076e-15	2.55858e-23	7.87713e-39
16.6	154	17	3.05526	3.33076e-15	2.55858e-23	4.88922e-39
16.6	155	17	3.05526	3.33076e-15	2.55858e-23	2.37421e-38
16.7	155	17	3.05526	3.33076e-15	2.55858e-23	7.2623e-39
16.7	156	17	3.05526	3.33076e-15	2.55858e-23	8.69804e-39
16.8	156	17	3.05526	3.33076e-15	2.55858e-23	-2.19603e-39
16.8	157	17	3.05526	3.33076e-15	2.55858e-23	2.23367e-38
16.9	157	17	3.05526	3.33076e-15	2.55858e-23	1.7941e-38
16.9	158	17	3.05526	3.33076e-15	2.55858e-23	2.53564e-38
17	158	17	3.05526	3.33076e-15	2.55858e-23	3.44982e-39
17	159	17	3.05526	3.33076e-15	2.55858e-23	2.32753e-38
17.1	159	17	3.05526	3.33076e-15	2.55858e-23	1.9132e-38
17.1	160	17	3.05526	3.33076e-15	2.55858e-23	1.98342e-38
17.2	160	17	3.05526	3.33076e-15	2.55858e-23	7.33891e-39
17.2	161	17	3.05526	3.33076e-15	2.55858e-23	9.83188e-39
17.3	161	17	3.05526	3.33076e-15	2.55858e-23	5.40609e-39
17.3	162	17	3.05526	3.33076e-15	2.55858e-23	2.71242e-38
17.4	162	17	3.05526	3.33076e-15	2.55858e-23	2.30844e-39
17.4	163	17	3.05526	3.33076e-15	2.55858e-23	1.47278e-38
17.5	163	17	3.05526	3.33076e-15	2.55858e-23	8.82958e-39
17.5	164	17	3.05526	3.33076e-15	2.55858e-23	2.30586e-38
17.6	164	17	3.05526	3.33076e-15	2.55858e-23	1.29981e-38
17.6	165	17	3.05526	3.33076e-15	2.55858e-23	3.11747e-38
17.7	165	17	3.05526	3.33076e-15	2.55858e-23	2.45313e-38
17.7	166	17	3.05526	3.33076e-15	2.55858e-23	1.56393e-38
17.8	166	17	3.05526	3.33076e-15	2.55858e-23	7.24162e-39
17.8	167	17	3.05526	3.33076e-15	2.55858e-23	2.08991e-38
17.9	167	17	3.05526	3.33076e-15	2.55858e-23	8.56818e-39
17.9	168	17	3.05526	3.33076e-15	2.55858e-23	2.24995e-38
18	168	17	3.05526	3.33076e-15	2.55858e-23	-6.50328e-39
18	169	17	3.05526	3.33076e-15	2.55858e-23	1.56806e-38
18.1	169	17	3.05526	3.33076e-15	2.55858e-23	1.23272e-38
18.1	170	17	3.05526	3.33076e-15	2.55858e-23	2.33789e-38
18.2	170	17	3.05526	3.33076e-15	2.55858e-23	6.16937e-39
18.2	171	17	3.05526	3.33076e-15	2.55858e-23	1.09734e-38
18.3	171	17	3.05526	3.33076e-15	2.55858e-23	7.19657e-39
18.3	172	17	3.05526	3.33076e-15	2.55858e-23	1.71398e-38
18.4	172	17	3.05526	3.33076e-15	2.55858e-23	8.05813e-39
18.4	173	17	3.05526	3.33076e-15	2.55858e-23	1.74393e-38
18.5	173	17	3.05526	3.33076e-15	2.55858e-23	6.04726e-39
18.5	174	17	3.05526	3.33076e-15	2.55858e-23	8.59868e-39
18.6	174	17	3.05526	3.33076e-15	2.55858e-23	-4.68378e-39
18.6	175	17	3.05526	3.33076e-15	2.55858e-23	1.4756e-38
18.7	175	17	3.05526	3.33076e-15	2.55858e-23	-3.78198e-41
18.7	176	17	3.05526	3.33076e-15	2.55858e-23	1.01034e-38
18.8	176	17	3.05526	3.33076e-15	2.55858e-23	1.56586e-38
18.8	177	17	3.05526	3.33076e-15	2.55858e-23	1.49009e-38
18.9	177	17	3.05526	3.33076e-15	2.55858e-23	1.18044e-38
18.9	178	17	3.05526	3.33076e-15	2.55858e-23	9.35079e-39
19	178	17	3.05526	3.33076e-15	2.55858e-23	-3.99754e-39
19	179	17	3.05526	3.33076e-15	2.55858e-23	2.34289e-38
19.1	179	17	3.05526	3.33076e-15	2.55858e-23	1.15887e-38
19.1	180	17	3.05526	3.33076e-15	2.55858e-23	1.67783e-38
19.2	180	17	3.05526	3.33076e-15	2.55858e-23	7.14673e-39
19.2	181	17	3.05526	3.33076e-15	2.55858e-23	4.0347e-38
19.3	181	17	3.05526	3.33076e-15	2.55858e-23	2.9274e-38
19.3	182	17	3.05526	3.33076e-15	2.55858e-23	2.63585e-39
19.4	182	17	3.05526	3.33076e-15	2.55858e-23	6.00858e-39
19.4	183	17	3.05526	3.33076e-15	2.55858e-23	1.63608e-38
19.5	183	17	3.05526	3.33076e-15	2.55858e-23	1.16426e-38
19.5	184	17	3.05526	3.33076e-15	2.55858e-23	6.76646e-39
19.6	184	17	3.05526	3.33076e-15	2.55858e-23	8.18297e-39
19.6	185	17	3.05526	3.33076e-15	2.55858e-23	2.45264e-38
19.7	185	17	3.05526	3.33076e-15	2.55858e-23	3.02214e-38
19.7	186	17	3.05526	3.33076e-15	2.55858e-23	-9.08967e-39
19.8	186	17	3.05526	3.33076e-15	2.55858e-23	-4.54618e-39
19.8	187	17	3.05526	3.33076e-15	2.55858e-23	2.11396e-38
19.9	187	17	3.05526	3.33076e-15	2.55858e-23	1.67665e-38
19.9	188	17	3.05526	3.33076e-15	2.55858e-23	5.25969e-39
20	188	17	3.05526	3.33076e-15	2.55858e-23	2.52375e-39
20	189	17	3.05526	3.33076e-15	2.55858e-23	1.10176e-38
20.1	189	17	3.05526	3.33076e-15	2.55858e-23	1.88272e-38
1.3	0	1	6.65059451878024	-4.02171630309199e-15	0.886795320143699	-2.08122062701908e-15
1.3	0	2	6.65059451878024	-4.02171630309199e-15	-1.16931956412547	-7.78852963650139e-16
1.3	0	3	6.65059451878024	-4.02171630309199e-15	0.202663662272503	-1.85311819744808e-15
1.3	0	4	6.65059451878024	-4.02171630309199e-15	6.28491254501371	8.12894212793359e-15
1.4	0	1	6.65059451878024	-4.02171630309199e-15	0.790214002694682	-1.40193076801285e-15
1.4	0	2	6.65059451878024	-4.02171630309199e-15	-0.742778997351008	-1.06363904231826e-15
1.4	0	3	6.65059451878024	-4.02171630309199e-15	0.151437913491961	-9.88157980241089e-16
1.4	0	4	6.65059451878024	-4.02171630309199e-15	5.55156602487063	-6.02555483672443e-16
1.4	0	17	3.3253	-2.06984e-14	2.08142	-1.30256e-14
1.3	0	17	3.3253	-2.06984e-14	2.20239	-1.33376e-14
1.4	1	17	3.3253	5.62102e-15	1.71883	1.76795e-15
1.5	1	17	3.3253	5.62102e-15	1.65927	2.22268e-15
1.5	2	17	3.3253	5.62102e-15	0.986676	1.35116e-15
1.6	2	17	3.3253	5.62102e-15	1.01428	2.36735e-15
1.6	3	17	3.3253	5.62102e-15	0.324145	5.63485e-16
1.7	3	17	3.3253	5.62102e-15	0.386652	6.46852e-16
1.7	4	17	3.3253	5.62102e-15	0.0517731	-3.76568e-17
1.8	4	17	3.3253	5.62102e-15	0.0750142	-4.60249e-17
1.8	5	17	3.3253	5.62102e-15	0.00430575	7.94629e-18
1.9	5	17	3.3253	5.62102e-15	0.00759015	7.94629e-18
1.9	6	17	3.3253	5.62102e-15	0.000213281	2.46329e-19
2	6	17	3.3253	5.62102e-15	0.000451615	4.96869e-19
2	7	17	3.3253	5.62102e-15	7.05084e-06	-4.02738e-20
2.1	7	17	3.3253	5.62102e-15	1.76719e-05	-1.23089e-20
2.1	8	17	3.3253	5.62102e-15	1.69249e-07	-2.27029e-22
2.2	8	17	3.3253	5.62102e-15	4.95369e-07	2.43641e-22
2.2	9	17	3.3253	5.62102e-15	3.13736e-09	-2.31745e-23
2.3	9	17	3.3253	5.62102e-15	1.05975e-08	-5.31353e-23
2.3	10	17	3.3253	5.62102e-15	4.70127e-11	1.27071e-26
2.4	10	17	3.3253	5.62102e-15	1.81407e-10	-1.07304e-25
2.4	11	17	3.3253	5.62102e-15	5.89565e-13	1.2692e-27
2.5	11	17	3.3253	5.62102e-15	2.57581e-12	1.32056e-28
2.5	12	17	3.3253	5.62102e-15	6.35584e-15	-2.09714e-29
2.6	12	17	3.3253	5.62102e-15	3.11978e-14	-5.45514e-29
2.6	13	17	3.3253	5.62102e-15	6.01645e-17	3.23435e-30
2.7	13	17	3.3253	5.62102e-15	3.29525e-16	1.30561e-29
2.7	14	17	3.3253	5.62102e-15	5.08696e-19	6.80085e-33
2.8	14	17	3.3253	5.62102e-15	3.08984e-18	-1.49954e-32
2.8	15	17	3.3253	5.62102e-15	3.93612e-21	-7.8107e-36
2.9	15	17	3.3253	5.62102e-15	2.61363e-20	2.1167e-34
2.9	16	17	3.3253	5.62102e-15	6.89982e-23	1.03762e-36
3	16	17	3.3253	5.62102e-15	2.42577e-22	4.92266e-36
3	17	17	3.3253	5.62102e-15	4.18617e-23	2.51571e-35
3.1	17	17	3.3253	5.62102e-15	4.31086e-23	3.68245e-35
3.1	18	17	3.3253	5.62102e-15	4.16856e-23	3.85038e-38
3.2	18	17	3.3253	5.62102e-15	4.16939e-23	-1.97556e-37
3.2	19	17	3.3253	5.62102e-15	4.16845e-23	-1.37617e-37
3.3	19	17	3.3253	5.62102e-15	4.16846e-23	-1.55695e-37
3.3	20	17	3.3253	5.62102e-15	4.16845e-23	-2.38407e-38
3.4	20	17	3.3253	5.62102e-15	4.16845e-23	3.64162e-38
3.4	21	17	3.3253	5.62102e-15	4.16845e-23	1.6719e-38
3.5	21	17	3.3253	5.62102e-15	4.16845e-23	-1.74217e-38
3.5	22	17	3.3253	5.62102e-15	4.16845e-23	-3.04537e-39
3.6	22	17	3.3253	5.62102e-15	4.16845e-23	-3.97764e-38
3.6	23	17	3.3253	5.62102e-15	4.16845e-23	6.27817e-38
3.7	23	17	3.3253	5.62102e-15	4.16845e-23	-4.55829e-39
3.7	24	17	3.3253	5.62102e-15	4.16845e-23	-3.16855e-38
3.8	24	17	3.3253	5.62102e-15	4.16845e-23	2.63792e-38
3.8	25	17	3.3253	5.62102e-15	4.16845e-23	-9.94999e-38
3.9	25	17	3.3253	5.62102e-15	4.16845e-23	-5.89747e-38
3.9	26	17	3.3253	5.62102e-15	4.16845e-23	6.59382e-38
4	26	17	3.3253	5.62102e-15	4.16845e-23	-9.45017e-39
4	27	17	3.3253	5.62102e-15	4.16845e-23	-1.28206e-37
4.1	27	17	3.3253	5.62102e-15	4.16845e-23	-5.10613e-38
4.1	28	17	3.3253	5.62102e-15	4.16845e-23	-2.66945e-38
4.2	28	17	3.3253	5.62102e-15	4.16845e-23	9.71759e-38
4.2	29	17	3.3253	5.62102e-15	4.16845e-23	5.49367e-38
4.3	29	17	3.3253	5.62102e-15	4.16845e-23	1.43074e-38
4.3	30	17	3.3253	5.62102e-15	4.16845e-23	3.6134e-38
4.4	30	17	3.3253	5.62102e-15	4.16845e-23	1.34483e-38
4.4	31	17	3.3253	5.62102e-15	4.16845e-23	4.47373e-38
4.5	31	17	3.3253	5.62102e-15	4.16845e-23	2.80906e-38
4.5	32	17	3.3253	5.62102e-15	4.16845e-23	-4.3991e-39
4.6	32	17	3.3253	5.62102e-15	4.16845e-23	2.72983e-38
4.6	33	17	3.3253	5.62102e-15	4.16845e-23	-3.73122e-38
4.7	33	17	3.3253	5.62102e-15	4.16845e-23	1.87577e-38
4.7	34	17	3.3253	5.62102e-15	4.16845e-23	5.61203e-38
4.8	34	17	3.3253	5.62102e-15	4.16845e-23	1.47621e-38
4.8	35	17	3.3253	5.62102e-15	4.16845e-23	5.44783e-38
4.9	35	17	3.3253	5.62102e-15	4.16845e-23	6.70378e-38
4.9	36	17	3.3253	5.62102e-15	4.16845e-23	2.66656e-38
5	36	17	3.3253	5.62102e-15	4.16845e-23	9.07264e-39
5	37	17	3.3253	5.62102e-15	4.16845e-23	-1.34647e-38
5.1	37	17	3.3253	5.62102e-15	4.16845e-23	2.5048e-39
5.1	38	17	3.3253	5.62102e-15	4.16845e-23	4.40301e-38
5.2	38	17	3.3253	5.62102e-15	4.16845e-23	-5.69144e-39
5.2	39	17	3.3253	5.62102e-15	4.16845e-23	2.86263e-38
5.3	39	17	3.3253	5.62102e-15	4.16845e-23	3.3783e-39
5.3	40	17	3.3253	5.62102e-15	4.16845e-23	-1.85562e-38
5.4	40	17	3.3253	5.62102e-15	4.16845e-23	5.12509e-38
5.4	41	17	3.3253	5.62102e-15	4.16845e-23	2.73283e-38
5.5	41	17	3.3253	5.62102e-15	4.16845e-23	4.10046e-38
5.5	42	17	3.3253	5.62102e-15	4.16845e-23	-2.27486e-38
5.6	42	17	3.3253	5.62102e-15	4.16845e-23	2.57858e-38
5.6	43	17	3.3253	5.62102e-15	4.16845e-23	6.15715e-39
5.7	43	17	3.3253	5.62102e-15	4.16845e-23	3.36848e-39
5.7	44	17	3.3253	5.62102e-15	4.16845e-23	3.88162e-40
5.8	44	17	3.3253	5.62102e-15	4.16845e-23	3.91804e-38
5.8	45	17	3.3253	5.62102e-15	4.16845e-23	3.86593e-38
5.9	45	17	3.3253	5.62102e-15	4.16845e-23	9.28696e-38
5.9	46	17	3.3253	5.62102e-15	4.16845e-23	-3.90793e-38
6	46	17	3.3253	5.62102e-15	4.16845e-23	3.58706e-38
6	47	17	3.3253	5.62102e-15	4.16845e-23	-3.06023e-38
6.1	47	17	3.3253	5.62102e-15	4.16845e-23	4.18891e-38
6.1	48	17	3.3253	5.62102e-15	4.16845e-23	-7.04287e-39
6.2	48	17	3.3253	5.62102e-15	4.16845e-23	4.15388e-38
6.2	49	17	3.3253	5.62102e-15	4.16845e-23	-5.64999e-38
6.3	49	17	3.3253	5.62102e-15	4.16845e-23	1.58835e-38
6.3	50	17	3.3253	5.62102e-15	4.16845e-23	-3.34038e-38
6.4	50	17	3.3253	5.62102e-15	4.16845e-23	5.66787e-38
6.4	51	17	3.3253	5.62102e-15	4.16845e-23	-6.20164e-39
6.5	51	17	3.3253	5.62102e-15	4.16845e-23	1.53554e-38
6.5	52	17	3.3253	5.62102e-15	4.16845e-23	9.58361e-39
6.6	52	17	3.3253	5.62102e-15	4.16845e-23	6.83871e-38
6.6	53	17	3.3253	5.62102e-15	4.16845e-23	-6.07364e-39
6.7	53	17	3.3253	5.62102e-15	4.16845e-23	7.77009e-38
6.7	54	17	3.3253	5.62102e-15	4.16845e-23	-1.06182e-38
6.8	54	17	3.3253	5.62102e-15	4.16845e-23	1.72927e-38
6.8	55	17	3.3253	5.62102e-15	4.16845e-23	-1.70823e-38
6.9	55	17	3.3253	5.62102e-15	4.16845e-23	-2.40746e-38
6.9	56	17	3.3253	5.62102e-15	4.16845e-23	6.52723e-39
7	56	17	3.3253	5.62102e-15	4.16845e-23	4.14017e-38
7	57	17	3.3253	5.62102e-15	4.16845e-23	-6.6476e-38
7.1	57	17	3.3253	5.62102e-15	4.16845e-23	-7.21159e-39
7.1	58	17	3.3253	5.62102e-15	4.16845e-23	2.94108e-38
7.2	58	17	3.3253	5.62102e-15	4.16845e-23	7.83761e-39
7.2	59	17	3.3253	5.62102e-15	4.16845e-23	-2.44107e-38
7.3	59	17	3.3253	5.62102e-15	4.16845e-23	2.21093e-38
7.3	60	17	3.3253	5.62102e-15	4.16845e-23	-1.69582e-38
7.4	60	17	3.3253	5.62102e-15	4.16845e-23	9.36171e-38
7.4	61	17	3.3253	5.62102e-15	4.16845e-23	5.48808e-39
7.5	61	17	3.3253	5.62102e-15	4.16845e-23	6.52811e-38
7.5	62	17	3.3253	5.62102e-15	4.16845e-23	1.18306e-38
7.6	62	17	3.3253	5.62102e-15	4.16845e-23	8.79312e-38
7.6	63	17	3.3253	5.62102e-15	4.16845e-23	-1.94996e-38
7.7	63	17	3.3253	5.62102e-15	4.16845e-23	3.98927e-38
7.7	64	17	3.3253	5.62102e-15	4.16845e-23	2.98239e-38
7.8	64	17	3.3253	5.62102e-15	4.16845e-23	5.53159e-38
7.8	65	17	3.3253	5.62102e-15	4.16845e-23	5.91332e-38
7.9	65	17	3.3253	5.62102e-15	4.16845e-23	8.64392e-38
7.9	66	17	3.3253	5.62102e-15	4.16845e-23	3.80316e-38
8	66	17	3.3253	5.62102e-15	4.16845e-23	8.4546e-38
8	67	17	3.3253	5.62102e-15	4.16845e-23	-5.16196e-38
8.1	67	17	3.3253	5.62102e-15	4.16845e-23	3.97074e-38
8.1	68	17	3.3253	5.62102e-15	4.16845e-23	-1.58841e-38
8.2	68	17	3.3253	5.62102e-15	4.16845e-23	4.15432e-38
8.2	69	17	3.3253	5.62102e-15	4.16845e-23	-5.00416e-38
8.3	69	17	3.3253	5.62102e-15	4.16845e-23	1.08654e-38
8.3	70	17	3.3253	5.62102e-15	4.16845e-23	-2.09005e-39
8.4	70	17	3.3253	5.62102e-15	4.16845e-23	6.12058e-38
8.4	71	17	3.3253	5.62102e-15	4.16845e-23	-1.03153e-38
8.5	71	17	3.3253	5.62102e-15	4.16845e-23	8.82846e-39
8.5	72	17	3.3253	5.62102e-15	4.16845e-23	2.26721e-38
8.6	72	17	3.3253	5.62102e-15	4.16845e-23	3.88773e-38
8.6	73	17	3.3253	5.62102e-15	4.16845e-23	1.92185e-38
8.7	73	17	3.3253	5.62102e-15	4.16845e-23	4.37932e-38
8.7	74	17	3.3253	5.62102e-15	4.16845e-23	-1.33873e-39
8.8	74	17	3.3253	5.62102e-15	4.16845e-23	9.5405e-38
8.8	75	17	3.3253	5.62102e-15	4.16845e-23	-2.21286e-38
8.9	75	17	3.3253	5.62102e-15	4.16845e-23	1.06553e-37
8.9	76	17	3.3253	5.62102e-15	4.16845e-23	7.07743e-39
9	76	17	3.3253	5.62102e-15	4.16845e-23	4.77962e-38
9	77	17	3.3253	5.62102e-15	4.16845e-23	-7.39087e-39
9.1	77	17	3.3253	5.62102e-15	4.16845e-23	1.21218e-38
9.1	78	17	3.3253	5.62102e-15	4.16845e-23	1.22745e-38
9.2	78	17	3.3253	5.62102e-15	4.16845e-23	2.37258e-40
9.2	79	17	3.3253	5.62102e-15	4.16845e-23	-5.48661e-38
9.3	79	17	3.3253	5.62102e-15	4.16845e-23	-3.08369e-38
9.3	80	17	3.3253	5.62102e-15	4.16845e-23	3.94652e-38
9.4	80	17	3.3253	5.62102e-15	4.16845e-23	3.49197e-38
9.4	81	17	3.3253	5.62102e-15	4.16845e-23	2.89292e-38
9.5	81	17	3.3253	5.62102e-15	4.16845e-23	6.75267e-38
9.5	82	17	3.3253	5.62102e-15	4.16845e-23	-3.9715e-39
9.6	82	17	3.3253	5.62102e-15	4.16845e-23	4.31467e-38
9.6	83	17	3.3253	5.62102e-15	4.16845e-23	1.25515e-38
9.7	83	17	3.3253	5.62102e-15	4.16845e-23	3.45081e-38
9.7	84	17	3.3253	5.62102e-15	4.16845e-23	2.88319e-38
9.8	84	17	3.3253	5.62102e-15	4.16845e-23	8.38445e-38
9.8	85	17	3.3253	5.62102e-15	4.16845e-23	-4.95789e-38
9.9	85	17	3.3253	5.62102e-15	4.16845e-23	3.44247e-38
9.9	86	17	3.3253	5.62102e-15	4.16845e-23	4.06702e-39
10	86	17	3.3253	5.62102e-15	4.16845e-23	6.1957e-38
10	87	17	3.3253	5.62102e-15	4.16845e-23	-1.63171e-38
10.1	87	17	3.3253	5.62102e-15	4.16845e-23	4.33465e-38
10.1	88	17	3.3253	5.62102e-15	4.16845e-23	2.74749e-38
10.2	88	17	3.3253	5.62102e-15	4.16845e-23	6.00684e-38
10.2	89	17	3.3253	5.62102e-15	4.16845e-23	-4.22314e-39
10.3	89	17	3.3253	5.62102e-15	4.16845e-23	3.52054e-38
10.3	90	17	3.3253	5.62102e-15	4.16845e-23	8.62756e-39
10.4	90	17	3.3253	5.62102e-15	4.16845e-23	6.67882e-38
10.4	91	17	3.3253	5.62102e-15	4.16845e-23	3.9255e-39
10.5	91	17	3.3253	5.62102e-15	4.16845e-23	3.86859e-38
10.5	92	17	3.3253	5.62102e-15	4.16845e-23	-6.0261e-39
10.6	92	17	3.3253	5.62102e-15	4.16845e-23	7.84628e-38
10.6	93	17	3.3253	5.62102e-15	4.16845e-23	-1.57957e-38
10.7	93	17	3.3253	5.62102e-15	4.16845e-23	6.56914e-38
10.7	94	17	3.3253	5.62102e-15	4.16845e-23	4.42914e-39
10.8	94	17	3.3253	5.62102e-15	4.16845e-23	9.60906e-38
10.8	95	17	3.3253	5.62102e-15	4.16845e-23	-2.63121e-38
10.9	95	17	3.3253	5.62102e-15	4.16845e-23	7.50178e-38
10.9	96	17	3.3253	5.62102e-15	4.16845e-23	1.9188e-38
11	96	17	3.3253	5.62102e-15	4.16845e-23	6.06139e-38
11	97	17	3.3253	5.62102e-15	4.16845e-23	-1.98924e-38
11.1	97	17	3.3253	5.62102e-15	4.16845e-23	2.74165e-38
11.1	98	17	3.3253	5.62102e-15	4.16845e-23	2.79054e-38
11.2	98	17	3.3253	5.62102e-15	4.16845e-23	9.27702e-38
11.2	99	17	3.3253	5.62102e-15	4.16845e-23	1.53077e-38
11.3	99	17	3.3253	5.62102e-15	4.16845e-23	6.28654e-38
11.3	100	17	3.3253	5.62102e-15	4.16845e-23	8.19577e-39
11.4	100	17	3.3253	5.62102e-15	4.16845e-23	1.03279e-37
11.4	101	17	3.3253	5.62102e-15	4.16845e-23	-1.06788e-38
11.5	101	17	3.3253	5.62102e-15	4.16845e-23	9.4704e-38
11.5	102	17	3.3253	5.62102e-15	4.16845e-23	1.10608e-38
11.6	102	17	3.3253	5.62102e-15	4.16845e-23	4.10049e-38
11.6	103	17	3.3253	5.62102e-15	4.16845e-23	8.67127e-39
11.7	103	17	3.3253	5.62102e-15	4.16845e-23	4.32505e-38
11.7	104	17	3.3253	5.62102e-15	4.16845e-23	1.2278e-38
11.8	104	17	3.3253	5.62102e-15	4.16845e-23	6.06297e-38
11.8	105	17	3.3253	5.62102e-15	4.16845e-23	2.28552e-38
11.9	105	17	3.3253	5.62102e-15	4.16845e-23	3.56103e-38
11.9	106	17	3.3253	5.62102e-15	4.16845e-23	1.38066e-38
12	106	17	3.3253	5.62102e-15	4.16845e-23	4.82679e-38
12	107	17	3.3253	5.62102e-15	4.16845e-23	2.89815e-39
12.1	107	17	3.3253	5.62102e-15	4.16845e-23	3.24916e-38
12.1	108	17	3.3253	5.62102e-15	4.16845e-23	4.58494e-38
12.2	108	17	3.3253	5.62102e-15	4.16845e-23	4.82635e-38
12.2	109	17	3.3253	5.62102e-15	4.16845e-23	1.77172e-38
12.3	109	17	3.3253	5.62102e-15	4.16845e-23	6.74274e-38
12.3	110	17	3.3253	5.62102e-15	4.16845e-23	2.61966e-38
12.4	110	17	3.3253	5.62102e-15	4.16845e-23	5.80581e-38
12.4	111	17	3.3253	5.62102e-15	4.16845e-23	-2.32388e-38
12.5	111	17	3.3253	5.62102e-15	4.16845e-23	3.64618e-39
12.5	112	17	3.3253	5.62102e-15	4.16845e-23	3.72635e-38
12.6	112	17	3.3253	5.62102e-15	4.16845e-23	5.88592e-38
12.6	113	17	3.3253	5.62102e-15	4.16845e-23	3.28951e-39
12.7	113	17	3.3253	5.62102e-15	4.16845e-23	4.84896e-38
12.7	114	17	3.3253	5.62102e-15	4.16845e-23	1.03222e-38
12.8	114	17	3.3253	5.62102e-15	4.16845e-23	4.96086e-38
12.8	115	17	3.3253	5.62102e-15	4.16845e-23	-3.38222e-38
12.9	115	17	3.3253	5.62102e-15	4.16845e-23	1.44244e-38
12.9	116	17	3.3253	5.62102e-15	4.16845e-23	1.11132e-38
13	116	17	3.3253	5.62102e-15	4.16845e-23	5.99838e-38
13	117	17	3.3253	5.62102e-15	4.16845e-23	1.94867e-38
13.1	117	17	3.3253	5.62102e-15	4.16845e-23	5.66671e-38
13.1	118	17	3.3253	5.62102e-15	4.16845e-23	2.03653e-38
13.2	118	17	3.3253	5.62102e-15	4.16845e-23	5.09711e-38
13.2	119	17	3.3253	5.62102e-15	4.16845e-23	-1.92946e-39
13.3	119	17	3.3253	5.62102e-15	4.16845e-23	4.27228e-38
13.3	120	17	3.3253	5.62102e-15	4.16845e-23	2.07276e-38
13.4	120	17	3.3253	5.62102e-15	4.16845e-23	7.88968e-38
13.4	121	17	3.3253	5.62102e-15	4.16845e-23	-5.31272e-39
13.5	121	17	3.3253	5.62102e-15	4.16845e-23	5.05497e-38
13.5	122	17	3.3253	5.62102e-15	4.16845e-23	-3.12008e-39
13.6	122	17	3.3253	5.62102e-15	4.16845e-23	6.83871e-38
13.6	123	17	3.3253	5.62102e-15	4.16845e-23	1.40685e-38
13.7	123	17	3.3253	5.62102e-15	4.16845e-23	6.02195e-38
13.7	124	17	3.3253	5.62102e-15	4.16845e-23	1.87698e-38
13.8	124	17	3.3253	5.62102e-15	4.16845e-23	6.60948e-38
13.8	125	17	3.3253	5.62102e-15	4.16845e-23	-7.48951e-39
13.9	125	17	3.3253	5.62102e-15	4.16845e-23	4.72483e-38
13.9	126	17	3.3253	5.62102e-15	4.16845e-23	1.19194e-38
14	126	17	3.3253	5.62102e-15	4.16845e-23	4.56131e-38
14	127	17	3.3253	5.62102e-15	4.16845e-23	5.01575e-39
14.1	127	17	3.3253	5.62102e-15	4.16845e-23	3.53424e-38
14.1	128	17	3.3253	5.62102e-15	4.16845e-23	2.68131e-38
14.2	128	17	3.3253	5.62102e-15	4.16845e-23	9.09283e-38
14.2	129	17	3.3253	5.62102e-15	4.16845e-23	-1.88412e-38
14.3	129	17	3.3253	5.62102e-15	4.16845e-23	2.53973e-38
14.3	130	17	3.3253	5.62102e-15	4.16845e-23	3.7191e-38
14.4	130	17	3.3253	5.62102e-15	4.16845e-23	6.36174e-38
14.4	131	17	3.3253	5.62102e-15	4.16845e-23	9.71761e-39
14.5	131	17	3.3253	5.62102e-15	4.16845e-23	2.4129e-38
14.5	132	17	3.3253	5.62102e-15	4.16845e-23	1.34483e-38
14.6	132	17	3.3253	5.62102e-15	4.16845e-23	4.52333e-38
14.6	133	17	3.3253	5.62102e-15	4.16845e-23	-3.15422e-39
14.7	133	17	3.3253	5.62102e-15	4.16845e-23	3.32503e-38
14.7	134	17	3.3253	5.62102e-15	4.16845e-23	1.52816e-38
14.8	134	17	3.3253	5.62102e-15	4.16845e-23	5.01431e-38
14.8	135	17	3.3253	5.62102e-15	4.16845e-23	2.79355e-39
14.9	135	17	3.3253	5.62102e-15	4.16845e-23	4.46633e-39
14.9	136	17	3.3253	5.62102e-15	4.16845e-23	4.04753e-38
15	136	17	3.3253	5.62102e-15	4.16845e-23	5.83819e-38
15	137	17	3.3253	5.62102e-15	4.16845e-23	4.00391e-39
15.1	137	17	3.3253	5.62102e-15	4.16845e-23	3.05941e-38
15.1	138	17	3.3253	5.62102e-15	4.16845e-23	3.09209e-38
15.2	138	17	3.3253	5.62102e-15	4.16845e-23	5.00912e-38
15.2	139	17	3.3253	5.62102e-15	4.16845e-23	3.11797e-38
15.3	139	17	3.3253	5.62102e-15	4.16845e-23	4.39271e-38
15.3	140	17	3.3253	5.62102e-15	4.16845e-23	4.55009e-38
15.4	140	17	3.3253	5.62102e-15	4.16845e-23	5.5348e-38
15.4	141	17	3.3253	5.62102e-15	4.16845e-23	1.82127e-38
15.5	141	17	3.3253	5.62102e-15	4.16845e-23	1.80169e-38
15.5	142	17	3.3253	5.62102e-15	4.16845e-23	3.11022e-38
15.6	142	17	3.3253	5.62102e-15	4.16845e-23	4.10793e-38
15.6	143	17	3.3253	5.62102e-15	4.16845e-23	7.23051e-39
15.7	143	17	3.3253	5.62102e-15	4.16845e-23	2.2643e-38
15.7	144	17	3.3253	5.62102e-15	4.16845e-23	3.52174e-38
15.8	144	17	3.3253	5.62102e-15	4.16845e-23	4.45698e-38
15.8	145	17	3.3253	5.62102e-15	4.16845e-23	1.35845e-38
15.9	145	17	3.3253	5.62102e-15	4.16845e-23	2.84192e-38
15.9	146	17	3.3253	5.62102e-15	4.16845e-23	4.15735e-38
16	146	17	3.3253	5.62102e-15	4.16845e-23	5.43515e-38
16	147	17	3.3253	5.62102e-15	4.16845e-23	1.20063e-38
16.1	147	17	3.3253	5.62102e-15	4.16845e-23	2.26285e-38
16.1	148	17	3.3253	5.62102e-15	4.16845e-23	3.40757e-38
16.2	148	17	3.3253	5.62102e-15	4.16845e-23	3.13287e-38
16.2	149	17	3.3253	5.62102e-15	4.16845e-23	2.72084e-38
16.3	149	17	3.3253	5.62102e-15	4.16845e-23	4.45986e-38
16.3	150	17	3.3253	5.62102e-15	4.16845e-23	3.03688e-38
16.4	150	17	3.3253	5.62102e-15	4.16845e-23	5.81894e-38
16.4	151	17	3.3253	5.62102e-15	4.16845e-23	-1.13914e-38
16.5	151	17	3.3253	5.62102e-15	4.16845e-23	-1.04197e-39
16.5	152	17	3.3253	5.62102e-15	4.16845e-23	2.01637e-38
16.6	152	17	3.3253	5.62102e-15	4.16845e-23	4.00985e-38
16.6	153	17	3.3253	5.62102e-15	4.16845e-23	1.68947e-38
16.7	153	17	3.3253	5.62102e-15	4.16845e-23	3.06846e-38
16.7	154	17	3.3253	5.62102e-15	4.16845e-23	4.73456e-38
16.8	154	17	3.3253	5.62102e-15	4.16845e-23	6.24223e-38
16.8	155	17	3.3253	5.62102e-15	4.16845e-23	3.44926e-38
16.9	155	17	3.3253	5.62102e-15	4.16845e-23	4.02132e-38
16.9	156	17	3.3253	5.62102e-15	4.16845e-23	4.10249e-38
17	156	17	3.3253	5.62102e-15	4.16845e-23	3.60577e-38
17	157	17	3.3253	5.62102e-15	4.16845e-23	2.45318e-38
17.1	157	17	3.3253	5.62102e-15	4.16845e-23	3.1287e-38
17.1	158	17	3.3253	5.62102e-15	4.16845e-23	3.4888e-38
17.2	158	17	3.3253	5.62102e-15	4.16845e-23	4.91357e-38
17.2	159	17	3.3253	5.62102e-15	4.16845e-23	1.43596e-38
17.3	159	17	3.3253	5.62102e-15	4.16845e-23	9.0415e-39
17.3	160	17	3.3253	5.62102e-15	4.16845e-23	5.35798e-38
17.4	160	17	3.3253	5.62102e-15	4.16845e-23	4.17245e-38
17.4	161	17	3.3253	5.62102e-15	4.16845e-23	2.04133e-38
17.5	161	17	3.3253	5.62102e-15	4.16845e-23	9.09076e-39
17.5	162	17	3.3253	5.62102e-15	4.16845e-23	3.88509e-38
17.6	162	17	3.3253	5.62102e-15	4.16845e-23	7.06843e-38
17.6	163	17	3.3253	5.62102e-15	4.16845e-23	1.90131e-39
17.7	163	17	3.3253	5.62102e-15	4.16845e-23	1.57676e-38
17.7	164	17	3.3253	5.62102e-15	4.16845e-23	4.17919e-38
17.8	164	17	3.3253	5.62102e-15	4.16845e-23	5.0848e-38
17.8	165	17	3.3253	5.62102e-15	4.16845e-23	1.51278e-38
17.9	165	17	3.3253	5.62102e-15	4.16845e-23	2.52415e-38
17.9	166	17	3.3253	5.62102e-15	4.16845e-23	3.52899e-38
18	166	17	3.3253	5.62102e-15	4.16845e-23	6.1454e-38
18	167	17	3.3253	5.62102e-15	4.16845e-23	3.70208e-39
18.1	167	17	3.3253	5.62102e-15	4.16845e-23	2.76311e-38
18.1	168	17	3.3253	5.62102e-15	4.16845e-23	3.29073e-38
18.2	168	17	3.3253	5.62102e-15	4.16845e-23	5.25737e-38
18.2	169	17	3.3253	5.62102e-15	4.16845e-23	-3.45227e-39
18.3	169	17	3.3253	5.62102e-15	4.16845e-23	4.38643e-38
18.3	170	17	3.3253	5.62102e-15	4.16845e-23	5.12337e-38
18.4	170	17	3.3253	5.62102e-15	4.16845e-23	6.4467e-38
18.4	171	17	3.3253	5.62102e-15	4.16845e-23	-1.39484e-39
18.5	171	17	3.3253	5.62102e-15	4.16845e-23	2.08507e-38
18.5	172	17	3.3253	5.62102e-15	4.16845e-23	2.67726e-38
18.6	172	17	3.3253	5.62102e-15	4.16845e-23	6.0955e-38
18.6	173	17	3.3253	5.62102e-15	4.16845e-23	3.52337e-39
18.7	173	17	3.3253	5.62102e-15	4.16845e-23	2.99551e-38
18.7	174	17	3.3253	5.62102e-15	4.16845e-23	3.30913e-38
18.8	174	17	3.3253	5.62102e-15	4.16845e-23	6.0148e-38
18.8	175	17	3.3253	5.62102e-15	4.16845e-23	2.76919e-38
18.9	175	17	3.3253	5.62102e-15	4.16845e-23	4.48757e-38
18.9	176	17	3.3253	5.62102e-15	4.16845e-23	4.1097e-38
19	176	17	3.3253	5.62102e-15	4.16845e-23	7.48084e-38
19	177	17	3.3253	5.62102e-15	4.16845e-23	1.53966e-39
19.1	177	17	3.3253	5.62102e-15	4.16845e-23	1.22422e-38
19.1	178	17	3.3253	5.62102e-15	4.16845e-23	4.66385e-38
19.2	178	17	3.3253	5.62102e-15	4.16845e-23	4.9961e-38
19.2	179	17	3.3253	5.62102e-15	4.16845e-23	3.74464e-39
19.3	179	17	3.3253	5.62102e-15	4.16845e-23	2.67598e-38
19.3	180	17	3.3253	5.62102e-15	4.16845e-23	2.65141e-38
19.4	180	17	3.3253	5.62102e-15	4.16845e-23	6.28981e-38
19.4	181	17	3.3253	5.62102e-15	4.16845e-23	-2.94399e-39
19.5	181	17	3.3253	5.62102e-15	4.16845e-23	1.71134e-38
19.5	182	17	3.3253	5.62102e-15	4.16845e-23	4.40695e-38
19.6	182	17	3.3253	5.62102e-15	4.16845e-23	5.35861e-38
19.6	183	17	3.3253	5.62102e-15	4.16845e-23	3.36754e-38
19.7	183	17	3.3253	5.62102e-15	4.16845e-23	5.45369e-38
19.7	184	17	3.3253	5.62102e-15	4.16845e-23	3.65076e-38
19.8	184	17	3.3253	5.62102e-15	4.16845e-23	5.42109e-38
19.8	185	17	3.3253	5.62102e-15	4.16845e-23	1.7634e-39
19.9	185	17	3.3253	5.62102e-15	4.16845e-23	2.58356e-38
19.9	186	17	3.3253	5.62102e-15	4.16845e-23	3.32047e-38
20	186	17	3.3253	5.62102e-15	4.16845e-23	5.57351e-38
20	187	17	3.3253	5.62102e-15	4.16845e-23	-2.42185e-39
20.1	187	17	3.3253	5.62102e-15	4.16845e-23	1.71838e-38
1.5	0	1	7.0911070607717	-9.06914162986556e-17	0.778220426554021	-1.57033596864744e-15
1.5	0	2	7.0911070607717	-9.06914162986556e-17	-0.43222351587669	6.50831069671041e-16
1.5	0	3	7.0911070607717	-9.06914162986556e-17	0.143014300076464	5.4755971291497e-16
1.5	0	4	7.0911070607717	-9.06914162986556e-17	5.76807265425029	-8.22914223797767e-16
1.6	0	1	7.0911070607717	-9.06914162986556e-17	0.750513363787599	-5.52323795483653e-16
1.6	0	2	7.0911070607717	-9.06914162986556e-17	-0.177933548194635	1.28408031141728e-15
1.6	0	3	7.0911070607717	-9.06914162986556e-17	0.144869052552449	-1.19127803145574e-15
1.6	0	4	7.0911070607717	-9.06914162986556e-17	5.27566505635668	-9.53290911319827e-16
1.6	0	17	3.54555	2.1819e-14	1.98546	1.13797e-14
1.5	0	17	3.54555	2.1819e-14	2.09841	1.15172e-14
1.6	1	17	3.54555	-1.75032e-15	1.7133	3.98028e-15
1.7	1	17	3.54555	-1.75032e-15	1.66292	2.98531e-15
1.7	2	17	3.54555	-1.75032e-15	1.09665	2.44889e-15
1.8	2	17	3.54555	-1.75032e-15	1.10255	1.97298e-15
1.8	3	17	3.54555	-1.75032e-15	0.473598	2.9908e-15
1.9	3	17	3.54555	-1.75032e-15	0.527062	1.88246e-15
1.9	4	17	3.54555	-1.75032e-15	0.109944	-5.30747e-17
2	4	17	3.54555	-1.75032e-15	0.144117	-2.36424e-16
2	5	17	3.54555	-1.75032e-15	0.0134187	-4.67414e-17
2.1	5	17	3.54555	-1.75032e-15	0.0210357	-4.43269e-17
2.1	6	17	3.54555	-1.75032e-15	0.000953418	-7.2445e-19
2.2	6	17	3.54555	-1.75032e-15	0.00177485	4.11793e-18
2.2	7	17	3.54555	-1.75032e-15	4.39546e-05	-1.0208e-20
2.3	7	17	3.54555	-1.75032e-15	9.59901e-05	-1.70368e-19
2.3	8	17	3.54555	-1.75032e-15	1.43319e-06	-4.9394e-22
2.4	8	17	3.54555	-1.75032e-15	3.62756e-06	1.71579e-21
2.4	9	17	3.54555	-1.75032e-15	3.52637e-08	8.13037e-23
2.5	9	17	3.54555	-1.75032e-15	1.02335e-07	-3.08637e-22
2.5	10	17	3.54555	-1.75032e-15	6.87481e-10	1.00134e-24
2.6	10	17	3.54555	-1.75032e-15	2.26583e-09	2.88057e-24
2.6	11	17	3.54555	-1.75032e-15	1.10228e-11	-2.72012e-25
2.7	11	17	3.54555	-1.75032e-15	4.09203e-11	-8.24195e-25
2.7	12	17	3.54555	-1.75032e-15	1.4963e-13	-1.63982e-28
2.8	12	17	3.54555	-1.75032e-15	6.21158e-13	-2.6619e-28
2.8	13	17	3.54555	-1.75032e-15	1.75967e-15	2.50103e-29
2.9	13	17	3.54555	-1.75032e-15	8.11657e-15	4.12324e-29
2.9	14	17	3.54555	-1.75032e-15	1.82652e-17	-5.34523e-32
3	14	17	3.54555	-1.75032e-15	9.30701e-17	-3.22171e-31
3	15	17	3.54555	-1.75032e-15	1.72107e-19	1.50931e-32
3.1	15	17	3.54555	-1.75032e-15	9.53573e-19	2.25572e-32
3.1	16	17	3.54555	-1.75032e-15	3.71226e-21	8.7491e-36
3.2	16	17	3.54555	-1.75032e-15	1.10611e-20	7.323e-34
3.2	17	17	3.54555	-1.75032e-15	2.29055e-21	1.81705e-35
3.3	17	17	3.54555	-1.75032e-15	2.35348e-21	9.43956e-34
3.3	18	17	3.54555	-1.75032e-15	2.27955e-21	6.25022e-36
3.4	18	17	3.54555	-1.75032e-15	2.28004e-21	3.09563e-37
3.4	19	17	3.54555	-1.75032e-15	2.27947e-21	-4.19747e-36
3.5	19	17	3.54555	-1.75032e-15	2.27947e-21	-1.35808e-35
3.5	20	17	3.54555	-1.75032e-15	2.27947e-21	-2.28264e-36
3.6	20	17	3.54555	-1.75032e-15	2.27947e-21	1.01266e-36
3.6	21	17	3.54555	-1.75032e-15	2.27947e-21	8.94038e-37
3.7	21	17	3.54555	-1.75032e-15	2.27947e-21	-2.60224e-36
3.7	22	17	3.54555	-1.75032e-15	2.27947e-21	-1.91644e-36
3.8	22	17	3.54555	-1.75032e-15	2.27947e-21	-2.04633e-36
3.8	23	17	3.54555	-1.75032e-15	2.27947e-21	2.47307e-36
3.9	23	17	3.54555	-1.75032e-15	2.27947e-21	-2.42574e-36
3.9	24	17	3.54555	-1.75032e-15	2.27947e-21	-4.66333e-36
4	24	17	3.54555	-1.75032e-15	2.27947e-21	2.30795e-36
4	25	17	3.54555	-1.75032e-15	2.27947e-21	-3.00443e-36
4.1	25	17	3.54555	-1.75032e-15	2.27947e-21	3.66391e-36
4.1	26	17	3.54555	-1.75032e-15	2.27947e-21	1.24209e-36
4.2	26	17	3.54555	-1.75032e-15	2.27947e-21	8.16881e-36
4.2	27	17	3.54555	-1.75032e-15	2.27947e-21	1.78538e-36
4.3	27	17	3.54555	-1.75032e-15	2.27947e-21	7.18594e-37
4.3	28	17	3.54555	-1.75032e-15	2.27947e-21	-6.11291e-38
4.4	28	17	3.54555	-1.75032e-15	2.27947e-21	1.74173e-36
4.4	29	17	3.54555	-1.75032e-15	2.27947e-21	-4.32902e-36
4.5	29	17	3.54555	-1.75032e-15	2.27947e-21	1.27008e-36
4.5	30	17	3.54555	-1.75032e-15	2.27947e-21	-1.90236e-38
4.6	30	17	3.54555	-1.75032e-15	2.27947e-21	4.57876e-36
4.6	31	17	3.54555	-1.75032e-15	2.27947e-21	2.28113e-36
4.7	31	17	3.54555	-1.75032e-15	2.27947e-21	2.48576e-36
4.7	32	17	3.54555	-1.75032e-15	2.27947e-21	1.61219e-36
4.8	32	17	3.54555	-1.75032e-15	2.27947e-21	-1.66709e-36
4.8	33	17	3.54555	-1.75032e-15	2.27947e-21	2.87767e-36
4.9	33	17	3.54555	-1.75032e-15	2.27947e-21	5.0007e-36
4.9	34	17	3.54555	-1.75032e-15	2.27947e-21	6.55387e-38
5	34	17	3.54555	-1.75032e-15	2.27947e-21	1.51387e-36
5	35	17	3.54555	-1.75032e-15	2.27947e-21	6.19009e-36
5.1	35	17	3.54555	-1.75032e-15	2.27947e-21	2.81131e-36
5.1	36	17	3.54555	-1.75032e-15	2.27947e-21	-3.61559e-36
5.2	36	17	3.54555	-1.75032e-15	2.27947e-21	-1.01317e-36
5.2	37	17	3.54555	-1.75032e-15	2.27947e-21	-1.6306e-36
5.3	37	17	3.54555	-1.75032e-15	2.27947e-21	1.06601e-37
5.3	38	17	3.54555	-1.75032e-15	2.27947e-21	1.09645e-36
5.4	38	17	3.54555	-1.75032e-15	2.27947e-21	2.70624e-36
5.4	39	17	3.54555	-1.75032e-15	2.27947e-21	1.08931e-36
5.5	39	17	3.54555	-1.75032e-15	2.27947e-21	4.15489e-36
5.5	40	17	3.54555	-1.75032e-15	2.27947e-21	1.90441e-36
5.6	40	17	3.54555	-1.75032e-15	2.27947e-21	4.2574e-37
5.6	41	17	3.54555	-1.75032e-15	2.27947e-21	5.48599e-36
5.7	41	17	3.54555	-1.75032e-15	2.27947e-21	4.47089e-36
5.7	42	17	3.54555	-1.75032e-15	2.27947e-21	2.98699e-36
5.8	42	17	3.54555	-1.75032e-15	2.27947e-21	4.03113e-36
5.8	43	17	3.54555	-1.75032e-15	2.27947e-21	4.41528e-36
5.9	43	17	3.54555	-1.75032e-15	2.27947e-21	7.12928e-36
5.9	44	17	3.54555	-1.75032e-15	2.27947e-21	-1.58082e-37
6	44	17	3.54555	-1.75032e-15	2.27947e-21	6.25748e-36
6	45	17	3.54555	-1.75032e-15	2.27947e-21	-8.473e-37
6.1	45	17	3.54555	-1.75032e-15	2.27947e-21	2.43191e-36
6.1	46	17	3.54555	-1.75032e-15	2.27947e-21	-1.50347e-36
6.2	46	17	3.54555	-1.75032e-15	2.27947e-21	2.54295e-36
6.2	47	17	3.54555	-1.75032e-15	2.27947e-21	3.66693e-37
6.3	47	17	3.54555	-1.75032e-15	2.27947e-21	-1.70265e-36
6.3	48	17	3.54555	-1.75032e-15	2.27947e-21	5.24409e-37
6.4	48	17	3.54555	-1.75032e-15	2.27947e-21	-3.02459e-37
6.4	49	17	3.54555	-1.75032e-15	2.27947e-21	-1.34978e-36
6.5	49	17	3.54555	-1.75032e-15	2.27947e-21	2.61607e-36
6.5	50	17	3.54555	-1.75032e-15	2.27947e-21	-1.15912e-36
6.6	50	17	3.54555	-1.75032e-15	2.27947e-21	-1.52439e-36
6.6	51	17	3.54555	-1.75032e-15	2.27947e-21	2.98519e-36
6.7	51	17	3.54555	-1.75032e-15	2.27947e-21	2.91996e-37
6.7	52	17	3.54555	-1.75032e-15	2.27947e-21	-1.2121e-36
6.8	52	17	3.54555	-1.75032e-15	2.27947e-21	2.46365e-36
6.8	53	17	3.54555	-1.75032e-15	2.27947e-21	1.82432e-37
6.9	53	17	3.54555	-1.75032e-15	2.27947e-21	1.91297e-36
6.9	54	17	3.54555	-1.75032e-15	2.27947e-21	5.49336e-37
7	54	17	3.54555	-1.75032e-15	2.27947e-21	5.86586e-37
7	55	17	3.54555	-1.75032e-15	2.27947e-21	1.10822e-36
7.1	55	17	3.54555	-1.75032e-15	2.27947e-21	1.36197e-36
7.1	56	17	3.54555	-1.75032e-15	2.27947e-21	4.51674e-36
7.2	56	17	3.54555	-1.75032e-15	2.27947e-21	-3.61053e-36
7.2	57	17	3.54555	-1.75032e-15	2.27947e-21	4.66153e-36
7.3	57	17	3.54555	-1.75032e-15	2.27947e-21	-3.98696e-36
7.3	58	17	3.54555	-1.75032e-15	2.27947e-21	1.31129e-36
7.4	58	17	3.54555	-1.75032e-15	2.27947e-21	-5.72432e-36
7.4	59	17	3.54555	-1.75032e-15	2.27947e-21	1.6911e-36
7.5	59	17	3.54555	-1.75032e-15	2.27947e-21	-2.88156e-36
7.5	60	17	3.54555	-1.75032e-15	2.27947e-21	2.05963e-37
7.6	60	17	3.54555	-1.75032e-15	2.27947e-21	-1.80442e-36
7.6	61	17	3.54555	-1.75032e-15	2.27947e-21	7.25254e-37
7.7	61	17	3.54555	-1.75032e-15	2.27947e-21	-5.7996e-37
7.7	62	17	3.54555	-1.75032e-15	2.27947e-21	4.9493e-38
7.8	62	17	3.54555	-1.75032e-15	2.27947e-21	-3.63337e-36
7.8	63	17	3.54555	-1.75032e-15	2.27947e-21	1.5581e-36
7.9	63	17	3.54555	-1.75032e-15	2.27947e-21	-1.59801e-36
7.9	64	17	3.54555	-1.75032e-15	2.27947e-21	1.67339e-37
8	64	17	3.54555	-1.75032e-15	2.27947e-21	-1.10552e-36
8	65	17	3.54555	-1.75032e-15	2.27947e-21	-1.24191e-38
8.1	65	17	3.54555	-1.75032e-15	2.27947e-21	-2.76823e-36
8.1	66	17	3.54555	-1.75032e-15	2.27947e-21	1.62086e-37
8.2	66	17	3.54555	-1.75032e-15	2.27947e-21	-3.19815e-36
8.2	67	17	3.54555	-1.75032e-15	2.27947e-21	1.40146e-36
8.3	67	17	3.54555	-1.75032e-15	2.27947e-21	-5.02363e-37
8.3	68	17	3.54555	-1.75032e-15	2.27947e-21	3.92164e-36
8.4	68	17	3.54555	-1.75032e-15	2.27947e-21	-2.21734e-36
8.4	69	17	3.54555	-1.75032e-15	2.27947e-21	4.87014e-36
8.5	69	17	3.54555	-1.75032e-15	2.27947e-21	-7.64539e-37
8.5	70	17	3.54555	-1.75032e-15	2.27947e-21	-1.26274e-36
8.6	70	17	3.54555	-1.75032e-15	2.27947e-21	-3.07641e-36
8.6	71	17	3.54555	-1.75032e-15	2.27947e-21	-2.03168e-36
8.7	71	17	3.54555	-1.75032e-15	2.27947e-21	-4.83469e-36
8.7	72	17	3.54555	-1.75032e-15	2.27947e-21	2.12654e-36
8.8	72	17	3.54555	-1.75032e-15	2.27947e-21	-1.01723e-37
8.8	73	17	3.54555	-1.75032e-15	2.27947e-21	2.08189e-36
8.9	73	17	3.54555	-1.75032e-15	2.27947e-21	-1.14214e-36
8.9	74	17	3.54555	-1.75032e-15	2.27947e-21	1.60216e-36
9	74	17	3.54555	-1.75032e-15	2.27947e-21	-2.80062e-36
9	75	17	3.54555	-1.75032e-15	2.27947e-21	2.32093e-36
9.1	75	17	3.54555	-1.75032e-15	2.27947e-21	-1.56802e-36
9.1	76	17	3.54555	-1.75032e-15	2.27947e-21	-1.09829e-36
9.2	76	17	3.54555	-1.75032e-15	2.27947e-21	-1.77565e-36
9.2	77	17	3.54555	-1.75032e-15	2.27947e-21	2.80352e-37
9.3	77	17	3.54555	-1.75032e-15	2.27947e-21	-1.30729e-36
9.3	78	17	3.54555	-1.75032e-15	2.27947e-21	-2.73694e-37
9.4	78	17	3.54555	-1.75032e-15	2.27947e-21	-1.47649e-36
9.4	79	17	3.54555	-1.75032e-15	2.27947e-21	4.75485e-37
9.5	79	17	3.54555	-1.75032e-15	2.27947e-21	-2.45824e-36
9.5	80	17	3.54555	-1.75032e-15	2.27947e-21	-9.71094e-37
9.6	80	17	3.54555	-1.75032e-15	2.27947e-21	-3.84526e-36
9.6	81	17	3.54555	-1.75032e-15	2.27947e-21	-3.1659e-37
9.7	81	17	3.54555	-1.75032e-15	2.27947e-21	-2.22192e-36
9.7	82	17	3.54555	-1.75032e-15	2.27947e-21	-1.20998e-36
9.8	82	17	3.54555	-1.75032e-15	2.27947e-21	-2.4407e-36
9.8	83	17	3.54555	-1.75032e-15	2.27947e-21	-2.11141e-38
9.9	83	17	3.54555	-1.75032e-15	2.27947e-21	-1.0659e-36
9.9	84	17	3.54555	-1.75032e-15	2.27947e-21	-1.32705e-36
10	84	17	3.54555	-1.75032e-15	2.27947e-21	-2.60154e-36
10	85	17	3.54555	-1.75032e-15	2.27947e-21	-3.80956e-36
10.1	85	17	3.54555	-1.75032e-15	2.27947e-21	-3.19426e-36
10.1	86	17	3.54555	-1.75032e-15	2.27947e-21	6.60121e-37
10.2	86	17	3.54555	-1.75032e-15	2.27947e-21	-1.46669e-36
10.2	87	17	3.54555	-1.75032e-15	2.27947e-21	-2.13964e-37
10.3	87	17	3.54555	-1.75032e-15	2.27947e-21	-9.09283e-37
10.3	88	17	3.54555	-1.75032e-15	2.27947e-21	4.52953e-37
10.4	88	17	3.54555	-1.75032e-15	2.27947e-21	-2.47511e-37
10.4	89	17	3.54555	-1.75032e-15	2.27947e-21	7.27767e-37
10.5	89	17	3.54555	-1.75032e-15	2.27947e-21	-6.33312e-37
10.5	90	17	3.54555	-1.75032e-15	2.27947e-21	-6.92768e-37
10.6	90	17	3.54555	-1.75032e-15	2.27947e-21	-4.35661e-37
10.6	91	17	3.54555	-1.75032e-15	2.27947e-21	7.6229e-38
10.7	91	17	3.54555	-1.75032e-15	2.27947e-21	7.73151e-37
10.7	92	17	3.54555	-1.75032e-15	2.27947e-21	-1.97106e-36
10.8	92	17	3.54555	-1.75032e-15	2.27947e-21	-3.34684e-36
10.8	93	17	3.54555	-1.75032e-15	2.27947e-21	-2.72035e-36
10.9	93	17	3.54555	-1.75032e-15	2.27947e-21	-1.69941e-36
10.9	94	17	3.54555	-1.75032e-15	2.27947e-21	-5.29334e-37
11	94	17	3.54555	-1.75032e-15	2.27947e-21	-2.70503e-36
11	95	17	3.54555	-1.75032e-15	2.27947e-21	5.19973e-37
11.1	95	17	3.54555	-1.75032e-15	2.27947e-21	-9.38184e-37
11.1	96	17	3.54555	-1.75032e-15	2.27947e-21	-8.15623e-37
11.2	96	17	3.54555	-1.75032e-15	2.27947e-21	-2.10407e-36
11.2	97	17	3.54555	-1.75032e-15	2.27947e-21	-2.04976e-36
11.3	97	17	3.54555	-1.75032e-15	2.27947e-21	-4.6126e-38
11.3	98	17	3.54555	-1.75032e-15	2.27947e-21	-9.80994e-37
11.4	98	17	3.54555	-1.75032e-15	2.27947e-21	-2.83829e-36
11.4	99	17	3.54555	-1.75032e-15	2.27947e-21	1.43144e-37
11.5	99	17	3.54555	-1.75032e-15	2.27947e-21	-2.00287e-36
11.5	100	17	3.54555	-1.75032e-15	2.27947e-21	-1.24488e-36
11.6	100	17	3.54555	-1.75032e-15	2.27947e-21	-1.56803e-36
11.6	101	17	3.54555	-1.75032e-15	2.27947e-21	1.20238e-36
11.7	101	17	3.54555	-1.75032e-15	2.27947e-21	-8.13809e-37
11.7	102	17	3.54555	-1.75032e-15	2.27947e-21	-4.83459e-37
11.8	102	17	3.54555	-1.75032e-15	2.27947e-21	-2.36953e-36
11.8	103	17	3.54555	-1.75032e-15	2.27947e-21	-1.72216e-36
11.9	103	17	3.54555	-1.75032e-15	2.27947e-21	-1.36535e-36
11.9	104	17	3.54555	-1.75032e-15	2.27947e-21	-2.39071e-37
12	104	17	3.54555	-1.75032e-15	2.27947e-21	-2.62457e-36
12	105	17	3.54555	-1.75032e-15	2.27947e-21	1.26928e-36
12.1	105	17	3.54555	-1.75032e-15	2.27947e-21	-2.39553e-36
12.1	106	17	3.54555	-1.75032e-15	2.27947e-21	-8.37587e-38
12.2	106	17	3.54555	-1.75032e-15	2.27947e-21	-2.9642e-36
12.2	107	17	3.54555	-1.75032e-15	2.27947e-21	-5.52886e-37
12.3	107	17	3.54555	-1.75032e-15	2.27947e-21	-3.80751e-36
12.3	108	17	3.54555	-1.75032e-15	2.27947e-21	-8.38404e-37
12.4	108	17	3.54555	-1.75032e-15	2.27947e-21	-7.81326e-37
12.4	109	17	3.54555	-1.75032e-15	2.27947e-21	-2.1576e-36
12.5	109	17	3.54555	-1.75032e-15	2.27947e-21	-2.19355e-36
12.5	110	17	3.54555	-1.75032e-15	2.27947e-21	-1.71349e-37
12.6	110	17	3.54555	-1.75032e-15	2.27947e-21	-1.91034e-36
12.6	111	17	3.54555	-1.75032e-15	2.27947e-21	-7.40379e-37
12.7	111	17	3.54555	-1.75032e-15	2.27947e-21	2.58629e-37
12.7	112	17	3.54555	-1.75032e-15	2.27947e-21	-1.50911e-38
12.8	112	17	3.54555	-1.75032e-15	2.27947e-21	-1.61321e-36
12.8	113	17	3.54555	-1.75032e-15	2.27947e-21	-1.77823e-36
12.9	113	17	3.54555	-1.75032e-15	2.27947e-21	-2.64817e-36
12.9	114	17	3.54555	-1.75032e-15	2.27947e-21	3.32238e-37
13	114	17	3.54555	-1.75032e-15	2.27947e-21	-1.55669e-36
13	115	17	3.54555	-1.75032e-15	2.27947e-21	-2.57975e-36
13.1	115	17	3.54555	-1.75032e-15	2.27947e-21	-5.15061e-36
13.1	116	17	3.54555	-1.75032e-15	2.27947e-21	5.33702e-38
13.2	116	17	3.54555	-1.75032e-15	2.27947e-21	-2.69728e-36
13.2	117	17	3.54555	-1.75032e-15	2.27947e-21	-7.2091e-37
13.3	117	17	3.54555	-1.75032e-15	2.27947e-21	-2.61457e-36
13.3	118	17	3.54555	-1.75032e-15	2.27947e-21	4.83053e-37
13.4	118	17	3.54555	-1.75032e-15	2.27947e-21	-3.05885e-36
13.4	119	17	3.54555	-1.75032e-15	2.27947e-21	3.32959e-38
13.5	119	17	3.54555	-1.75032e-15	2.27947e-21	-4.08179e-36
13.5	120	17	3.54555	-1.75032e-15	2.27947e-21	1.51295e-37
13.6	120	17	3.54555	-1.75032e-15	2.27947e-21	-2.7751e-36
13.6	121	17	3.54555	-1.75032e-15	2.27947e-21	-2.92566e-36
13.7	121	17	3.54555	-1.75032e-15	2.27947e-21	-4.4962e-36
13.7	122	17	3.54555	-1.75032e-15	2.27947e-21	-7.97213e-37
13.8	122	17	3.54555	-1.75032e-15	2.27947e-21	-3.32175e-36
13.8	123	17	3.54555	-1.75032e-15	2.27947e-21	-5.57063e-37
13.9	123	17	3.54555	-1.75032e-15	2.27947e-21	-3.59522e-36
13.9	124	17	3.54555	-1.75032e-15	2.27947e-21	-2.41298e-37
14	124	17	3.54555	-1.75032e-15	2.27947e-21	-3.47383e-36
14	125	17	3.54555	-1.75032e-15	2.27947e-21	2.42581e-36
14.1	125	17	3.54555	-1.75032e-15	2.27947e-21	1.38798e-37
14.1	126	17	3.54555	-1.75032e-15	2.27947e-21	-5.42406e-38
14.2	126	17	3.54555	-1.75032e-15	2.27947e-21	-4.33352e-37
14.2	127	17	3.54555	-1.75032e-15	2.27947e-21	-1.8773e-36
14.3	127	17	3.54555	-1.75032e-15	2.27947e-21	-2.20796e-36
14.3	128	17	3.54555	-1.75032e-15	2.27947e-21	8.7337e-37
14.4	128	17	3.54555	-1.75032e-15	2.27947e-21	-1.63499e-36
14.4	129	17	3.54555	-1.75032e-15	2.27947e-21	5.23901e-37
14.5	129	17	3.54555	-1.75032e-15	2.27947e-21	-2.91046e-36
14.5	130	17	3.54555	-1.75032e-15	2.27947e-21	9.42437e-37
14.6	130	17	3.54555	-1.75032e-15	2.27947e-21	-2.39196e-36
14.6	131	17	3.54555	-1.75032e-15	2.27947e-21	-1.92448e-36
14.7	131	17	3.54555	-1.75032e-15	2.27947e-21	-3.65261e-36
14.7	132	17	3.54555	-1.75032e-15	2.27947e-21	-1.16813e-36
14.8	132	17	3.54555	-1.75032e-15	2.27947e-21	-1.69231e-36
14.8	133	17	3.54555	-1.75032e-15	2.27947e-21	9.34601e-37
14.9	133	17	3.54555	-1.75032e-15	2.27947e-21	-1.783e-36
14.9	134	17	3.54555	-1.75032e-15	2.27947e-21	-9.78658e-37
15	134	17	3.54555	-1.75032e-15	2.27947e-21	-2.97711e-36
15	135	17	3.54555	-1.75032e-15	2.27947e-21	-1.28343e-36
15.1	135	17	3.54555	-1.75032e-15	2.27947e-21	-1.18674e-36
15.1	136	17	3.54555	-1.75032e-15	2.27947e-21	-7.27932e-37
15.2	136	17	3.54555	-1.75032e-15	2.27947e-21	-7.81149e-37
15.2	137	17	3.54555	-1.75032e-15	2.27947e-21	-3.51503e-36
15.3	137	17	3.54555	-1.75032e-15	2.27947e-21	-2.58677e-36
15.3	138	17	3.54555	-1.75032e-15	2.27947e-21	-2.24843e-36
15.4	138	17	3.54555	-1.75032e-15	2.27947e-21	-1.713e-37
15.4	139	17	3.54555	-1.75032e-15	2.27947e-21	-2.20865e-36
15.5	139	17	3.54555	-1.75032e-15	2.27947e-21	-3.93981e-36
15.5	140	17	3.54555	-1.75032e-15	2.27947e-21	1.68962e-38
15.6	140	17	3.54555	-1.75032e-15	2.27947e-21	-1.32941e-36
15.6	141	17	3.54555	-1.75032e-15	2.27947e-21	-2.84017e-36
15.7	141	17	3.54555	-1.75032e-15	2.27947e-21	-2.87285e-36
15.7	142	17	3.54555	-1.75032e-15	2.27947e-21	-1.09246e-36
15.8	142	17	3.54555	-1.75032e-15	2.27947e-21	-9.10394e-37
15.8	143	17	3.54555	-1.75032e-15	2.27947e-21	-2.54599e-36
15.9	143	17	3.54555	-1.75032e-15	2.27947e-21	-2.91488e-36
15.9	144	17	3.54555	-1.75032e-15	2.27947e-21	-1.33779e-36
16	144	17	3.54555	-1.75032e-15	2.27947e-21	-8.57731e-37
16	145	17	3.54555	-1.75032e-15	2.27947e-21	-1.71247e-36
16.1	145	17	3.54555	-1.75032e-15	2.27947e-21	-5.25133e-36
16.1	146	17	3.54555	-1.75032e-15	2.27947e-21	4.79875e-37
16.2	146	17	3.54555	-1.75032e-15	2.27947e-21	-3.39868e-36
16.2	147	17	3.54555	-1.75032e-15	2.27947e-21	-1.71297e-36
16.3	147	17	3.54555	-1.75032e-15	2.27947e-21	-4.61139e-36
16.3	148	17	3.54555	-1.75032e-15	2.27947e-21	4.54216e-37
16.4	148	17	3.54555	-1.75032e-15	2.27947e-21	-1.93969e-36
16.4	149	17	3.54555	-1.75032e-15	2.27947e-21	-1.1744e-36
16.5	149	17	3.54555	-1.75032e-15	2.27947e-21	-2.28896e-36
16.5	150	17	3.54555	-1.75032e-15	2.27947e-21	-2.24861e-36
16.6	150	17	3.54555	-1.75032e-15	2.27947e-21	-2.32447e-36
16.6	151	17	3.54555	-1.75032e-15	2.27947e-21	-8.94694e-37
16.7	151	17	3.54555	-1.75032e-15	2.27947e-21	-2.22841e-36
16.7	152	17	3.54555	-1.75032e-15	2.27947e-21	-8.49592e-37
16.8	152	17	3.54555	-1.75032e-15	2.27947e-21	-1.54917e-36
16.8	153	17	3.54555	-1.75032e-15	2.27947e-21	-7.89586e-37
16.9	153	17	3.54555	-1.75032e-15	2.27947e-21	-2.1439e-36
16.9	154	17	3.54555	-1.75032e-15	2.27947e-21	-6.59737e-37
17	154	17	3.54555	-1.75032e-15	2.27947e-21	-2.94305e-36
17	155	17	3.54555	-1.75032e-15	2.27947e-21	-1.88365e-36
17.1	155	17	3.54555	-1.75032e-15	2.27947e-21	-3.24171e-36
17.1	156	17	3.54555	-1.75032e-15	2.27947e-21	-5.75608e-37
17.2	156	17	3.54555	-1.75032e-15	2.27947e-21	-2.67315e-36
17.2	157	17	3.54555	-1.75032e-15	2.27947e-21	-1.98904e-36
17.3	157	17	3.54555	-1.75032e-15	2.27947e-21	-4.90805e-36
17.3	158	17	3.54555	-1.75032e-15	2.27947e-21	-1.17469e-36
17.4	158	17	3.54555	-1.75032e-15	2.27947e-21	-3.90894e-36
17.4	159	17	3.54555	-1.75032e-15	2.27947e-21	-2.81306e-36
17.5	159	17	3.54555	-1.75032e-15	2.27947e-21	-3.77901e-36
17.5	160	17	3.54555	-1.75032e-15	2.27947e-21	-2.51288e-36
17.6	160	17	3.54555	-1.75032e-15	2.27947e-21	-2.82953e-36
17.6	161	17	3.54555	-1.75032e-15	2.27947e-21	-2.88756e-36
17.7	161	17	3.54555	-1.75032e-15	2.27947e-21	-3.90277e-36
17.7	162	17	3.54555	-1.75032e-15	2.27947e-21	-1.54917e-36
17.8	162	17	3.54555	-1.75032e-15	2.27947e-21	-2.55441e-36
17.8	163	17	3.54555	-1.75032e-15	2.27947e-21	-2.77304e-36
17.9	163	17	3.54555	-1.75032e-15	2.27947e-21	-4.87133e-36
17.9	164	17	3.54555	-1.75032e-15	2.27947e-21	-1.14925e-36
18	164	17	3.54555	-1.75032e-15	2.27947e-21	-3.40236e-36
18	165	17	3.54555	-1.75032e-15	2.27947e-21	-3.94667e-36
18.1	165	17	3.54555	-1.75032e-15	2.27947e-21	-4.62533e-36
18.1	166	17	3.54555	-1.75032e-15	2.27947e-21	-1.82361e-36
18.2	166	17	3.54555	-1.75032e-15	2.27947e-21	-3.15687e-36
18.2	167	17	3.54555	-1.75032e-15	2.27947e-21	-2.82769e-36
18.3	167	17	3.54555	-1.75032e-15	2.27947e-21	-2.54402e-36
18.3	168	17	3.54555	-1.75032e-15	2.27947e-21	-1.93883e-36
18.4	168	17	3.54555	-1.75032e-15	2.27947e-21	-2.37447e-36
18.4	169	17	3.54555	-1.75032e-15	2.27947e-21	-9.89548e-37
18.5	169	17	3.54555	-1.75032e-15	2.27947e-21	-4.47858e-36
18.5	170	17	3.54555	-1.75032e-15	2.27947e-21	-8.84498e-37
18.6	170	17	3.54555	-1.75032e-15	2.27947e-21	-3.54449e-36
18.6	171	17	3.54555	-1.75032e-15	2.27947e-21	-3.14221e-36
18.7	171	17	3.54555	-1.75032e-15	2.27947e-21	-3.21634e-36
18.7	172	17	3.54555	-1.75032e-15	2.27947e-21	-1.01954e-36
18.8	172	17	3.54555	-1.75032e-15	2.27947e-21	-2.5471e-36
18.8	173	17	3.54555	-1.75032e-15	2.27947e-21	-1.85859e-36
18.9	173	17	3.54555	-1.75032e-15	2.27947e-21	-2.59679e-36
18.9	174	17	3.54555	-1.75032e-15	2.27947e-21	-3.25477e-37
19	174	17	3.54555	-1.75032e-15	2.27947e-21	-3.91552e-36
19	175	17	3.54555	-1.75032e-15	2.27947e-21	-2.37294e-36
19.1	175	17	3.54555	-1.75032e-15	2.27947e-21	-5.611e-36
19.1	176	17	3.54555	-1.75032e-15	2.27947e-21	9.79125e-37
19.2	176	17	3.54555	-1.75032e-15	2.27947e-21	-1.04514e-36
19.2	177	17	3.54555	-1.75032e-15	2.27947e-21	-2.61283e-36
19.3	177	17	3.54555	-1.75032e-15	2.27947e-21	-4.29572e-36
19.3	178	17	3.54555	-1.75032e-15	2.27947e-21	-3.00752e-37
19.4	178	17	3.54555	-1.75032e-15	2.27947e-21	-2.01367e-36
19.4	179	17	3.54555	-1.75032e-15	2.27947e-21	-3.92225e-36
19.5	179	17	3.54555	-1.75032e-15	2.27947e-21	-4.35175e-36
19.5	180	17	3.54555	-1.75032e-15	2.27947e-21	-9.95703e-37
19.6	180	17	3.54555	-1.75032e-15	2.27947e-21	-3.08343e-36
19.6	181	17	3.54555	-1.75032e-15	2.27947e-21	-1.23517e-36
19.7	181	17	3.54555	-1.75032e-15	2.27947e-21	-5.0029e-36
19.7	182	17	3.54555	-1.75032e-15	2.27947e-21	-6.90891e-37
19.8	182	17	3.54555	-1.75032e-15	2.27947e-21	-2.92502e-36
19.8	183	17	3.54555	-1.75032e-15	2.27947e-21	-1.01012e-36
19.9	183	17	3.54555	-1.75032e-15	2.27947e-21	-1.51889e-36
19.9	184	17	3.54555	-1.75032e-15	2.27947e-21	-2.11537e-38
20	184	17	3.54555	-1.75032e-15	2.27947e-21	-1.23916e-36
20	185	17	3.54555	-1.75032e-15	2.27947e-21	1.33191e-36
20.1	185	17	3.54555	-1.75032e-15	2.27947e-21	-7.22794e-37
1.7	0	1	6.91229534150175	-1.076624356838e-15	0.72435786711266	-7.79947622170807e-17
1.7	0	2	6.91229534150175	-1.076624356838e-15	-0.0223933846434275	-4.53846298303931e-16
1.7	0	3	6.91229534150175	-1.076624356838e-15	0.151743081570219	3.61686976780209e-16
1.7	0	4	6.91229534150175	-1.076624356838e-15	5.18016281824723	4.62987068446979e-17
1.8	0	1	6.91229534150175	-1.076624356838e-15	0.718560831932647	-3.77352235556742e-16
1.8	0	2	6.91229534150175	-1.076624356838e-15	0.0505276347242017	-1.56231933304666e-16
1.8	0	3	6.91229534150175	-1.076624356838e-15	0.164070043967796	2.14480913426956e-16
1.8	0	4	6.91229534150175	-1.076624356838e-15	4.78172067812076	2.95886656927326e-15
1.8	0	17	3.45615	-1.67153e-14	1.7427	-9.03957e-15
1.7	0	17	3.45615	-1.67153e-14	1.83407	-8.7275e-15
1.8	1	17	3.45615	7.33018e-15	1.57481	1.69467e-15
1.9	1	17	3.45615	7.33018e-15	1.52966	2.68557e-15
1.9	2	17	3.45615	7.33018e-15	1.07542	1.50852e-15
2	2	17	3.45615	7.33018e-15	1.0736	-1.09312e-15
2	3	17	3.45615	7.33018e-15	0.557105	5.21841e-16
2.1	3	17	3.45615	7.33018e-15	0.591866	5.32579e-16
2.1	4	17	3.45615	7.33018e-15	0.176454	7.03215e-17
2.2	4	17	3.45615	7.33018e-15	0.213359	-1.04463e-16
2.2	5	17	3.45615	7.33018e-15	0.0305289	7.46134e-17
2.3	5	17	3.45615	7.33018e-15	0.0433445	7.46134e-17
2.3	6	17	3.45615	7.33018e-15	0.00304239	9.46403e-19
2.4	6	17	3.45615	7.33018e-15	0.00507475	-4.06038e-18
2.4	7	17	3.45615	7.33018e-15	0.000192261	-1.67261e-19
2.5	7	17	3.45615	7.33018e-15	0.00037331	-1.54639e-18
2.5	8	17	3.45615	7.33018e-15	8.39324e-06	2.51407e-21
2.6	8	17	3.45615	7.33018e-15	1.87686e-05	2.68298e-20
2.6	9	17	3.45615	7.33018e-15	2.70686e-07	1.51592e-21
2.7	9	17	3.45615	7.33018e-15	6.90146e-07	3.32226e-21
2.7	10	17	3.45615	7.33018e-15	6.78922e-09	1.04215e-23
2.8	10	17	3.45615	7.33018e-15	1.95618e-08	7.66761e-23
2.8	11	17	3.45615	7.33018e-15	1.37786e-10	-2.71583e-24
2.9	11	17	3.45615	7.33018e-15	4.45171e-10	-4.62477e-24
2.9	12	17	3.45615	7.33018e-15	2.33393e-12	-1.98426e-27
3	12	17	3.45615	7.33018e-15	8.39798e-12	1.41075e-26
3	13	17	3.45615	7.33018e-15	3.38205e-14	4.69625e-28
3.1	13	17	3.45615	7.33018e-15	1.34713e-13	1.80126e-27
3.1	14	17	3.45615	7.33018e-15	4.27694e-16	-1.62598e-30
3.2	14	17	3.45615	7.33018e-15	1.87572e-15	-3.76979e-30
3.2	15	17	3.45615	7.33018e-15	4.79765e-18	5.6191e-31
3.3	15	17	3.45615	7.33018e-15	2.30558e-17	1.64477e-30
3.3	16	17	3.45615	7.33018e-15	4.84175e-20	-4.08687e-34
3.4	16	17	3.45615	7.33018e-15	2.53729e-19	0
3.4	17	17	3.45615	7.33018e-15	4.73998e-22	-3.31497e-34
3.5	17	17	3.45615	7.33018e-15	2.55885e-21	-1.69543e-33
3.5	18	17	3.45615	7.33018e-15	3.39498e-23	8.40783e-37
3.6	18	17	3.45615	7.33018e-15	5.327e-23	-2.36795e-35
3.6	19	17	3.45615	7.33018e-15	3.02419e-23	1.96594e-37
3.7	19	17	3.45615	7.33018e-15	3.04068e-23	6.291e-36
3.7	20	17	3.45615	7.33018e-15	3.0213e-23	-2.30439e-38
3.8	20	17	3.45615	7.33018e-15	3.02143e-23	-1.65696e-37
3.8	21	17	3.45615	7.33018e-15	3.02128e-23	5.29404e-38
3.9	21	17	3.45615	7.33018e-15	3.02128e-23	8.68508e-37
3.9	22	17	3.45615	7.33018e-15	3.02128e-23	2.73631e-38
4	22	17	3.45615	7.33018e-15	3.02128e-23	-3.46574e-38
4	23	17	3.45615	7.33018e-15	3.02128e-23	-3.67295e-38
4.1	23	17	3.45615	7.33018e-15	3.02128e-23	-2.31303e-38
4.1	24	17	3.45615	7.33018e-15	3.02128e-23	-7.12261e-38
4.2	24	17	3.45615	7.33018e-15	3.02128e-23	1.39469e-38
4.2	25	17	3.45615	7.33018e-15	3.02128e-23	-1.58079e-38
4.3	25	17	3.45615	7.33018e-15	3.02128e-23	5.59393e-38
4.3	26	17	3.45615	7.33018e-15	3.02128e-23	5.56673e-38
4.4	26	17	3.45615	7.33018e-15	3.02128e-23	-7.14114e-38
4.4	27	17	3.45615	7.33018e-15	3.02128e-23	7.69489e-39
4.5	27	17	3.45615	7.33018e-15	3.02128e-23	1.01909e-37
4.5	28	17	3.45615	7.33018e-15	3.02128e-23	-2.04936e-38
4.6	28	17	3.45615	7.33018e-15	3.02128e-23	7.87715e-38
4.6	29	17	3.45615	7.33018e-15	3.02128e-23	1.02049e-37
4.7	29	17	3.45615	7.33018e-15	3.02128e-23	2.85968e-38
4.7	30	17	3.45615	7.33018e-15	3.02128e-23	-4.95428e-38
4.8	30	17	3.45615	7.33018e-15	3.02128e-23	2.94121e-38
4.8	31	17	3.45615	7.33018e-15	3.02128e-23	4.68897e-38
4.9	31	17	3.45615	7.33018e-15	3.02128e-23	1.07719e-39
4.9	32	17	3.45615	7.33018e-15	3.02128e-23	-3.14438e-38
5	32	17	3.45615	7.33018e-15	3.02128e-23	2.79289e-38
5	33	17	3.45615	7.33018e-15	3.02128e-23	4.5146e-38
5.1	33	17	3.45615	7.33018e-15	3.02128e-23	3.70118e-39
5.1	34	17	3.45615	7.33018e-15	3.02128e-23	9.04458e-39
5.2	34	17	3.45615	7.33018e-15	3.02128e-23	-1.37079e-38
5.2	35	17	3.45615	7.33018e-15	3.02128e-23	-7.06717e-38
5.3	35	17	3.45615	7.33018e-15	3.02128e-23	-1.54857e-38
5.3	36	17	3.45615	7.33018e-15	3.02128e-23	-7.39958e-39
5.4	36	17	3.45615	7.33018e-15	3.02128e-23	-4.40786e-38
5.4	37	17	3.45615	7.33018e-15	3.02128e-23	-4.4575e-38
5.5	37	17	3.45615	7.33018e-15	3.02128e-23	2.71442e-38
5.5	38	17	3.45615	7.33018e-15	3.02128e-23	-8.20661e-39
5.6	38	17	3.45615	7.33018e-15	3.02128e-23	7.5231e-39
5.6	39	17	3.45615	7.33018e-15	3.02128e-23	-1.72e-38
5.7	39	17	3.45615	7.33018e-15	3.02128e-23	-2.70958e-38
5.7	40	17	3.45615	7.33018e-15	3.02128e-23	3.5495e-38
5.8	40	17	3.45615	7.33018e-15	3.02128e-23	-6.34443e-39
5.8	41	17	3.45615	7.33018e-15	3.02128e-23	-8.6948e-39
5.9	41	17	3.45615	7.33018e-15	3.02128e-23	-5.0825e-38
5.9	42	17	3.45615	7.33018e-15	3.02128e-23	-5.72273e-38
6	42	17	3.45615	7.33018e-15	3.02128e-23	-6.29212e-38
6	43	17	3.45615	7.33018e-15	3.02128e-23	4.27003e-39
6.1	43	17	3.45615	7.33018e-15	3.02128e-23	-5.68417e-38
6.1	44	17	3.45615	7.33018e-15	3.02128e-23	5.38069e-38
6.2	44	17	3.45615	7.33018e-15	3.02128e-23	-8.64527e-39
6.2	45	17	3.45615	7.33018e-15	3.02128e-23	3.90015e-38
6.3	45	17	3.45615	7.33018e-15	3.02128e-23	2.33787e-38
6.3	46	17	3.45615	7.33018e-15	3.02128e-23	9.31845e-38
6.4	46	17	3.45615	7.33018e-15	3.02128e-23	-1.17444e-38
6.4	47	17	3.45615	7.33018e-15	3.02128e-23	5.00775e-38
6.5	47	17	3.45615	7.33018e-15	3.02128e-23	-2.97406e-38
6.5	48	17	3.45615	7.33018e-15	3.02128e-23	4.00391e-38
6.6	48	17	3.45615	7.33018e-15	3.02128e-23	-4.2008e-40
6.6	49	17	3.45615	7.33018e-15	3.02128e-23	2.43637e-38
6.7	49	17	3.45615	7.33018e-15	3.02128e-23	-8.73915e-38
6.7	50	17	3.45615	7.33018e-15	3.02128e-23	1.15551e-37
6.8	50	17	3.45615	7.33018e-15	3.02128e-23	-3.94077e-39
6.8	51	17	3.45615	7.33018e-15	3.02128e-23	9.69194e-38
6.9	51	17	3.45615	7.33018e-15	3.02128e-23	3.35051e-39
6.9	52	17	3.45615	7.33018e-15	3.02128e-23	7.83245e-38
7	52	17	3.45615	7.33018e-15	3.02128e-23	7.66052e-39
7	53	17	3.45615	7.33018e-15	3.02128e-23	2.4479e-38
7.1	53	17	3.45615	7.33018e-15	3.02128e-23	-1.00766e-37
7.1	54	17	3.45615	7.33018e-15	3.02128e-23	6.35313e-38
7.2	54	17	3.45615	7.33018e-15	3.02128e-23	-2.73673e-38
7.2	55	17	3.45615	7.33018e-15	3.02128e-23	1.67798e-38
7.3	55	17	3.45615	7.33018e-15	3.02128e-23	-6.0994e-38
7.3	56	17	3.45615	7.33018e-15	3.02128e-23	5.74343e-38
7.4	56	17	3.45615	7.33018e-15	3.02128e-23	-5.5274e-38
7.4	57	17	3.45615	7.33018e-15	3.02128e-23	6.00784e-38
7.5	57	17	3.45615	7.33018e-15	3.02128e-23	-9.32429e-38
7.5	58	17	3.45615	7.33018e-15	3.02128e-23	6.31229e-38
7.6	58	17	3.45615	7.33018e-15	3.02128e-23	-6.36657e-38
7.6	59	17	3.45615	7.33018e-15	3.02128e-23	1.58342e-38
7.7	59	17	3.45615	7.33018e-15	3.02128e-23	-6.55647e-38
7.7	60	17	3.45615	7.33018e-15	3.02128e-23	8.91286e-38
7.8	60	17	3.45615	7.33018e-15	3.02128e-23	-2.55446e-38
7.8	61	17	3.45615	7.33018e-15	3.02128e-23	1.74179e-38
7.9	61	17	3.45615	7.33018e-15	3.02128e-23	-6.48135e-38
7.9	62	17	3.45615	7.33018e-15	3.02128e-23	5.66763e-38
8	62	17	3.45615	7.33018e-15	3.02128e-23	-3.22054e-38
8	63	17	3.45615	7.33018e-15	3.02128e-23	6.21804e-38
8.1	63	17	3.45615	7.33018e-15	3.02128e-23	-5.53689e-38
8.1	64	17	3.45615	7.33018e-15	3.02128e-23	1.29334e-37
8.2	64	17	3.45615	7.33018e-15	3.02128e-23	3.48526e-39
8.2	65	17	3.45615	7.33018e-15	3.02128e-23	7.06705e-38
8.3	65	17	3.45615	7.33018e-15	3.02128e-23	-4.1364e-38
8.3	66	17	3.45615	7.33018e-15	3.02128e-23	8.39071e-38
8.4	66	17	3.45615	7.33018e-15	3.02128e-23	1.55821e-38
8.4	67	17	3.45615	7.33018e-15	3.02128e-23	5.8677e-38
8.5	67	17	3.45615	7.33018e-15	3.02128e-23	-9.06883e-39
8.5	68	17	3.45615	7.33018e-15	3.02128e-23	1.01003e-37
8.6	68	17	3.45615	7.33018e-15	3.02128e-23	-7.33167e-39
8.6	69	17	3.45615	7.33018e-15	3.02128e-23	7.62745e-38
8.7	69	17	3.45615	7.33018e-15	3.02128e-23	-3.65915e-38
8.7	70	17	3.45615	7.33018e-15	3.02128e-23	8.40765e-38
8.8	70	17	3.45615	7.33018e-15	3.02128e-23	1.41759e-38
8.8	71	17	3.45615	7.33018e-15	3.02128e-23	5.55541e-38
8.9	71	17	3.45615	7.33018e-15	3.02128e-23	1.19577e-38
8.9	72	17	3.45615	7.33018e-15	3.02128e-23	8.52644e-38
9	72	17	3.45615	7.33018e-15	3.02128e-23	1.94846e-38
9	73	17	3.45615	7.33018e-15	3.02128e-23	4.80454e-38
9.1	73	17	3.45615	7.33018e-15	3.02128e-23	-5.80618e-38
9.1	74	17	3.45615	7.33018e-15	3.02128e-23	1.19596e-37
9.2	74	17	3.45615	7.33018e-15	3.02128e-23	-2.29933e-38
9.2	75	17	3.45615	7.33018e-15	3.02128e-23	9.15802e-38
9.3	75	17	3.45615	7.33018e-15	3.02128e-23	-5.90491e-38
9.3	76	17	3.45615	7.33018e-15	3.02128e-23	1.1042e-37
9.4	76	17	3.45615	7.33018e-15	3.02128e-23	-2.57513e-38
9.4	77	17	3.45615	7.33018e-15	3.02128e-23	3.26979e-38
9.5	77	17	3.45615	7.33018e-15	3.02128e-23	-7.75971e-38
9.5	78	17	3.45615	7.33018e-15	3.02128e-23	6.51396e-38
9.6	78	17	3.45615	7.33018e-15	3.02128e-23	-1.34411e-38
9.6	79	17	3.45615	7.33018e-15	3.02128e-23	4.13065e-38
9.7	79	17	3.45615	7.33018e-15	3.02128e-23	-3.98818e-38
9.7	80	17	3.45615	7.33018e-15	3.02128e-23	9.5106e-38
9.8	80	17	3.45615	7.33018e-15	3.02128e-23	2.28757e-38
9.8	81	17	3.45615	7.33018e-15	3.02128e-23	6.41216e-38
9.9	81	17	3.45615	7.33018e-15	3.02128e-23	6.42632e-39
9.9	82	17	3.45615	7.33018e-15	3.02128e-23	9.40731e-38
10	82	17	3.45615	7.33018e-15	3.02128e-23	2.37317e-38
10	83	17	3.45615	7.33018e-15	3.02128e-23	6.92575e-38
10.1	83	17	3.45615	7.33018e-15	3.02128e-23	-2.75012e-38
10.1	84	17	3.45615	7.33018e-15	3.02128e-23	9.96466e-38
10.2	84	17	3.45615	7.33018e-15	3.02128e-23	1.70217e-38
10.2	85	17	3.45615	7.33018e-15	3.02128e-23	1.13235e-38
10.3	85	17	3.45615	7.33018e-15	3.02128e-23	-3.52266e-38
10.3	86	17	3.45615	7.33018e-15	3.02128e-23	1.03996e-37
10.4	86	17	3.45615	7.33018e-15	3.02128e-23	4.19498e-39
10.4	87	17	3.45615	7.33018e-15	3.02128e-23	4.14434e-38
10.5	87	17	3.45615	7.33018e-15	3.02128e-23	-5.26444e-38
10.5	88	17	3.45615	7.33018e-15	3.02128e-23	1.04359e-37
10.6	88	17	3.45615	7.33018e-15	3.02128e-23	-4.01833e-39
10.6	89	17	3.45615	7.33018e-15	3.02128e-23	6.68297e-38
10.7	89	17	3.45615	7.33018e-15	3.02128e-23	-4.58141e-38
10.7	90	17	3.45615	7.33018e-15	3.02128e-23	7.80729e-38
10.8	90	17	3.45615	7.33018e-15	3.02128e-23	-1.04155e-38
10.8	91	17	3.45615	7.33018e-15	3.02128e-23	6.72173e-38
10.9	91	17	3.45615	7.33018e-15	3.02128e-23	-2.50951e-38
10.9	92	17	3.45615	7.33018e-15	3.02128e-23	9.1598e-38
11	92	17	3.45615	7.33018e-15	3.02128e-23	-5.49105e-40
11	93	17	3.45615	7.33018e-15	3.02128e-23	4.18089e-38
11.1	93	17	3.45615	7.33018e-15	3.02128e-23	-2.01104e-38
11.1	94	17	3.45615	7.33018e-15	3.02128e-23	8.56836e-38
11.2	94	17	3.45615	7.33018e-15	3.02128e-23	1.87519e-38
11.2	95	17	3.45615	7.33018e-15	3.02128e-23	6.25206e-38
11.3	95	17	3.45615	7.33018e-15	3.02128e-23	-2.90369e-38
11.3	96	17	3.45615	7.33018e-15	3.02128e-23	1.0982e-37
11.4	96	17	3.45615	7.33018e-15	3.02128e-23	-2.60187e-38
11.4	97	17	3.45615	7.33018e-15	3.02128e-23	9.73184e-38
11.5	97	17	3.45615	7.33018e-15	3.02128e-23	-4.65266e-38
11.5	98	17	3.45615	7.33018e-15	3.02128e-23	1.20656e-37
11.6	98	17	3.45615	7.33018e-15	3.02128e-23	4.82599e-39
11.6	99	17	3.45615	7.33018e-15	3.02128e-23	5.32772e-38
11.7	99	17	3.45615	7.33018e-15	3.02128e-23	-2.45585e-38
11.7	100	17	3.45615	7.33018e-15	3.02128e-23	1.00467e-37
11.8	100	17	3.45615	7.33018e-15	3.02128e-23	9.32413e-39
11.8	101	17	3.45615	7.33018e-15	3.02128e-23	4.87855e-38
11.9	101	17	3.45615	7.33018e-15	3.02128e-23	-4.02712e-38
11.9	102	17	3.45615	7.33018e-15	3.02128e-23	1.05132e-37
12	102	17	3.45615	7.33018e-15	3.02128e-23	-1.80241e-38
12	103	17	3.45615	7.33018e-15	3.02128e-23	6.34861e-38
12.1	103	17	3.45615	7.33018e-15	3.02128e-23	-5.05143e-38
12.1	104	17	3.45615	7.33018e-15	3.02128e-23	1.02039e-37
12.2	104	17	3.45615	7.33018e-15	3.02128e-23	-3.02816e-38
12.2	105	17	3.45615	7.33018e-15	3.02128e-23	9.59598e-38
12.3	105	17	3.45615	7.33018e-15	3.02128e-23	-3.94747e-38
12.3	106	17	3.45615	7.33018e-15	3.02128e-23	8.4445e-38
12.4	106	17	3.45615	7.33018e-15	3.02128e-23	-2.198e-38
12.4	107	17	3.45615	7.33018e-15	3.02128e-23	4.48337e-38
12.5	107	17	3.45615	7.33018e-15	3.02128e-23	-8.01641e-38
12.5	108	17	3.45615	7.33018e-15	3.02128e-23	1.12331e-37
12.6	108	17	3.45615	7.33018e-15	3.02128e-23	-3.6495e-38
12.6	109	17	3.45615	7.33018e-15	3.02128e-23	7.72446e-38
12.7	109	17	3.45615	7.33018e-15	3.02128e-23	-7.19053e-38
12.7	110	17	3.45615	7.33018e-15	3.02128e-23	9.48673e-38
12.8	110	17	3.45615	7.33018e-15	3.02128e-23	-1.4436e-38
12.8	111	17	3.45615	7.33018e-15	3.02128e-23	7.07883e-38
12.9	111	17	3.45615	7.33018e-15	3.02128e-23	-3.65904e-38
12.9	112	17	3.45615	7.33018e-15	3.02128e-23	1.14683e-37
13	112	17	3.45615	7.33018e-15	3.02128e-23	-5.2678e-39
13	113	17	3.45615	7.33018e-15	3.02128e-23	6.43103e-38
13.1	113	17	3.45615	7.33018e-15	3.02128e-23	-2.95582e-38
13.1	114	17	3.45615	7.33018e-15	3.02128e-23	1.04075e-37
13.2	114	17	3.45615	7.33018e-15	3.02128e-23	5.35652e-39
13.2	115	17	3.45615	7.33018e-15	3.02128e-23	5.21575e-38
13.3	115	17	3.45615	7.33018e-15	3.02128e-23	-2.70707e-38
13.3	116	17	3.45615	7.33018e-15	3.02128e-23	1.08435e-37
13.4	116	17	3.45615	7.33018e-15	3.02128e-23	7.59613e-39
13.4	117	17	3.45615	7.33018e-15	3.02128e-23	1.01016e-37
13.5	117	17	3.45615	7.33018e-15	3.02128e-23	-2.12443e-38
13.5	118	17	3.45615	7.33018e-15	3.02128e-23	8.107e-38
13.6	118	17	3.45615	7.33018e-15	3.02128e-23	-1.81011e-38
13.6	119	17	3.45615	7.33018e-15	3.02128e-23	4.31154e-38
13.7	119	17	3.45615	7.33018e-15	3.02128e-23	-3.94083e-38
13.7	120	17	3.45615	7.33018e-15	3.02128e-23	8.04159e-38
13.8	120	17	3.45615	7.33018e-15	3.02128e-23	1.9589e-38
13.8	121	17	3.45615	7.33018e-15	3.02128e-23	4.78615e-38
13.9	121	17	3.45615	7.33018e-15	3.02128e-23	-4.92595e-38
13.9	122	17	3.45615	7.33018e-15	3.02128e-23	1.09679e-37
14	122	17	3.45615	7.33018e-15	3.02128e-23	4.09826e-39
14	123	17	3.45615	7.33018e-15	3.02128e-23	6.92602e-38
14.1	123	17	3.45615	7.33018e-15	3.02128e-23	-1.27029e-38
14.1	124	17	3.45615	7.33018e-15	3.02128e-23	9.82118e-38
14.2	124	17	3.45615	7.33018e-15	3.02128e-23	-2.40253e-39
14.2	125	17	3.45615	7.33018e-15	3.02128e-23	5.35943e-38
14.3	125	17	3.45615	7.33018e-15	3.02128e-23	-4.30664e-38
14.3	126	17	3.45615	7.33018e-15	3.02128e-23	9.41989e-38
14.4	126	17	3.45615	7.33018e-15	3.02128e-23	-2.87582e-39
14.4	127	17	3.45615	7.33018e-15	3.02128e-23	3.39714e-38
14.5	127	17	3.45615	7.33018e-15	3.02128e-23	-7.70567e-38
14.5	128	17	3.45615	7.33018e-15	3.02128e-23	1.22149e-37
14.6	128	17	3.45615	7.33018e-15	3.02128e-23	-6.54533e-39
14.6	129	17	3.45615	7.33018e-15	3.02128e-23	6.19343e-38
14.7	129	17	3.45615	7.33018e-15	3.02128e-23	-4.8636e-38
14.7	130	17	3.45615	7.33018e-15	3.02128e-23	1.08334e-37
14.8	130	17	3.45615	7.33018e-15	3.02128e-23	-1.63671e-38
14.8	131	17	3.45615	7.33018e-15	3.02128e-23	5.56501e-38
14.9	131	17	3.45615	7.33018e-15	3.02128e-23	-3.66323e-38
14.9	132	17	3.45615	7.33018e-15	3.02128e-23	8.27576e-38
15	132	17	3.45615	7.33018e-15	3.02128e-23	2.07936e-38
15	133	17	3.45615	7.33018e-15	3.02128e-23	2.25381e-38
15.1	133	17	3.45615	7.33018e-15	3.02128e-23	-4.66209e-38
15.1	134	17	3.45615	7.33018e-15	3.02128e-23	8.01914e-38
15.2	134	17	3.45615	7.33018e-15	3.02128e-23	-7.86238e-39
15.2	135	17	3.45615	7.33018e-15	3.02128e-23	2.84117e-38
15.3	135	17	3.45615	7.33018e-15	3.02128e-23	-4.03112e-38
15.3	136	17	3.45615	7.33018e-15	3.02128e-23	1.04893e-37
15.4	136	17	3.45615	7.33018e-15	3.02128e-23	-6.78001e-41
15.4	137	17	3.45615	7.33018e-15	3.02128e-23	6.52177e-38
15.5	137	17	3.45615	7.33018e-15	3.02128e-23	-2.78167e-38
15.5	138	17	3.45615	7.33018e-15	3.02128e-23	8.33651e-38
15.6	138	17	3.45615	7.33018e-15	3.02128e-23	2.73441e-39
15.6	139	17	3.45615	7.33018e-15	3.02128e-23	4.54038e-38
15.7	139	17	3.45615	7.33018e-15	3.02128e-23	-3.03855e-38
15.7	140	17	3.45615	7.33018e-15	3.02128e-23	8.90561e-38
15.8	140	17	3.45615	7.33018e-15	3.02128e-23	4.96529e-39
15.8	141	17	3.45615	7.33018e-15	3.02128e-23	4.53422e-38
15.9	141	17	3.45615	7.33018e-15	3.02128e-23	-1.93624e-38
15.9	142	17	3.45615	7.33018e-15	3.02128e-23	9.04494e-38
16	142	17	3.45615	7.33018e-15	3.02128e-23	2.3034e-38
16	143	17	3.45615	7.33018e-15	3.02128e-23	4.67318e-38
16.1	143	17	3.45615	7.33018e-15	3.02128e-23	-6.07746e-38
16.1	144	17	3.45615	7.33018e-15	3.02128e-23	8.6663e-38
16.2	144	17	3.45615	7.33018e-15	3.02128e-23	-3.01505e-40
16.2	145	17	3.45615	7.33018e-15	3.02128e-23	4.66565e-38
16.3	145	17	3.45615	7.33018e-15	3.02128e-23	-3.55609e-38
16.3	146	17	3.45615	7.33018e-15	3.02128e-23	8.52207e-38
16.4	146	17	3.45615	7.33018e-15	3.02128e-23	1.10569e-38
16.4	147	17	3.45615	7.33018e-15	3.02128e-23	6.16367e-38
16.5	147	17	3.45615	7.33018e-15	3.02128e-23	-1.31417e-38
16.5	148	17	3.45615	7.33018e-15	3.02128e-23	1.01027e-37
16.6	148	17	3.45615	7.33018e-15	3.02128e-23	3.07721e-38
16.6	149	17	3.45615	7.33018e-15	3.02128e-23	6.17437e-38
16.7	149	17	3.45615	7.33018e-15	3.02128e-23	-3.7426e-38
16.7	150	17	3.45615	7.33018e-15	3.02128e-23	1.01885e-37
16.8	150	17	3.45615	7.33018e-15	3.02128e-23	-8.71128e-39
16.8	151	17	3.45615	7.33018e-15	3.02128e-23	7.32919e-38
16.9	151	17	3.45615	7.33018e-15	3.02128e-23	-5.43376e-38
16.9	152	17	3.45615	7.33018e-15	3.02128e-23	9.94181e-38
17	152	17	3.45615	7.33018e-15	3.02128e-23	1.59134e-38
17	153	17	3.45615	7.33018e-15	3.02128e-23	6.12814e-38
17.1	153	17	3.45615	7.33018e-15	3.02128e-23	-2.95088e-38
17.1	154	17	3.45615	7.33018e-15	3.02128e-23	8.59263e-38
17.2	154	17	3.45615	7.33018e-15	3.02128e-23	7.86969e-39
17.2	155	17	3.45615	7.33018e-15	3.02128e-23	3.72954e-38
17.3	155	17	3.45615	7.33018e-15	3.02128e-23	-4.51014e-38
17.3	156	17	3.45615	7.33018e-15	3.02128e-23	1.05122e-37
17.4	156	17	3.45615	7.33018e-15	3.02128e-23	1.78799e-38
17.4	157	17	3.45615	7.33018e-15	3.02128e-23	4.57887e-38
17.5	157	17	3.45615	7.33018e-15	3.02128e-23	-5.30022e-38
17.5	158	17	3.45615	7.33018e-15	3.02128e-23	9.24037e-38
17.6	158	17	3.45615	7.33018e-15	3.02128e-23	-1.40285e-38
17.6	159	17	3.45615	7.33018e-15	3.02128e-23	5.22229e-38
17.7	159	17	3.45615	7.33018e-15	3.02128e-23	-6.16456e-38
17.7	160	17	3.45615	7.33018e-15	3.02128e-23	1.08946e-37
17.8	160	17	3.45615	7.33018e-15	3.02128e-23	2.23269e-39
17.8	161	17	3.45615	7.33018e-15	3.02128e-23	9.96693e-38
17.9	161	17	3.45615	7.33018e-15	3.02128e-23	-7.47165e-39
17.9	162	17	3.45615	7.33018e-15	3.02128e-23	8.52253e-38
18	162	17	3.45615	7.33018e-15	3.02128e-23	1.65366e-38
18	163	17	3.45615	7.33018e-15	3.02128e-23	7.38098e-38
18.1	163	17	3.45615	7.33018e-15	3.02128e-23	1.45187e-39
18.1	164	17	3.45615	7.33018e-15	3.02128e-23	1.0299e-37
18.2	164	17	3.45615	7.33018e-15	3.02128e-23	1.84678e-38
18.2	165	17	3.45615	7.33018e-15	3.02128e-23	6.09956e-38
18.3	165	17	3.45615	7.33018e-15	3.02128e-23	-2.7637e-38
18.3	166	17	3.45615	7.33018e-15	3.02128e-23	9.107e-38
18.4	166	17	3.45615	7.33018e-15	3.02128e-23	7.44848e-39
18.4	167	17	3.45615	7.33018e-15	3.02128e-23	6.62531e-38
18.5	167	17	3.45615	7.33018e-15	3.02128e-23	-2.01652e-38
18.5	168	17	3.45615	7.33018e-15	3.02128e-23	8.79611e-38
18.6	168	17	3.45615	7.33018e-15	3.02128e-23	4.42393e-39
18.6	169	17	3.45615	7.33018e-15	3.02128e-23	5.54989e-38
18.7	169	17	3.45615	7.33018e-15	3.02128e-23	-2.54935e-38
18.7	170	17	3.45615	7.33018e-15	3.02128e-23	8.35262e-38
18.8	170	17	3.45615	7.33018e-15	3.02128e-23	-9.79138e-39
18.8	171	17	3.45615	7.33018e-15	3.02128e-23	5.35277e-38
18.9	171	17	3.45615	7.33018e-15	3.02128e-23	-4.14698e-38
18.9	172	17	3.45615	7.33018e-15	3.02128e-23	1.00855e-37
19	172	17	3.45615	7.33018e-15	3.02128e-23	-1.21346e-38
19	173	17	3.45615	7.33018e-15	3.02128e-23	6.53688e-38
19.1	173	17	3.45615	7.33018e-15	3.02128e-23	-4.0964e-38
19.1	174	17	3.45615	7.33018e-15	3.02128e-23	1.04067e-37
19.2	174	17	3.45615	7.33018e-15	3.02128e-23	3.89543e-39
19.2	175	17	3.45615	7.33018e-15	3.02128e-23	6.86673e-38
19.3	175	17	3.45615	7.33018e-15	3.02128e-23	-3.8563e-38
19.3	176	17	3.45615	7.33018e-15	3.02128e-23	9.02939e-38
19.4	176	17	3.45615	7.33018e-15	3.02128e-23	6.31683e-39
19.4	177	17	3.45615	7.33018e-15	3.02128e-23	6.13563e-38
19.5	177	17	3.45615	7.33018e-15	3.02128e-23	-2.47118e-38
19.5	178	17	3.45615	7.33018e-15	3.02128e-23	9.95539e-38
19.6	178	17	3.45615	7.33018e-15	3.02128e-23	8.88799e-39
19.6	179	17	3.45615	7.33018e-15	3.02128e-23	7.36674e-38
19.7	179	17	3.45615	7.33018e-15	3.02128e-23	-2.19701e-38
19.7	180	17	3.45615	7.33018e-15	3.02128e-23	9.59329e-38
19.8	180	17	3.45615	7.33018e-15	3.02128e-23	5.14226e-39
19.8	181	17	3.45615	7.33018e-15	3.02128e-23	6.01926e-38
19.9	181	17	3.45615	7.33018e-15	3.02128e-23	-3.81466e-38
19.9	182	17	3.45615	7.33018e-15	3.02128e-23	9.85659e-38
20	182	17	3.45615	7.33018e-15	3.02128e-23	-2.15539e-39
20	183	17	3.45615	7.33018e-15	3.02128e-23	5.76486e-38
20.1	183	17	3.45615	7.33018e-15	3.02128e-23	-3.8322e-38
1.9	0	1	7.01998810414976	4.82208870792875e-15	0.713566856988509	-8.74624739044275e-16
1.9	0	2	7.01998810414976	4.82208870792875e-15	0.0720194705600165	-1.81775531613307e-15
1.9	0	3	7.01998810414976	4.82208870792875e-15	0.177398567530292	-1.16960078561945e-15
1.9	0	4	7.01998810414976	4.82208870792875e-15	4.80020574533151	-1.29102792317341e-15
2	0	1	7.01998810414976	4.82208870792875e-15	0.685296532315891	-1.12986621705607e-15
2	0	2	7.01998810414976	4.82208870792875e-15	0.06532866375607	-2.09446901006499e-15
2	0	3	7.01998810414976	4.82208870792875e-15	0.185227307509633	-1.05677027747064e-15
2	0	4	7.01998810414976	4.82208870792875e-15	4.32899565518162	-7.35512233340762e-16
2	0	17	3.50999	2.12504e-14	1.6163	8.8828e-15
1.9	0	17	3.50999	2.12504e-14	1.6878	9.42405e-15
2	1	17	3.50999	-2.46613e-15	1.5077	-1.29463e-16
2.1	1	17	3.50999	-2.46613e-15	1.46191	-1.9675e-15
2.1	2	17	3.50999	-2.46613e-15	1.08719	1.11545e-15
2.2	2	17	3.50999	-2.46613e-15	1.08291	-5.873e-16
2.2	3	17	3.50999	-2.46613e-15	0.628879	5.6221e-16
2.3	3	17	3.50999	-2.46613e-15	0.650827	1.35697e-15
2.3	4	17	3.50999	-2.46613e-15	0.253378	1.15999e-16
2.4	4	17	3.50999	-2.46613e-15	0.287852	-1.74697e-18
2.4	5	17	3.50999	-2.46613e-15	0.0598251	-3.56242e-17
2.5	5	17	3.50999	-2.46613e-15	0.0781066	-4.2012e-17
2.5	6	17	3.50999	-2.46613e-15	0.00818414	-2.83323e-17
2.6	6	17	3.50999	-2.46613e-15	0.0124135	1.09701e-17
2.6	7	17	3.50999	-2.46613e-15	0.000698305	-2.20259e-18
2.7	7	17	3.50999	-2.46613e-15	0.0012242	-2.14894e-18
2.7	8	17	3.50999	-2.46613e-15	4.03176e-05	-7.60674e-20
2.8	8	17	3.50999	-2.46613e-15	8.09524e-05	-4.09878e-20
2.8	9	17	3.50999	-2.46613e-15	1.6862e-06	7.4827e-21
2.9	9	17	3.50999	-2.46613e-15	3.84201e-06	2.44494e-21
2.9	10	17	3.50999	-2.46613e-15	5.38933e-08	-8.53969e-23
3	10	17	3.50999	-2.46613e-15	1.38184e-07	3.96335e-22
3	11	17	3.50999	-2.46613e-15	1.37251e-09	1.00517e-23
3.1	11	17	3.50999	-2.46613e-15	3.9309e-09	1.09513e-24
3.1	12	17	3.50999	-2.46613e-15	2.87825e-11	9.07192e-26
3.2	12	17	3.50999	-2.46613e-15	9.14801e-11	2.18217e-25
3.2	13	17	3.50999	-2.46613e-15	5.10234e-13	-3.67408e-26
3.3	13	17	3.50999	-2.46613e-15	1.78931e-12	-5.97698e-26
3.3	14	17	3.50999	-2.46613e-15	7.81015e-15	-6.61709e-29
3.4	14	17	3.50999	-2.46613e-15	3.00656e-14	2.06784e-28
3.4	15	17	3.50999	-2.46613e-15	1.05042e-16	-2.30133e-29
3.5	15	17	3.50999	-2.46613e-15	4.41848e-16	-4.59604e-29
3.5	16	17	3.50999	-2.46613e-15	1.2595e-18	-2.22273e-32
3.6	16	17	3.50999	-2.46613e-15	5.76479e-18	-1.27601e-32
3.6	17	17	3.50999	-2.46613e-15	1.3747e-20	4.71655e-33
3.7	17	17	3.50999	-2.46613e-15	6.77331e-20	1.02494e-32
3.7	18	17	3.50999	-2.46613e-15	2.57018e-22	-3.99741e-35
3.8	18	17	3.50999	-2.46613e-15	8.43099e-22	-3.49774e-35
3.8	19	17	3.50999	-2.46613e-15	1.23864e-22	-3.05836e-34
3.9	19	17	3.50999	-2.46613e-15	1.29684e-22	-4.82182e-34
3.9	20	17	3.50999	-2.46613e-15	1.22655e-22	2.68703e-36
4	20	17	3.50999	-2.46613e-15	1.22709e-22	-2.75965e-36
4	21	17	3.50999	-2.46613e-15	1.22645e-22	-3.97287e-37
4.1	21	17	3.50999	-2.46613e-15	1.22646e-22	1.22762e-35
4.1	22	17	3.50999	-2.46613e-15	1.22645e-22	-2.71674e-39
4.2	22	17	3.50999	-2.46613e-15	1.22645e-22	1.43987e-37
4.2	23	17	3.50999	-2.46613e-15	1.22645e-22	-9.21106e-38
4.3	23	17	3.50999	-2.46613e-15	1.22645e-22	9.5795e-38
4.3	24	17	3.50999	-2.46613e-15	1.22645e-22	1.97095e-38
4.4	24	17	3.50999	-2.46613e-15	1.22645e-22	-2.16527e-37
4.4	25	17	3.50999	-2.46613e-15	1.22645e-22	1.83923e-37
4.5	25	17	3.50999	-2.46613e-15	1.22645e-22	2.45096e-37
4.5	26	17	3.50999	-2.46613e-15	1.22645e-22	4.32472e-37
4.6	26	17	3.50999	-2.46613e-15	1.22645e-22	-1.22529e-37
4.6	27	17	3.50999	-2.46613e-15	1.22645e-22	-2.64185e-37
4.7	27	17	3.50999	-2.46613e-15	1.22645e-22	2.0927e-37
4.7	28	17	3.50999	-2.46613e-15	1.22645e-22	-1.56656e-37
4.8	28	17	3.50999	-2.46613e-15	1.22645e-22	6.79977e-38
4.8	29	17	3.50999	-2.46613e-15	1.22645e-22	3.75948e-37
4.9	29	17	3.50999	-2.46613e-15	1.22645e-22	1.04571e-37
4.9	30	17	3.50999	-2.46613e-15	1.22645e-22	-2.42681e-37
5	30	17	3.50999	-2.46613e-15	1.22645e-22	1.18306e-37
5	31	17	3.50999	-2.46613e-15	1.22645e-22	1.71979e-37
5.1	31	17	3.50999	-2.46613e-15	1.22645e-22	7.57915e-38
5.1	32	17	3.50999	-2.46613e-15	1.22645e-22	1.07888e-37
5.2	32	17	3.50999	-2.46613e-15	1.22645e-22	-1.08759e-37
5.2	33	17	3.50999	-2.46613e-15	1.22645e-22	2.55781e-37
5.3	33	17	3.50999	-2.46613e-15	1.22645e-22	-9.03948e-38
5.3	34	17	3.50999	-2.46613e-15	1.22645e-22	-2.38941e-38
5.4	34	17	3.50999	-2.46613e-15	1.22645e-22	3.8326e-38
5.4	35	17	3.50999	-2.46613e-15	1.22645e-22	1.6764e-37
5.5	35	17	3.50999	-2.46613e-15	1.22645e-22	2.72278e-37
5.5	36	17	3.50999	-2.46613e-15	1.22645e-22	-1.31631e-37
5.6	36	17	3.50999	-2.46613e-15	1.22645e-22	3.97073e-39
5.6	37	17	3.50999	-2.46613e-15	1.22645e-22	2.5549e-37
5.7	37	17	3.50999	-2.46613e-15	1.22645e-22	1.08193e-37
5.7	38	17	3.50999	-2.46613e-15	1.22645e-22	2.22747e-37
5.8	38	17	3.50999	-2.46613e-15	1.22645e-22	1.6811e-37
5.8	39	17	3.50999	-2.46613e-15	1.22645e-22	1.97635e-37
5.9	39	17	3.50999	-2.46613e-15	1.22645e-22	4.10018e-38
5.9	40	17	3.50999	-2.46613e-15	1.22645e-22	-7.69368e-39
6	40	17	3.50999	-2.46613e-15	1.22645e-22	1.39862e-37
6	41	17	3.50999	-2.46613e-15	1.22645e-22	-1.03895e-37
6.1	41	17	3.50999	-2.46613e-15	1.22645e-22	1.69312e-38
6.1	42	17	3.50999	-2.46613e-15	1.22645e-22	-3.42097e-37
6.2	42	17	3.50999	-2.46613e-15	1.22645e-22	4.37414e-38
6.2	43	17	3.50999	-2.46613e-15	1.22645e-22	-2.28849e-37
6.3	43	17	3.50999	-2.46613e-15	1.22645e-22	3.41166e-37
6.3	44	17	3.50999	-2.46613e-15	1.22645e-22	-2.9104e-37
6.4	44	17	3.50999	-2.46613e-15	1.22645e-22	-1.68379e-37
6.4	45	17	3.50999	-2.46613e-15	1.22645e-22	-3.15318e-37
6.5	45	17	3.50999	-2.46613e-15	1.22645e-22	-2.79781e-37
6.5	46	17	3.50999	-2.46613e-15	1.22645e-22	-1.6604e-37
6.6	46	17	3.50999	-2.46613e-15	1.22645e-22	2.32841e-37
6.6	47	17	3.50999	-2.46613e-15	1.22645e-22	1.25574e-37
6.7	47	17	3.50999	-2.46613e-15	1.22645e-22	1.70279e-37
6.7	48	17	3.50999	-2.46613e-15	1.22645e-22	-4.20576e-37
6.8	48	17	3.50999	-2.46613e-15	1.22645e-22	-1.14051e-37
6.8	49	17	3.50999	-2.46613e-15	1.22645e-22	-3.82989e-37
6.9	49	17	3.50999	-2.46613e-15	1.22645e-22	2.28076e-37
6.9	50	17	3.50999	-2.46613e-15	1.22645e-22	-3.45859e-37
7	50	17	3.50999	-2.46613e-15	1.22645e-22	1.27136e-37
7	51	17	3.50999	-2.46613e-15	1.22645e-22	-1.40998e-37
7.1	51	17	3.50999	-2.46613e-15	1.22645e-22	3.04085e-37
7.1	52	17	3.50999	-2.46613e-15	1.22645e-22	-6.38568e-38
7.2	52	17	3.50999	-2.46613e-15	1.22645e-22	7.22801e-38
7.2	53	17	3.50999	-2.46613e-15	1.22645e-22	-5.8886e-38
7.3	53	17	3.50999	-2.46613e-15	1.22645e-22	7.92664e-38
7.3	54	17	3.50999	-2.46613e-15	1.22645e-22	-4.32263e-37
7.4	54	17	3.50999	-2.46613e-15	1.22645e-22	2.41502e-37
7.4	55	17	3.50999	-2.46613e-15	1.22645e-22	-3.82312e-37
7.5	55	17	3.50999	-2.46613e-15	1.22645e-22	3.53131e-37
7.5	56	17	3.50999	-2.46613e-15	1.22645e-22	-3.15836e-37
7.6	56	17	3.50999	-2.46613e-15	1.22645e-22	2.54987e-37
7.6	57	17	3.50999	-2.46613e-15	1.22645e-22	-2.65352e-37
7.7	57	17	3.50999	-2.46613e-15	1.22645e-22	3.30476e-37
7.7	58	17	3.50999	-2.46613e-15	1.22645e-22	-2.74012e-37
7.8	58	17	3.50999	-2.46613e-15	1.22645e-22	2.2669e-37
7.8	59	17	3.50999	-2.46613e-15	1.22645e-22	-2.45425e-37
7.9	59	17	3.50999	-2.46613e-15	1.22645e-22	2.68788e-37
7.9	60	17	3.50999	-2.46613e-15	1.22645e-22	-2.58294e-37
8	60	17	3.50999	-2.46613e-15	1.22645e-22	1.68214e-37
8	61	17	3.50999	-2.46613e-15	1.22645e-22	-3.74927e-37
8.1	61	17	3.50999	-2.46613e-15	1.22645e-22	-1.20091e-37
8.1	62	17	3.50999	-2.46613e-15	1.22645e-22	-1.48953e-37
8.2	62	17	3.50999	-2.46613e-15	1.22645e-22	5.58993e-38
8.2	63	17	3.50999	-2.46613e-15	1.22645e-22	-5.5072e-38
8.3	63	17	3.50999	-2.46613e-15	1.22645e-22	-2.38917e-38
8.3	64	17	3.50999	-2.46613e-15	1.22645e-22	-1.07623e-37
8.4	64	17	3.50999	-2.46613e-15	1.22645e-22	1.28251e-37
8.4	65	17	3.50999	-2.46613e-15	1.22645e-22	-1.8824e-37
8.5	65	17	3.50999	-2.46613e-15	1.22645e-22	1.8527e-37
8.5	66	17	3.50999	-2.46613e-15	1.22645e-22	-1.04245e-37
8.6	66	17	3.50999	-2.46613e-15	1.22645e-22	2.48656e-37
8.6	67	17	3.50999	-2.46613e-15	1.22645e-22	-9.68558e-38
8.7	67	17	3.50999	-2.46613e-15	1.22645e-22	2.75464e-37
8.7	68	17	3.50999	-2.46613e-15	1.22645e-22	-3.02416e-37
8.8	68	17	3.50999	-2.46613e-15	1.22645e-22	3.33725e-37
8.8	69	17	3.50999	-2.46613e-15	1.22645e-22	-8.06325e-38
8.9	69	17	3.50999	-2.46613e-15	1.22645e-22	5.08841e-37
8.9	70	17	3.50999	-2.46613e-15	1.22645e-22	9.00628e-39
9	70	17	3.50999	-2.46613e-15	1.22645e-22	2.65115e-37
9	71	17	3.50999	-2.46613e-15	1.22645e-22	2.71911e-39
9.1	71	17	3.50999	-2.46613e-15	1.22645e-22	1.98957e-37
9.1	72	17	3.50999	-2.46613e-15	1.22645e-22	-6.49468e-38
9.2	72	17	3.50999	-2.46613e-15	1.22645e-22	1.25905e-37
9.2	73	17	3.50999	-2.46613e-15	1.22645e-22	3.00263e-39
9.3	73	17	3.50999	-2.46613e-15	1.22645e-22	2.41525e-37
9.3	74	17	3.50999	-2.46613e-15	1.22645e-22	-1.28195e-37
9.4	74	17	3.50999	-2.46613e-15	1.22645e-22	-1.01375e-37
9.4	75	17	3.50999	-2.46613e-15	1.22645e-22	-1.39784e-37
9.5	75	17	3.50999	-2.46613e-15	1.22645e-22	-5.04043e-38
9.5	76	17	3.50999	-2.46613e-15	1.22645e-22	-2.29401e-37
9.6	76	17	3.50999	-2.46613e-15	1.22645e-22	2.77731e-37
9.6	77	17	3.50999	-2.46613e-15	1.22645e-22	-1.37211e-37
9.7	77	17	3.50999	-2.46613e-15	1.22645e-22	3.53104e-37
9.7	78	17	3.50999	-2.46613e-15	1.22645e-22	-1.26546e-37
9.8	78	17	3.50999	-2.46613e-15	1.22645e-22	1.22152e-37
9.8	79	17	3.50999	-2.46613e-15	1.22645e-22	-1.6371e-37
9.9	79	17	3.50999	-2.46613e-15	1.22645e-22	2.12859e-37
9.9	80	17	3.50999	-2.46613e-15	1.22645e-22	-3.52701e-37
10	80	17	3.50999	-2.46613e-15	1.22645e-22	5.37e-38
10	81	17	3.50999	-2.46613e-15	1.22645e-22	-1.8523e-37
10.1	81	17	3.50999	-2.46613e-15	1.22645e-22	-1.84604e-38
10.1	82	17	3.50999	-2.46613e-15	1.22645e-22	-1.69936e-37
10.2	82	17	3.50999	-2.46613e-15	1.22645e-22	5.42331e-38
10.2	83	17	3.50999	-2.46613e-15	1.22645e-22	-9.00792e-38
10.3	83	17	3.50999	-2.46613e-15	1.22645e-22	2.17936e-37
10.3	84	17	3.50999	-2.46613e-15	1.22645e-22	-1.47511e-37
10.4	84	17	3.50999	-2.46613e-15	1.22645e-22	1.53525e-37
10.4	85	17	3.50999	-2.46613e-15	1.22645e-22	-1.55882e-37
10.5	85	17	3.50999	-2.46613e-15	1.22645e-22	3.06239e-37
10.5	86	17	3.50999	-2.46613e-15	1.22645e-22	-2.53278e-37
10.6	86	17	3.50999	-2.46613e-15	1.22645e-22	1.57101e-37
10.6	87	17	3.50999	-2.46613e-15	1.22645e-22	-6.42116e-38
10.7	87	17	3.50999	-2.46613e-15	1.22645e-22	2.14634e-37
10.7	88	17	3.50999	-2.46613e-15	1.22645e-22	-3.75954e-38
10.8	88	17	3.50999	-2.46613e-15	1.22645e-22	1.02326e-37
10.8	89	17	3.50999	-2.46613e-15	1.22645e-22	-1.2654e-37
10.9	89	17	3.50999	-2.46613e-15	1.22645e-22	1.25621e-37
10.9	90	17	3.50999	-2.46613e-15	1.22645e-22	-2.26602e-37
11	90	17	3.50999	-2.46613e-15	1.22645e-22	1.88548e-37
11	91	17	3.50999	-2.46613e-15	1.22645e-22	-1.13652e-37
11.1	91	17	3.50999	-2.46613e-15	1.22645e-22	1.88471e-37
11.1	92	17	3.50999	-2.46613e-15	1.22645e-22	-3.24954e-37
11.2	92	17	3.50999	-2.46613e-15	1.22645e-22	1.07876e-37
11.2	93	17	3.50999	-2.46613e-15	1.22645e-22	-3.26652e-37
11.3	93	17	3.50999	-2.46613e-15	1.22645e-22	2.47283e-37
11.3	94	17	3.50999	-2.46613e-15	1.22645e-22	-3.47594e-37
11.4	94	17	3.50999	-2.46613e-15	1.22645e-22	3.31391e-37
11.4	95	17	3.50999	-2.46613e-15	1.22645e-22	-2.094e-37
11.5	95	17	3.50999	-2.46613e-15	1.22645e-22	2.61297e-37
11.5	96	17	3.50999	-2.46613e-15	1.22645e-22	-3.56132e-37
11.6	96	17	3.50999	-2.46613e-15	1.22645e-22	2.15478e-37
11.6	97	17	3.50999	-2.46613e-15	1.22645e-22	-2.37086e-37
11.7	97	17	3.50999	-2.46613e-15	1.22645e-22	2.97248e-37
11.7	98	17	3.50999	-2.46613e-15	1.22645e-22	-2.7837e-37
11.8	98	17	3.50999	-2.46613e-15	1.22645e-22	1.90622e-37
11.8	99	17	3.50999	-2.46613e-15	1.22645e-22	-3.13084e-37
11.9	99	17	3.50999	-2.46613e-15	1.22645e-22	1.21948e-37
11.9	100	17	3.50999	-2.46613e-15	1.22645e-22	-1.85944e-37
12	100	17	3.50999	-2.46613e-15	1.22645e-22	1.345e-37
12	101	17	3.50999	-2.46613e-15	1.22645e-22	-3.20752e-37
12.1	101	17	3.50999	-2.46613e-15	1.22645e-22	1.00307e-37
12.1	102	17	3.50999	-2.46613e-15	1.22645e-22	-1.2915e-37
12.2	102	17	3.50999	-2.46613e-15	1.22645e-22	1.3723e-37
12.2	103	17	3.50999	-2.46613e-15	1.22645e-22	-1.24716e-37
12.3	103	17	3.50999	-2.46613e-15	1.22645e-22	9.67295e-38
12.3	104	17	3.50999	-2.46613e-15	1.22645e-22	-1.78596e-37
12.4	104	17	3.50999	-2.46613e-15	1.22645e-22	2.41784e-37
12.4	105	17	3.50999	-2.46613e-15	1.22645e-22	-1.69439e-37
12.5	105	17	3.50999	-2.46613e-15	1.22645e-22	2.58175e-37
12.5	106	17	3.50999	-2.46613e-15	1.22645e-22	-1.27169e-37
12.6	106	17	3.50999	-2.46613e-15	1.22645e-22	2.52465e-37
12.6	107	17	3.50999	-2.46613e-15	1.22645e-22	-7.33911e-38
12.7	107	17	3.50999	-2.46613e-15	1.22645e-22	2.87226e-37
12.7	108	17	3.50999	-2.46613e-15	1.22645e-22	-1.66471e-37
12.8	108	17	3.50999	-2.46613e-15	1.22645e-22	2.43781e-37
12.8	109	17	3.50999	-2.46613e-15	1.22645e-22	-9.66804e-39
12.9	109	17	3.50999	-2.46613e-15	1.22645e-22	2.81722e-37
12.9	110	17	3.50999	-2.46613e-15	1.22645e-22	-2.56878e-37
13	110	17	3.50999	-2.46613e-15	1.22645e-22	1.45361e-37
13	111	17	3.50999	-2.46613e-15	1.22645e-22	-9.26785e-38
13.1	111	17	3.50999	-2.46613e-15	1.22645e-22	3.60238e-37
13.1	112	17	3.50999	-2.46613e-15	1.22645e-22	-2.50826e-37
13.2	112	17	3.50999	-2.46613e-15	1.22645e-22	2.41808e-37
13.2	113	17	3.50999	-2.46613e-15	1.22645e-22	-1.586e-37
13.3	113	17	3.50999	-2.46613e-15	1.22645e-22	3.11515e-37
13.3	114	17	3.50999	-2.46613e-15	1.22645e-22	-1.25164e-37
13.4	114	17	3.50999	-2.46613e-15	1.22645e-22	2.45686e-37
13.4	115	17	3.50999	-2.46613e-15	1.22645e-22	-2.18007e-38
13.5	115	17	3.50999	-2.46613e-15	1.22645e-22	3.48228e-37
13.5	116	17	3.50999	-2.46613e-15	1.22645e-22	-1.93421e-37
13.6	116	17	3.50999	-2.46613e-15	1.22645e-22	1.5469e-37
13.6	117	17	3.50999	-2.46613e-15	1.22645e-22	-1.23105e-37
13.7	117	17	3.50999	-2.46613e-15	1.22645e-22	8.61325e-38
13.7	118	17	3.50999	-2.46613e-15	1.22645e-22	-1.30695e-37
13.8	118	17	3.50999	-2.46613e-15	1.22645e-22	1.35187e-37
13.8	119	17	3.50999	-2.46613e-15	1.22645e-22	-6.65506e-38
13.9	119	17	3.50999	-2.46613e-15	1.22645e-22	1.8772e-37
13.9	120	17	3.50999	-2.46613e-15	1.22645e-22	-6.73534e-38
14	120	17	3.50999	-2.46613e-15	1.22645e-22	1.74937e-37
14	121	17	3.50999	-2.46613e-15	1.22645e-22	-1.16972e-37
14.1	121	17	3.50999	-2.46613e-15	1.22645e-22	1.37563e-37
14.1	122	17	3.50999	-2.46613e-15	1.22645e-22	-5.34614e-39
14.2	122	17	3.50999	-2.46613e-15	1.22645e-22	1.80173e-37
14.2	123	17	3.50999	-2.46613e-15	1.22645e-22	9.3955e-38
14.3	123	17	3.50999	-2.46613e-15	1.22645e-22	3.51253e-37
14.3	124	17	3.50999	-2.46613e-15	1.22645e-22	-8.75608e-38
14.4	124	17	3.50999	-2.46613e-15	1.22645e-22	2.92587e-37
14.4	125	17	3.50999	-2.46613e-15	1.22645e-22	-1.51905e-38
14.5	125	17	3.50999	-2.46613e-15	1.22645e-22	3.52695e-37
14.5	126	17	3.50999	-2.46613e-15	1.22645e-22	-1.25608e-37
14.6	126	17	3.50999	-2.46613e-15	1.22645e-22	3.26254e-37
14.6	127	17	3.50999	-2.46613e-15	1.22645e-22	-2.5957e-38
14.7	127	17	3.50999	-2.46613e-15	1.22645e-22	3.52363e-37
14.7	128	17	3.50999	-2.46613e-15	1.22645e-22	7.26294e-39
14.8	128	17	3.50999	-2.46613e-15	1.22645e-22	3.35105e-37
14.8	129	17	3.50999	-2.46613e-15	1.22645e-22	-8.04798e-38
14.9	129	17	3.50999	-2.46613e-15	1.22645e-22	2.97774e-37
14.9	130	17	3.50999	-2.46613e-15	1.22645e-22	-1.29672e-37
15	130	17	3.50999	-2.46613e-15	1.22645e-22	3.07284e-37
15	131	17	3.50999	-2.46613e-15	1.22645e-22	-3.28751e-38
15.1	131	17	3.50999	-2.46613e-15	1.22645e-22	3.44954e-37
15.1	132	17	3.50999	-2.46613e-15	1.22645e-22	-7.76401e-38
15.2	132	17	3.50999	-2.46613e-15	1.22645e-22	2.51416e-37
15.2	133	17	3.50999	-2.46613e-15	1.22645e-22	-1.47519e-37
15.3	133	17	3.50999	-2.46613e-15	1.22645e-22	1.50577e-37
15.3	134	17	3.50999	-2.46613e-15	1.22645e-22	-1.48705e-37
15.4	134	17	3.50999	-2.46613e-15	1.22645e-22	1.16702e-37
15.4	135	17	3.50999	-2.46613e-15	1.22645e-22	1.83502e-39
15.5	135	17	3.50999	-2.46613e-15	1.22645e-22	2.79119e-37
15.5	136	17	3.50999	-2.46613e-15	1.22645e-22	-1.87721e-37
15.6	136	17	3.50999	-2.46613e-15	1.22645e-22	2.35919e-37
15.6	137	17	3.50999	-2.46613e-15	1.22645e-22	-8.34966e-38
15.7	137	17	3.50999	-2.46613e-15	1.22645e-22	2.80055e-37
15.7	138	17	3.50999	-2.46613e-15	1.22645e-22	-1.38367e-37
15.8	138	17	3.50999	-2.46613e-15	1.22645e-22	2.0573e-37
15.8	139	17	3.50999	-2.46613e-15	1.22645e-22	-1.79733e-37
15.9	139	17	3.50999	-2.46613e-15	1.22645e-22	1.9282e-37
15.9	140	17	3.50999	-2.46613e-15	1.22645e-22	-2.05623e-37
16	140	17	3.50999	-2.46613e-15	1.22645e-22	9.82869e-38
16	141	17	3.50999	-2.46613e-15	1.22645e-22	-1.88629e-37
16.1	141	17	3.50999	-2.46613e-15	1.22645e-22	2.03086e-37
16.1	142	17	3.50999	-2.46613e-15	1.22645e-22	-1.75441e-37
16.2	142	17	3.50999	-2.46613e-15	1.22645e-22	2.7376e-37
16.2	143	17	3.50999	-2.46613e-15	1.22645e-22	-9.65346e-38
16.3	143	17	3.50999	-2.46613e-15	1.22645e-22	3.3693e-37
16.3	144	17	3.50999	-2.46613e-15	1.22645e-22	-1.21703e-37
16.4	144	17	3.50999	-2.46613e-15	1.22645e-22	1.70285e-37
16.4	145	17	3.50999	-2.46613e-15	1.22645e-22	-4.85102e-38
16.5	145	17	3.50999	-2.46613e-15	1.22645e-22	3.2882e-37
16.5	146	17	3.50999	-2.46613e-15	1.22645e-22	-1.23598e-37
16.6	146	17	3.50999	-2.46613e-15	1.22645e-22	2.26485e-37
16.6	147	17	3.50999	-2.46613e-15	1.22645e-22	-1.23492e-37
16.7	147	17	3.50999	-2.46613e-15	1.22645e-22	1.98471e-37
16.7	148	17	3.50999	-2.46613e-15	1.22645e-22	-1.29348e-37
16.8	148	17	3.50999	-2.46613e-15	1.22645e-22	1.90508e-37
16.8	149	17	3.50999	-2.46613e-15	1.22645e-22	-2.27171e-38
16.9	149	17	3.50999	-2.46613e-15	1.22645e-22	3.37488e-37
16.9	150	17	3.50999	-2.46613e-15	1.22645e-22	-1.93241e-37
17	150	17	3.50999	-2.46613e-15	1.22645e-22	2.19918e-37
17	151	17	3.50999	-2.46613e-15	1.22645e-22	-1.02634e-37
17.1	151	17	3.50999	-2.46613e-15	1.22645e-22	3.10768e-37
17.1	152	17	3.50999	-2.46613e-15	1.22645e-22	-1.64666e-37
17.2	152	17	3.50999	-2.46613e-15	1.22645e-22	2.50778e-37
17.2	153	17	3.50999	-2.46613e-15	1.22645e-22	-1.05522e-37
17.3	153	17	3.50999	-2.46613e-15	1.22645e-22	3.08568e-37
17.3	154	17	3.50999	-2.46613e-15	1.22645e-22	-7.90743e-38
17.4	154	17	3.50999	-2.46613e-15	1.22645e-22	2.14705e-37
17.4	155	17	3.50999	-2.46613e-15	1.22645e-22	-8.0358e-38
17.5	155	17	3.50999	-2.46613e-15	1.22645e-22	2.56681e-37
17.5	156	17	3.50999	-2.46613e-15	1.22645e-22	-1.9976e-37
17.6	156	17	3.50999	-2.46613e-15	1.22645e-22	1.81107e-37
17.6	157	17	3.50999	-2.46613e-15	1.22645e-22	-4.71958e-38
17.7	157	17	3.50999	-2.46613e-15	1.22645e-22	3.17032e-37
17.7	158	17	3.50999	-2.46613e-15	1.22645e-22	-1.29117e-37
17.8	158	17	3.50999	-2.46613e-15	1.22645e-22	3.28598e-37
17.8	159	17	3.50999	-2.46613e-15	1.22645e-22	9.99683e-38
17.9	159	17	3.50999	-2.46613e-15	1.22645e-22	3.81307e-37
17.9	160	17	3.50999	-2.46613e-15	1.22645e-22	-9.50099e-38
18	160	17	3.50999	-2.46613e-15	1.22645e-22	9.32425e-38
18	161	17	3.50999	-2.46613e-15	1.22645e-22	-7.42772e-38
18.1	161	17	3.50999	-2.46613e-15	1.22645e-22	1.6633e-37
18.1	162	17	3.50999	-2.46613e-15	1.22645e-22	-1.96063e-37
18.2	162	17	3.50999	-2.46613e-15	1.22645e-22	8.42434e-38
18.2	163	17	3.50999	-2.46613e-15	1.22645e-22	1.49237e-38
18.3	163	17	3.50999	-2.46613e-15	1.22645e-22	2.78304e-37
18.3	164	17	3.50999	-2.46613e-15	1.22645e-22	-1.13905e-37
18.4	164	17	3.50999	-2.46613e-15	1.22645e-22	1.36696e-37
18.4	165	17	3.50999	-2.46613e-15	1.22645e-22	-4.20526e-38
18.5	165	17	3.50999	-2.46613e-15	1.22645e-22	2.65168e-37
18.5	166	17	3.50999	-2.46613e-15	1.22645e-22	-2.0254e-37
18.6	166	17	3.50999	-2.46613e-15	1.22645e-22	1.69589e-37
18.6	167	17	3.50999	-2.46613e-15	1.22645e-22	-2.54125e-37
18.7	167	17	3.50999	-2.46613e-15	1.22645e-22	1.85661e-37
18.7	168	17	3.50999	-2.46613e-15	1.22645e-22	-9.80958e-38
18.8	168	17	3.50999	-2.46613e-15	1.22645e-22	2.05979e-37
18.8	169	17	3.50999	-2.46613e-15	1.22645e-22	-1.46954e-37
18.9	169	17	3.50999	-2.46613e-15	1.22645e-22	2.44224e-37
18.9	170	17	3.50999	-2.46613e-15	1.22645e-22	-2.25341e-37
19	170	17	3.50999	-2.46613e-15	1.22645e-22	1.45575e-37
19	171	17	3.50999	-2.46613e-15	1.22645e-22	-1.1742e-37
19.1	171	17	3.50999	-2.46613e-15	1.22645e-22	2.3595e-37
19.1	172	17	3.50999	-2.46613e-15	1.22645e-22	-1.42568e-37
19.2	172	17	3.50999	-2.46613e-15	1.22645e-22	1.92188e-37
19.2	173	17	3.50999	-2.46613e-15	1.22645e-22	-1.72789e-38
19.3	173	17	3.50999	-2.46613e-15	1.22645e-22	4.30709e-37
19.3	174	17	3.50999	-2.46613e-15	1.22645e-22	-1.41135e-37
19.4	174	17	3.50999	-2.46613e-15	1.22645e-22	1.77765e-37
19.4	175	17	3.50999	-2.46613e-15	1.22645e-22	-2.93714e-38
19.5	175	17	3.50999	-2.46613e-15	1.22645e-22	3.1335e-37
19.5	176	17	3.50999	-2.46613e-15	1.22645e-22	-1.66622e-37
19.6	176	17	3.50999	-2.46613e-15	1.22645e-22	2.13715e-37
19.6	177	17	3.50999	-2.46613e-15	1.22645e-22	-9.47276e-39
19.7	177	17	3.50999	-2.46613e-15	1.22645e-22	3.20446e-37
19.7	178	17	3.50999	-2.46613e-15	1.22645e-22	-1.84739e-37
19.8	178	17	3.50999	-2.46613e-15	1.22645e-22	1.62147e-37
19.8	179	17	3.50999	-2.46613e-15	1.22645e-22	-9.58514e-38
19.9	179	17	3.50999	-2.46613e-15	1.22645e-22	3.37171e-37
19.9	180	17	3.50999	-2.46613e-15	1.22645e-22	-1.17873e-37
20	180	17	3.50999	-2.46613e-15	1.22645e-22	2.13025e-37
20	181	17	3.50999	-2.46613e-15	1.22645e-22	-2.23409e-38
20.1	181	17	3.50999	-2.46613e-15	1.22645e-22	2.24768e-37
2.1	0	1	7.44009369260819	1.03295123685964e-14	0.689357790067425	8.17042997005372e-16
2.1	0	2	7.44009369260819	1.03295123685964e-14	0.0543247906859265	1.14082283521151e-15
2.1	0	3	7.44009369260819	1.03295123685964e-14	0.201585433062424	7.0905217147774e-16
2.1	0	4	7.44009369260819	1.03295123685964e-14	4.50444085416374	1.17853715059686e-15
2.2	0	1	7.44009369260819	1.03295123685964e-14	0.653248623268164	6.20636112226091e-16
2.2	0	2	7.44009369260819	1.03295123685964e-14	0.0434349716619172	1.15091888118901e-15
2.2	0	3	7.44009369260819	1.03295123685964e-14	0.204382036401065	5.29305917364966e-16
2.2	0	4	7.44009369260819	1.03295123685964e-14	4.11335158777596	1.86924034598321e-15
2.2	0	17	3.72005	-1.38374e-14	1.5906	-5.87037e-15
2.1	0	17	3.72005	-1.38374e-14	1.64746	-6.18166e-15
2.2	1	17	3.72005	3.1314e-15	1.50152	4.40135e-15
2.3	1	17	3.72005	3.1314e-15	1.45522	2.12045e-15
2.3	2	17	3.72005	3.1314e-15	1.14155	-4.92053e-16
2.4	2	17	3.72005	3.1314e-15	1.13326	-1.15095e-15
2.4	3	17	3.72005	3.1314e-15	0.708588	5.99293e-16
2.5	3	17	3.72005	3.1314e-15	0.724291	-7.70485e-16
2.5	4	17	3.72005	3.1314e-15	0.338263	-7.21119e-17
2.6	4	17	3.72005	3.1314e-15	0.367699	4.83344e-16
2.6	5	17	3.72005	3.1314e-15	0.104189	9.61967e-18
2.7	5	17	3.72005	3.1314e-15	0.126857	-6.66506e-17
2.7	6	17	3.72005	3.1314e-15	0.0191181	-1.16279e-17
2.8	6	17	3.72005	3.1314e-15	0.0266917	3.17344e-17
2.8	7	17	3.72005	3.1314e-15	0.00217147	1.09878e-18
2.9	7	17	3.72005	3.1314e-15	0.00347892	-3.38014e-18
2.9	8	17	3.72005	3.1314e-15	0.000164042	2.46255e-19
3	8	17	3.72005	3.1314e-15	0.000299507	1.74669e-19
3	9	17	3.72005	3.1314e-15	8.81622e-06	3.17843e-21
3.1	9	17	3.72005	3.1314e-15	1.81916e-05	-1.05055e-20
3.1	10	17	3.72005	3.1314e-15	3.56152e-07	1.7357e-22
3.2	10	17	3.72005	3.1314e-15	8.23981e-07	4.53471e-22
3.2	11	17	3.72005	3.1314e-15	1.12972e-08	1.83604e-23
3.3	11	17	3.72005	3.1314e-15	2.90978e-08	-1.24712e-23
3.3	12	17	3.72005	3.1314e-15	2.91295e-10	5.75601e-26
3.4	12	17	3.72005	3.1314e-15	8.30043e-10	1.439e-24
3.4	13	17	3.72005	3.1314e-15	6.2772e-12	2.15461e-25
3.5	13	17	3.72005	3.1314e-15	1.9679e-11	3.30958e-25
3.5	14	17	3.72005	3.1314e-15	1.15622e-13	-1.36717e-27
3.6	14	17	3.72005	3.1314e-15	3.96831e-13	-1.28395e-27
3.6	15	17	3.72005	3.1314e-15	1.85433e-15	4.10595e-28
3.7	15	17	3.72005	3.1314e-15	6.93689e-15	1.05222e-27
3.7	16	17	3.72005	3.1314e-15	2.62951e-17	-7.28952e-31
3.8	16	17	3.72005	3.1314e-15	1.06793e-16	-1.73298e-30
3.8	17	17	3.72005	3.1314e-15	3.34019e-19	2.00293e-31
3.9	17	17	3.72005	3.1314e-15	1.46731e-18	6.86581e-31
3.9	18	17	3.72005	3.1314e-15	3.88953e-21	-2.19111e-34
4	18	17	3.72005	3.1314e-15	1.82436e-20	7.41607e-34
4	19	17	3.72005	3.1314e-15	8.8916e-23	-8.23717e-34
4.1	19	17	3.72005	3.1314e-15	2.54161e-22	-1.11997e-33
4.1	20	17	3.72005	3.1314e-15	4.89282e-23	-3.872e-36
4.2	20	17	3.72005	3.1314e-15	5.06725e-23	2.3232e-35
4.2	21	17	3.72005	3.1314e-15	4.85406e-23	-2.63975e-35
4.3	21	17	3.72005	3.1314e-15	4.85576e-23	-4.1972e-35
4.3	22	17	3.72005	3.1314e-15	4.85371e-23	1.91213e-37
4.4	22	17	3.72005	3.1314e-15	4.85373e-23	1.12478e-38
4.4	23	17	3.72005	3.1314e-15	4.85371e-23	-6.27411e-38
4.5	23	17	3.72005	3.1314e-15	4.85371e-23	-6.77603e-37
4.5	24	17	3.72005	3.1314e-15	4.85371e-23	-1.05429e-37
4.6	24	17	3.72005	3.1314e-15	4.85371e-23	-3.36849e-38
4.6	25	17	3.72005	3.1314e-15	4.85371e-23	4.79281e-38
4.7	25	17	3.72005	3.1314e-15	4.85371e-23	1.21254e-37
4.7	26	17	3.72005	3.1314e-15	4.85371e-23	-4.20028e-38
4.8	26	17	3.72005	3.1314e-15	4.85371e-23	-6.75114e-38
4.8	27	17	3.72005	3.1314e-15	4.85371e-23	8.7912e-38
4.9	27	17	3.72005	3.1314e-15	4.85371e-23	5.81749e-38
4.9	28	17	3.72005	3.1314e-15	4.85371e-23	4.02003e-38
5	28	17	3.72005	3.1314e-15	4.85371e-23	1.16146e-37
5	29	17	3.72005	3.1314e-15	4.85371e-23	-5.26726e-38
5.1	29	17	3.72005	3.1314e-15	4.85371e-23	-1.138e-37
5.1	30	17	3.72005	3.1314e-15	4.85371e-23	3.12622e-38
5.2	30	17	3.72005	3.1314e-15	4.85371e-23	-1.40282e-37
5.2	31	17	3.72005	3.1314e-15	4.85371e-23	-6.5641e-38
5.3	31	17	3.72005	3.1314e-15	4.85371e-23	-7.95895e-38
5.3	32	17	3.72005	3.1314e-15	4.85371e-23	-2.10899e-38
5.4	32	17	3.72005	3.1314e-15	4.85371e-23	-2.25387e-38
5.4	33	17	3.72005	3.1314e-15	4.85371e-23	-7.16548e-38
5.5	33	17	3.72005	3.1314e-15	4.85371e-23	-2.10077e-38
5.5	34	17	3.72005	3.1314e-15	4.85371e-23	7.51708e-38
5.6	34	17	3.72005	3.1314e-15	4.85371e-23	1.10778e-38
5.6	35	17	3.72005	3.1314e-15	4.85371e-23	5.13375e-38
5.7	35	17	3.72005	3.1314e-15	4.85371e-23	1.35234e-37
5.7	36	17	3.72005	3.1314e-15	4.85371e-23	-8.491e-38
5.8	36	17	3.72005	3.1314e-15	4.85371e-23	4.16326e-38
5.8	37	17	3.72005	3.1314e-15	4.85371e-23	8.22745e-38
5.9	37	17	3.72005	3.1314e-15	4.85371e-23	-8.34535e-38
5.9	38	17	3.72005	3.1314e-15	4.85371e-23	4.36336e-38
6	38	17	3.72005	3.1314e-15	4.85371e-23	4.39253e-38
6	39	17	3.72005	3.1314e-15	4.85371e-23	6.97853e-39
6.1	39	17	3.72005	3.1314e-15	4.85371e-23	6.85952e-38
6.1	40	17	3.72005	3.1314e-15	4.85371e-23	-2.3126e-38
6.2	40	17	3.72005	3.1314e-15	4.85371e-23	8.03266e-38
6.2	41	17	3.72005	3.1314e-15	4.85371e-23	-1.21312e-37
6.3	41	17	3.72005	3.1314e-15	4.85371e-23	-7.91923e-38
6.3	42	17	3.72005	3.1314e-15	4.85371e-23	-6.64661e-38
6.4	42	17	3.72005	3.1314e-15	4.85371e-23	-3.03264e-38
6.4	43	17	3.72005	3.1314e-15	4.85371e-23	-4.40082e-38
6.5	43	17	3.72005	3.1314e-15	4.85371e-23	-1.43455e-37
6.5	44	17	3.72005	3.1314e-15	4.85371e-23	3.52583e-38
6.6	44	17	3.72005	3.1314e-15	4.85371e-23	1.61347e-38
6.6	45	17	3.72005	3.1314e-15	4.85371e-23	1.13411e-37
6.7	45	17	3.72005	3.1314e-15	4.85371e-23	1.24447e-38
6.7	46	17	3.72005	3.1314e-15	4.85371e-23	-9.78034e-38
6.8	46	17	3.72005	3.1314e-15	4.85371e-23	2.27869e-38
6.8	47	17	3.72005	3.1314e-15	4.85371e-23	-9.94189e-38
6.9	47	17	3.72005	3.1314e-15	4.85371e-23	-1.71994e-37
6.9	48	17	3.72005	3.1314e-15	4.85371e-23	8.03463e-38
7	48	17	3.72005	3.1314e-15	4.85371e-23	-4.09802e-38
7	49	17	3.72005	3.1314e-15	4.85371e-23	2.14712e-38
7.1	49	17	3.72005	3.1314e-15	4.85371e-23	7.52808e-39
7.1	50	17	3.72005	3.1314e-15	4.85371e-23	1.17704e-37
7.2	50	17	3.72005	3.1314e-15	4.85371e-23	-3.27812e-38
7.2	51	17	3.72005	3.1314e-15	4.85371e-23	-4.9328e-38
7.3	51	17	3.72005	3.1314e-15	4.85371e-23	-7.82829e-38
7.3	52	17	3.72005	3.1314e-15	4.85371e-23	-2.16761e-38
7.4	52	17	3.72005	3.1314e-15	4.85371e-23	-6.2285e-38
7.4	53	17	3.72005	3.1314e-15	4.85371e-23	7.95162e-38
7.5	53	17	3.72005	3.1314e-15	4.85371e-23	-3.64085e-38
7.5	54	17	3.72005	3.1314e-15	4.85371e-23	1.16206e-38
7.6	54	17	3.72005	3.1314e-15	4.85371e-23	-2.42625e-37
7.6	55	17	3.72005	3.1314e-15	4.85371e-23	-9.93986e-39
7.7	55	17	3.72005	3.1314e-15	4.85371e-23	-2.24696e-37
7.7	56	17	3.72005	3.1314e-15	4.85371e-23	-3.82956e-38
7.8	56	17	3.72005	3.1314e-15	4.85371e-23	-1.27815e-37
7.8	57	17	3.72005	3.1314e-15	4.85371e-23	-1.97643e-38
7.9	57	17	3.72005	3.1314e-15	4.85371e-23	-9.71859e-38
7.9	58	17	3.72005	3.1314e-15	4.85371e-23	-7.17645e-38
8	58	17	3.72005	3.1314e-15	4.85371e-23	-4.39285e-38
8	59	17	3.72005	3.1314e-15	4.85371e-23	-7.12408e-38
8.1	59	17	3.72005	3.1314e-15	4.85371e-23	-4.87814e-38
8.1	60	17	3.72005	3.1314e-15	4.85371e-23	-5.42679e-38
8.2	60	17	3.72005	3.1314e-15	4.85371e-23	-1.13015e-37
8.2	61	17	3.72005	3.1314e-15	4.85371e-23	2.08509e-38
8.3	61	17	3.72005	3.1314e-15	4.85371e-23	-1.51057e-37
8.3	62	17	3.72005	3.1314e-15	4.85371e-23	-2.44698e-38
8.4	62	17	3.72005	3.1314e-15	4.85371e-23	-1.90038e-37
8.4	63	17	3.72005	3.1314e-15	4.85371e-23	5.64816e-38
8.5	63	17	3.72005	3.1314e-15	4.85371e-23	-1.41694e-37
8.5	64	17	3.72005	3.1314e-15	4.85371e-23	-1.31781e-38
8.6	64	17	3.72005	3.1314e-15	4.85371e-23	-1.0032e-37
8.6	65	17	3.72005	3.1314e-15	4.85371e-23	-3.60917e-38
8.7	65	17	3.72005	3.1314e-15	4.85371e-23	-1.47991e-37
8.7	66	17	3.72005	3.1314e-15	4.85371e-23	-1.33496e-38
8.8	66	17	3.72005	3.1314e-15	4.85371e-23	-1.87824e-37
8.8	67	17	3.72005	3.1314e-15	4.85371e-23	-3.54052e-39
8.9	67	17	3.72005	3.1314e-15	4.85371e-23	-4.19977e-38
8.9	68	17	3.72005	3.1314e-15	4.85371e-23	3.40824e-38
9	68	17	3.72005	3.1314e-15	4.85371e-23	-1.45658e-37
9	69	17	3.72005	3.1314e-15	4.85371e-23	4.6732e-38
9.1	69	17	3.72005	3.1314e-15	4.85371e-23	-1.38816e-37
9.1	70	17	3.72005	3.1314e-15	4.85371e-23	2.11418e-39
9.2	70	17	3.72005	3.1314e-15	4.85371e-23	-1.31881e-37
9.2	71	17	3.72005	3.1314e-15	4.85371e-23	3.33599e-38
9.3	71	17	3.72005	3.1314e-15	4.85371e-23	-1.50969e-37
9.3	72	17	3.72005	3.1314e-15	4.85371e-23	2.2005e-38
9.4	72	17	3.72005	3.1314e-15	4.85371e-23	-8.59695e-38
9.4	73	17	3.72005	3.1314e-15	4.85371e-23	5.37235e-38
9.5	73	17	3.72005	3.1314e-15	4.85371e-23	-8.35894e-38
9.5	74	17	3.72005	3.1314e-15	4.85371e-23	-1.15865e-37
9.6	74	17	3.72005	3.1314e-15	4.85371e-23	-7.95339e-38
9.6	75	17	3.72005	3.1314e-15	4.85371e-23	-1.63626e-37
9.7	75	17	3.72005	3.1314e-15	4.85371e-23	-7.83157e-38
9.7	76	17	3.72005	3.1314e-15	4.85371e-23	-5.91697e-38
9.8	76	17	3.72005	3.1314e-15	4.85371e-23	-1.04662e-37
9.8	77	17	3.72005	3.1314e-15	4.85371e-23	-1.11758e-37
9.9	77	17	3.72005	3.1314e-15	4.85371e-23	-1.63267e-37
9.9	78	17	3.72005	3.1314e-15	4.85371e-23	-8.77824e-38
10	78	17	3.72005	3.1314e-15	4.85371e-23	-1.41532e-37
10	79	17	3.72005	3.1314e-15	4.85371e-23	-8.73458e-38
10.1	79	17	3.72005	3.1314e-15	4.85371e-23	-1.02344e-37
10.1	80	17	3.72005	3.1314e-15	4.85371e-23	-1.4206e-37
10.2	80	17	3.72005	3.1314e-15	4.85371e-23	-1.44246e-37
10.2	81	17	3.72005	3.1314e-15	4.85371e-23	-6.94197e-38
10.3	81	17	3.72005	3.1314e-15	4.85371e-23	-7.42003e-38
10.3	82	17	3.72005	3.1314e-15	4.85371e-23	-1.2707e-38
10.4	82	17	3.72005	3.1314e-15	4.85371e-23	-1.80845e-38
10.4	83	17	3.72005	3.1314e-15	4.85371e-23	-7.17087e-40
10.5	83	17	3.72005	3.1314e-15	4.85371e-23	4.8421e-39
10.5	84	17	3.72005	3.1314e-15	4.85371e-23	-9.302e-38
10.6	84	17	3.72005	3.1314e-15	4.85371e-23	3.62214e-38
10.6	85	17	3.72005	3.1314e-15	4.85371e-23	3.95459e-38
10.7	85	17	3.72005	3.1314e-15	4.85371e-23	9.87951e-38
10.7	86	17	3.72005	3.1314e-15	4.85371e-23	-6.77509e-38
10.8	86	17	3.72005	3.1314e-15	4.85371e-23	-4.09929e-38
10.8	87	17	3.72005	3.1314e-15	4.85371e-23	-6.66762e-38
10.9	87	17	3.72005	3.1314e-15	4.85371e-23	-9.98757e-39
10.9	88	17	3.72005	3.1314e-15	4.85371e-23	-9.62443e-38
11	88	17	3.72005	3.1314e-15	4.85371e-23	-1.14911e-38
11	89	17	3.72005	3.1314e-15	4.85371e-23	-1.3765e-38
11.1	89	17	3.72005	3.1314e-15	4.85371e-23	3.26551e-38
11.1	90	17	3.72005	3.1314e-15	4.85371e-23	-2.61241e-38
11.2	90	17	3.72005	3.1314e-15	4.85371e-23	-8.32832e-38
11.2	91	17	3.72005	3.1314e-15	4.85371e-23	-3.08122e-38
11.3	91	17	3.72005	3.1314e-15	4.85371e-23	-9.82816e-38
11.3	92	17	3.72005	3.1314e-15	4.85371e-23	-5.04039e-38
11.4	92	17	3.72005	3.1314e-15	4.85371e-23	-1.24842e-38
11.4	93	17	3.72005	3.1314e-15	4.85371e-23	-3.12912e-39
11.5	93	17	3.72005	3.1314e-15	4.85371e-23	1.50347e-38
11.5	94	17	3.72005	3.1314e-15	4.85371e-23	-7.10036e-38
11.6	94	17	3.72005	3.1314e-15	4.85371e-23	-7.23385e-38
11.6	95	17	3.72005	3.1314e-15	4.85371e-23	-8.74192e-38
11.7	95	17	3.72005	3.1314e-15	4.85371e-23	-3.3046e-38
11.7	96	17	3.72005	3.1314e-15	4.85371e-23	-8.32423e-38
11.8	96	17	3.72005	3.1314e-15	4.85371e-23	-6.17682e-38
11.8	97	17	3.72005	3.1314e-15	4.85371e-23	-3.73659e-38
11.9	97	17	3.72005	3.1314e-15	4.85371e-23	-2.81399e-38
11.9	98	17	3.72005	3.1314e-15	4.85371e-23	-4.77968e-38
12	98	17	3.72005	3.1314e-15	4.85371e-23	-7.47156e-38
12	99	17	3.72005	3.1314e-15	4.85371e-23	-8.61952e-40
12.1	99	17	3.72005	3.1314e-15	4.85371e-23	2.4641e-38
12.1	100	17	3.72005	3.1314e-15	4.85371e-23	-1.05855e-38
12.2	100	17	3.72005	3.1314e-15	4.85371e-23	-3.48464e-38
12.2	101	17	3.72005	3.1314e-15	4.85371e-23	-1.23993e-39
12.3	101	17	3.72005	3.1314e-15	4.85371e-23	-2.72909e-38
12.3	102	17	3.72005	3.1314e-15	4.85371e-23	1.49281e-38
12.4	102	17	3.72005	3.1314e-15	4.85371e-23	-1.7612e-38
12.4	103	17	3.72005	3.1314e-15	4.85371e-23	5.6746e-38
12.5	103	17	3.72005	3.1314e-15	4.85371e-23	2.10135e-38
12.5	104	17	3.72005	3.1314e-15	4.85371e-23	-1.14584e-37
12.6	104	17	3.72005	3.1314e-15	4.85371e-23	-3.61639e-38
12.6	105	17	3.72005	3.1314e-15	4.85371e-23	-3.47978e-38
12.7	105	17	3.72005	3.1314e-15	4.85371e-23	-5.03321e-38
12.7	106	17	3.72005	3.1314e-15	4.85371e-23	-9.70623e-38
12.8	106	17	3.72005	3.1314e-15	4.85371e-23	-2.16116e-38
12.8	107	17	3.72005	3.1314e-15	4.85371e-23	-1.27526e-37
12.9	107	17	3.72005	3.1314e-15	4.85371e-23	7.01981e-39
12.9	108	17	3.72005	3.1314e-15	4.85371e-23	-1.53509e-37
13	108	17	3.72005	3.1314e-15	4.85371e-23	-3.37861e-38
13	109	17	3.72005	3.1314e-15	4.85371e-23	-1.05539e-37
13.1	109	17	3.72005	3.1314e-15	4.85371e-23	2.59356e-38
13.1	110	17	3.72005	3.1314e-15	4.85371e-23	-7.15493e-38
13.2	110	17	3.72005	3.1314e-15	4.85371e-23	-4.70881e-38
13.2	111	17	3.72005	3.1314e-15	4.85371e-23	-2.64874e-38
13.3	111	17	3.72005	3.1314e-15	4.85371e-23	-2.666e-38
13.3	112	17	3.72005	3.1314e-15	4.85371e-23	-1.19984e-37
13.4	112	17	3.72005	3.1314e-15	4.85371e-23	1.47275e-39
13.4	113	17	3.72005	3.1314e-15	4.85371e-23	-8.42272e-38
13.5	113	17	3.72005	3.1314e-15	4.85371e-23	-3.41328e-38
13.5	114	17	3.72005	3.1314e-15	4.85371e-23	-6.69218e-38
13.6	114	17	3.72005	3.1314e-15	4.85371e-23	-5.59939e-38
13.6	115	17	3.72005	3.1314e-15	4.85371e-23	-5.57955e-38
13.7	115	17	3.72005	3.1314e-15	4.85371e-23	2.29193e-38
13.7	116	17	3.72005	3.1314e-15	4.85371e-23	-9.72217e-38
13.8	116	17	3.72005	3.1314e-15	4.85371e-23	-2.80597e-38
13.8	117	17	3.72005	3.1314e-15	4.85371e-23	-8.15469e-38
13.9	117	17	3.72005	3.1314e-15	4.85371e-23	1.82476e-39
13.9	118	17	3.72005	3.1314e-15	4.85371e-23	-1.90956e-37
14	118	17	3.72005	3.1314e-15	4.85371e-23	-6.16779e-38
14	119	17	3.72005	3.1314e-15	4.85371e-23	-8.70021e-38
14.1	119	17	3.72005	3.1314e-15	4.85371e-23	1.80183e-38
14.1	120	17	3.72005	3.1314e-15	4.85371e-23	-7.97264e-38
14.2	120	17	3.72005	3.1314e-15	4.85371e-23	-2.97595e-38
14.2	121	17	3.72005	3.1314e-15	4.85371e-23	-3.87106e-38
14.3	121	17	3.72005	3.1314e-15	4.85371e-23	6.14172e-38
14.3	122	17	3.72005	3.1314e-15	4.85371e-23	-1.06156e-37
14.4	122	17	3.72005	3.1314e-15	4.85371e-23	-3.60817e-40
14.4	123	17	3.72005	3.1314e-15	4.85371e-23	-6.46923e-38
14.5	123	17	3.72005	3.1314e-15	4.85371e-23	-5.40172e-38
14.5	124	17	3.72005	3.1314e-15	4.85371e-23	-8.35894e-38
14.6	124	17	3.72005	3.1314e-15	4.85371e-23	-5.20137e-38
14.6	125	17	3.72005	3.1314e-15	4.85371e-23	-1.93983e-38
14.7	125	17	3.72005	3.1314e-15	4.85371e-23	5.2326e-38
14.7	126	17	3.72005	3.1314e-15	4.85371e-23	-9.22116e-38
14.8	126	17	3.72005	3.1314e-15	4.85371e-23	-7.28878e-38
14.8	127	17	3.72005	3.1314e-15	4.85371e-23	-6.76661e-38
14.9	127	17	3.72005	3.1314e-15	4.85371e-23	-7.52228e-39
14.9	128	17	3.72005	3.1314e-15	4.85371e-23	-1.14304e-37
15	128	17	3.72005	3.1314e-15	4.85371e-23	-1.33394e-38
15	129	17	3.72005	3.1314e-15	4.85371e-23	-6.10508e-38
15.1	129	17	3.72005	3.1314e-15	4.85371e-23	3.63941e-38
15.1	130	17	3.72005	3.1314e-15	4.85371e-23	-1.2391e-37
15.2	130	17	3.72005	3.1314e-15	4.85371e-23	-5.73476e-38
15.2	131	17	3.72005	3.1314e-15	4.85371e-23	-6.30088e-38
15.3	131	17	3.72005	3.1314e-15	4.85371e-23	-1.08785e-38
15.3	132	17	3.72005	3.1314e-15	4.85371e-23	-1.04482e-37
15.4	132	17	3.72005	3.1314e-15	4.85371e-23	-2.47297e-38
15.4	133	17	3.72005	3.1314e-15	4.85371e-23	-1.02865e-37
15.5	133	17	3.72005	3.1314e-15	4.85371e-23	2.39777e-38
15.5	134	17	3.72005	3.1314e-15	4.85371e-23	-1.57939e-37
15.6	134	17	3.72005	3.1314e-15	4.85371e-23	-2.42122e-38
15.6	135	17	3.72005	3.1314e-15	4.85371e-23	-7.35052e-38
15.7	135	17	3.72005	3.1314e-15	4.85371e-23	4.21792e-38
15.7	136	17	3.72005	3.1314e-15	4.85371e-23	-1.10765e-37
15.8	136	17	3.72005	3.1314e-15	4.85371e-23	3.01107e-38
15.8	137	17	3.72005	3.1314e-15	4.85371e-23	-5.57296e-38
15.9	137	17	3.72005	3.1314e-15	4.85371e-23	5.08098e-38
15.9	138	17	3.72005	3.1314e-15	4.85371e-23	-1.00231e-37
16	138	17	3.72005	3.1314e-15	4.85371e-23	1.78851e-38
16	139	17	3.72005	3.1314e-15	4.85371e-23	-5.04088e-38
16.1	139	17	3.72005	3.1314e-15	4.85371e-23	6.79305e-38
16.1	140	17	3.72005	3.1314e-15	4.85371e-23	-1.31033e-37
16.2	140	17	3.72005	3.1314e-15	4.85371e-23	-8.23023e-39
16.2	141	17	3.72005	3.1314e-15	4.85371e-23	-1.22751e-37
16.3	141	17	3.72005	3.1314e-15	4.85371e-23	9.55856e-39
16.3	142	17	3.72005	3.1314e-15	4.85371e-23	-8.96371e-38
16.4	142	17	3.72005	3.1314e-15	4.85371e-23	2.72386e-38
16.4	143	17	3.72005	3.1314e-15	4.85371e-23	-1.24183e-37
16.5	143	17	3.72005	3.1314e-15	4.85371e-23	2.03778e-38
16.5	144	17	3.72005	3.1314e-15	4.85371e-23	-8.2919e-38
16.6	144	17	3.72005	3.1314e-15	4.85371e-23	-2.97321e-38
16.6	145	17	3.72005	3.1314e-15	4.85371e-23	-9.63392e-38
16.7	145	17	3.72005	3.1314e-15	4.85371e-23	3.65366e-39
16.7	146	17	3.72005	3.1314e-15	4.85371e-23	-1.44939e-37
16.8	146	17	3.72005	3.1314e-15	4.85371e-23	-6.68657e-38
16.8	147	17	3.72005	3.1314e-15	4.85371e-23	-7.21963e-38
16.9	147	17	3.72005	3.1314e-15	4.85371e-23	-4.77083e-38
16.9	148	17	3.72005	3.1314e-15	4.85371e-23	-9.43474e-38
17	148	17	3.72005	3.1314e-15	4.85371e-23	-3.81512e-38
17	149	17	3.72005	3.1314e-15	4.85371e-23	-1.02863e-37
17.1	149	17	3.72005	3.1314e-15	4.85371e-23	-3.42032e-38
17.1	150	17	3.72005	3.1314e-15	4.85371e-23	-3.54233e-38
17.2	150	17	3.72005	3.1314e-15	4.85371e-23	-4.59708e-38
17.2	151	17	3.72005	3.1314e-15	4.85371e-23	1.73797e-38
17.3	151	17	3.72005	3.1314e-15	4.85371e-23	-1.02964e-38
17.3	152	17	3.72005	3.1314e-15	4.85371e-23	-3.63669e-38
17.4	152	17	3.72005	3.1314e-15	4.85371e-23	-5.91858e-38
17.4	153	17	3.72005	3.1314e-15	4.85371e-23	-3.61991e-38
17.5	153	17	3.72005	3.1314e-15	4.85371e-23	-3.1066e-38
17.5	154	17	3.72005	3.1314e-15	4.85371e-23	-1.12993e-37
17.6	154	17	3.72005	3.1314e-15	4.85371e-23	-3.57762e-38
17.6	155	17	3.72005	3.1314e-15	4.85371e-23	2.37074e-38
17.7	155	17	3.72005	3.1314e-15	4.85371e-23	1.70408e-38
17.7	156	17	3.72005	3.1314e-15	4.85371e-23	-5.27258e-38
17.8	156	17	3.72005	3.1314e-15	4.85371e-23	-5.97889e-38
17.8	157	17	3.72005	3.1314e-15	4.85371e-23	-6.25279e-39
17.9	157	17	3.72005	3.1314e-15	4.85371e-23	3.0454e-38
17.9	158	17	3.72005	3.1314e-15	4.85371e-23	-7.06292e-38
18	158	17	3.72005	3.1314e-15	4.85371e-23	3.84657e-39
18	159	17	3.72005	3.1314e-15	4.85371e-23	2.60462e-38
18.1	159	17	3.72005	3.1314e-15	4.85371e-23	5.96822e-38
18.1	160	17	3.72005	3.1314e-15	4.85371e-23	-4.20329e-38
18.2	160	17	3.72005	3.1314e-15	4.85371e-23	-3.90732e-38
18.2	161	17	3.72005	3.1314e-15	4.85371e-23	-1.62098e-39
18.3	161	17	3.72005	3.1314e-15	4.85371e-23	-8.7536e-39
18.3	162	17	3.72005	3.1314e-15	4.85371e-23	-8.67806e-38
18.4	162	17	3.72005	3.1314e-15	4.85371e-23	3.55348e-39
18.4	163	17	3.72005	3.1314e-15	4.85371e-23	1.37624e-38
18.5	163	17	3.72005	3.1314e-15	4.85371e-23	1.35639e-37
18.5	164	17	3.72005	3.1314e-15	4.85371e-23	-1.05169e-37
18.6	164	17	3.72005	3.1314e-15	4.85371e-23	-1.45604e-38
18.6	165	17	3.72005	3.1314e-15	4.85371e-23	-7.17052e-38
18.7	165	17	3.72005	3.1314e-15	4.85371e-23	1.26297e-38
18.7	166	17	3.72005	3.1314e-15	4.85371e-23	-7.6481e-38
18.8	166	17	3.72005	3.1314e-15	4.85371e-23	-3.15368e-38
18.8	167	17	3.72005	3.1314e-15	4.85371e-23	-4.25819e-38
18.9	167	17	3.72005	3.1314e-15	4.85371e-23	1.99896e-39
18.9	168	17	3.72005	3.1314e-15	4.85371e-23	-9.92919e-38
19	168	17	3.72005	3.1314e-15	4.85371e-23	-4.27387e-38
19	169	17	3.72005	3.1314e-15	4.85371e-23	-3.60969e-38
19.1	169	17	3.72005	3.1314e-15	4.85371e-23	1.23749e-38
19.1	170	17	3.72005	3.1314e-15	4.85371e-23	-5.15584e-38
19.2	170	17	3.72005	3.1314e-15	4.85371e-23	-9.58804e-38
19.2	171	17	3.72005	3.1314e-15	4.85371e-23	-4.12106e-38
19.3	171	17	3.72005	3.1314e-15	4.85371e-23	-5.13291e-38
19.3	172	17	3.72005	3.1314e-15	4.85371e-23	-1.15937e-37
19.4	172	17	3.72005	3.1314e-15	4.85371e-23	-5.31655e-38
19.4	173	17	3.72005	3.1314e-15	4.85371e-23	-2.93986e-38
19.5	173	17	3.72005	3.1314e-15	4.85371e-23	-3.28666e-39
19.5	174	17	3.72005	3.1314e-15	4.85371e-23	-5.86745e-38
19.6	174	17	3.72005	3.1314e-15	4.85371e-23	-5.83702e-38
19.6	175	17	3.72005	3.1314e-15	4.85371e-23	-6.7655e-38
19.7	175	17	3.72005	3.1314e-15	4.85371e-23	-3.26568e-38
19.7	176	17	3.72005	3.1314e-15	4.85371e-23	-1.10935e-37
19.8	176	17	3.72005	3.1314e-15	4.85371e-23	-4.93413e-38
19.8	177	17	3.72005	3.1314e-15	4.85371e-23	-3.27256e-38
19.9	177	17	3.72005	3.1314e-15	4.85371e-23	-9.15203e-39
19.9	178	17	3.72005	3.1314e-15	4.85371e-23	-1.18246e-37
20	178	17	3.72005	3.1314e-15	4.85371e-23	-1.22236e-38
20	179	17	3.72005	3.1314e-15	4.85371e-23	-5.94125e-38
20.1	179	17	3.72005	3.1314e-15	4.85371e-23	1.07307e-38
2.3	0	1	7.58370523320789	2.31882868442172e-14	0.63506201488677	2.12268553198703e-15
2.3	0	2	7.58370523320789	2.31882868442172e-14	0.0403673912743827	5.09630010612407e-16
2.3	0	3	7.58370523320789	2.31882868442172e-14	0.209124440278154	8.52235675856875e-16
2.3	0	4	7.58370523320789	2.31882868442172e-14	4.28337624512225	1.54819926039459e-14
2.4	0	1	7.58370523320789	2.31882868442172e-14	0.610842979506657	1.88226791768548e-15
2.4	0	2	7.58370523320789	2.31882868442172e-14	0.0409211943627569	2.66535528537547e-16
2.4	0	3	7.58370523320789	2.31882868442172e-14	0.208079880171417	4.04734002493894e-16
2.4	0	4	7.58370523320789	2.31882868442172e-14	4.07315299455707	1.27289088392063e-14
2.4	0	17	3.79185	3.7158e-14	1.52501	1.60887e-14
2.3	0	17	3.79185	3.7158e-14	1.57045	1.61712e-14
2.4	1	17	3.79185	1.48655e-14	1.43866	5.439e-15
2.5	1	17	3.79185	1.48655e-14	1.3972	5.91758e-15
2.5	2	17	3.79185	1.48655e-14	1.14431	8.58e-16
2.6	2	17	3.79185	1.48655e-14	1.1313	-2.07537e-15
2.6	3	17	3.79185	1.48655e-14	0.751905	-1.47452e-15
2.7	3	17	3.79185	1.48655e-14	0.763446	1.83193e-15
2.7	4	17	3.79185	1.48655e-14	0.401108	2.71186e-16
2.8	4	17	3.79185	1.48655e-14	0.424207	2.62438e-17
2.8	5	17	3.79185	1.48655e-14	0.152848	-2.11475e-16
2.9	5	17	3.79185	1.48655e-14	0.176044	-3.73514e-16
2.9	6	17	3.79185	1.48655e-14	0.0365941	9.22121e-18
3	6	17	3.79185	1.48655e-14	0.0475451	-2.88372e-17
3	7	17	3.79185	1.48655e-14	0.00545192	-5.17332e-18
3.1	7	17	3.79185	1.48655e-14	0.00806241	-6.49417e-18
3.1	8	17	3.79185	1.48655e-14	0.000533606	-1.18783e-18
3.2	8	17	3.79185	1.48655e-14	0.000894911	1.41817e-18
3.2	9	17	3.79185	1.48655e-14	3.65605e-05	6.87546e-20
3.3	9	17	3.79185	1.48655e-14	6.90435e-05	3.46025e-19
3.3	10	17	3.79185	1.48655e-14	1.85372e-06	-5.09028e-21
3.4	10	17	3.79185	1.48655e-14	3.91277e-06	-7.37508e-21
3.4	11	17	3.79185	1.48655e-14	7.27692e-08	-3.65112e-22
3.5	11	17	3.79185	1.48655e-14	1.70508e-07	-9.30591e-22
3.5	12	17	3.79185	1.48655e-14	2.29331e-09	1.88142e-23
3.6	12	17	3.79185	1.48655e-14	5.92892e-09	7.97214e-25
3.6	13	17	3.79185	1.48655e-14	5.97403e-11	-2.04869e-24
3.7	13	17	3.79185	1.48655e-14	1.69494e-10	-3.11631e-24
3.7	14	17	3.79185	1.48655e-14	1.31725e-12	-8.81199e-27
3.8	14	17	3.79185	1.48655e-14	4.08179e-12	-2.61096e-26
3.8	15	17	3.79185	1.48655e-14	2.50692e-14	4.05881e-27
3.9	15	17	3.79185	1.48655e-14	8.44824e-14	8.79574e-27
3.9	16	17	3.79185	1.48655e-14	4.18546e-16	6.39907e-30
4	16	17	3.79185	1.48655e-14	1.52807e-15	-1.27981e-29
4	17	17	3.79185	1.48655e-14	6.21792e-18	-2.7956e-30
4.1	17	17	3.79185	1.48655e-14	2.4498e-17	-5.22919e-30
4.1	18	17	3.79185	1.48655e-14	8.66127e-20	-4.71989e-33
4.2	18	17	3.79185	1.48655e-14	3.55736e-19	2.41894e-32
4.2	19	17	3.79185	1.48655e-14	4.60933e-21	6.93212e-33
4.3	19	17	3.79185	1.48655e-14	8.18841e-21	4.09625e-32
4.3	20	17	3.79185	1.48655e-14	3.61297e-21	-6.31068e-35
4.4	20	17	3.79185	1.48655e-14	3.65637e-21	-6.31068e-34
4.4	21	17	3.79185	1.48655e-14	3.60188e-21	1.55982e-33
4.5	21	17	3.79185	1.48655e-14	3.60236e-21	1.38257e-33
4.5	22	17	3.79185	1.48655e-14	3.60176e-21	-2.52042e-35
4.6	22	17	3.79185	1.48655e-14	3.60177e-21	-4.014e-35
4.6	23	17	3.79185	1.48655e-14	3.60176e-21	3.57661e-35
4.7	23	17	3.79185	1.48655e-14	3.60176e-21	2.55472e-36
4.7	24	17	3.79185	1.48655e-14	3.60176e-21	-1.7479e-36
4.8	24	17	3.79185	1.48655e-14	3.60176e-21	1.09244e-37
4.8	25	17	3.79185	1.48655e-14	3.60176e-21	8.28112e-36
4.9	25	17	3.79185	1.48655e-14	3.60176e-21	2.11698e-36
4.9	26	17	3.79185	1.48655e-14	3.60176e-21	2.27121e-36
5	26	17	3.79185	1.48655e-14	3.60176e-21	2.8745e-36
5	27	17	3.79185	1.48655e-14	3.60176e-21	1.18989e-35
5.1	27	17	3.79185	1.48655e-14	3.60176e-21	8.81601e-36
5.1	28	17	3.79185	1.48655e-14	3.60176e-21	-1.55589e-36
5.2	28	17	3.79185	1.48655e-14	3.60176e-21	-4.72948e-36
5.2	29	17	3.79185	1.48655e-14	3.60176e-21	-4.00506e-36
5.3	29	17	3.79185	1.48655e-14	3.60176e-21	-6.86161e-36
5.3	30	17	3.79185	1.48655e-14	3.60176e-21	6.80522e-36
5.4	30	17	3.79185	1.48655e-14	3.60176e-21	9.56854e-36
5.4	31	17	3.79185	1.48655e-14	3.60176e-21	-2.48616e-36
5.5	31	17	3.79185	1.48655e-14	3.60176e-21	4.66237e-36
5.5	32	17	3.79185	1.48655e-14	3.60176e-21	6.74494e-36
5.6	32	17	3.79185	1.48655e-14	3.60176e-21	-2.11367e-36
5.6	33	17	3.79185	1.48655e-14	3.60176e-21	3.49151e-36
5.7	33	17	3.79185	1.48655e-14	3.60176e-21	4.70173e-36
5.7	34	17	3.79185	1.48655e-14	3.60176e-21	-2.02048e-35
5.8	34	17	3.79185	1.48655e-14	3.60176e-21	-1.1977e-36
5.8	35	17	3.79185	1.48655e-14	3.60176e-21	-9.20889e-36
5.9	35	17	3.79185	1.48655e-14	3.60176e-21	-1.20795e-35
5.9	36	17	3.79185	1.48655e-14	3.60176e-21	4.8004e-36
6	36	17	3.79185	1.48655e-14	3.60176e-21	1.31803e-35
6	37	17	3.79185	1.48655e-14	3.60176e-21	-3.18469e-36
6.1	37	17	3.79185	1.48655e-14	3.60176e-21	1.25477e-35
6.1	38	17	3.79185	1.48655e-14	3.60176e-21	-9.16336e-36
6.2	38	17	3.79185	1.48655e-14	3.60176e-21	-4.22247e-36
6.2	39	17	3.79185	1.48655e-14	3.60176e-21	-1.02736e-35
6.3	39	17	3.79185	1.48655e-14	3.60176e-21	1.19729e-36
6.3	40	17	3.79185	1.48655e-14	3.60176e-21	-1.1997e-35
6.4	40	17	3.79185	1.48655e-14	3.60176e-21	4.96573e-36
6.4	41	17	3.79185	1.48655e-14	3.60176e-21	-1.15849e-35
6.5	41	17	3.79185	1.48655e-14	3.60176e-21	-3.78605e-36
6.5	42	17	3.79185	1.48655e-14	3.60176e-21	-3.18903e-36
6.6	42	17	3.79185	1.48655e-14	3.60176e-21	-6.25272e-37
6.6	43	17	3.79185	1.48655e-14	3.60176e-21	5.2283e-37
6.7	43	17	3.79185	1.48655e-14	3.60176e-21	1.57443e-35
6.7	44	17	3.79185	1.48655e-14	3.60176e-21	-2.04265e-35
6.8	44	17	3.79185	1.48655e-14	3.60176e-21	-6.97543e-36
6.8	45	17	3.79185	1.48655e-14	3.60176e-21	-6.18826e-36
6.9	45	17	3.79185	1.48655e-14	3.60176e-21	-1.06576e-35
6.9	46	17	3.79185	1.48655e-14	3.60176e-21	-1.08507e-36
7	46	17	3.79185	1.48655e-14	3.60176e-21	-9.56114e-36
7	47	17	3.79185	1.48655e-14	3.60176e-21	4.65474e-36
7.1	47	17	3.79185	1.48655e-14	3.60176e-21	-5.56048e-36
7.1	48	17	3.79185	1.48655e-14	3.60176e-21	-4.50679e-36
7.2	48	17	3.79185	1.48655e-14	3.60176e-21	-5.01603e-36
7.2	49	17	3.79185	1.48655e-14	3.60176e-21	-1.7955e-36
7.3	49	17	3.79185	1.48655e-14	3.60176e-21	1.21279e-35
7.3	50	17	3.79185	1.48655e-14	3.60176e-21	3.14307e-36
7.4	50	17	3.79185	1.48655e-14	3.60176e-21	-1.11533e-36
7.4	51	17	3.79185	1.48655e-14	3.60176e-21	3.98536e-36
7.5	51	17	3.79185	1.48655e-14	3.60176e-21	-1.38012e-36
7.5	52	17	3.79185	1.48655e-14	3.60176e-21	-6.87555e-36
7.6	52	17	3.79185	1.48655e-14	3.60176e-21	-3.56242e-36
7.6	53	17	3.79185	1.48655e-14	3.60176e-21	-3.50954e-36
7.7	53	17	3.79185	1.48655e-14	3.60176e-21	-3.15911e-36
7.7	54	17	3.79185	1.48655e-14	3.60176e-21	6.50532e-37
7.8	54	17	3.79185	1.48655e-14	3.60176e-21	8.74384e-37
7.8	55	17	3.79185	1.48655e-14	3.60176e-21	1.08084e-35
7.9	55	17	3.79185	1.48655e-14	3.60176e-21	8.25273e-36
7.9	56	17	3.79185	1.48655e-14	3.60176e-21	-5.2251e-37
8	56	17	3.79185	1.48655e-14	3.60176e-21	-1.17035e-35
8	57	17	3.79185	1.48655e-14	3.60176e-21	-7.81508e-36
8.1	57	17	3.79185	1.48655e-14	3.60176e-21	-1.13435e-35
8.1	58	17	3.79185	1.48655e-14	3.60176e-21	4.58497e-36
8.2	58	17	3.79185	1.48655e-14	3.60176e-21	-1.55964e-36
8.2	59	17	3.79185	1.48655e-14	3.60176e-21	-1.21833e-36
8.3	59	17	3.79185	1.48655e-14	3.60176e-21	1.38819e-36
8.3	60	17	3.79185	1.48655e-14	3.60176e-21	4.00183e-37
8.4	60	17	3.79185	1.48655e-14	3.60176e-21	5.11579e-36
8.4	61	17	3.79185	1.48655e-14	3.60176e-21	1.33309e-36
8.5	61	17	3.79185	1.48655e-14	3.60176e-21	7.54358e-36
8.5	62	17	3.79185	1.48655e-14	3.60176e-21	-8.03038e-36
8.6	62	17	3.79185	1.48655e-14	3.60176e-21	3.17428e-36
8.6	63	17	3.79185	1.48655e-14	3.60176e-21	-1.58135e-35
8.7	63	17	3.79185	1.48655e-14	3.60176e-21	-3.25314e-36
8.7	64	17	3.79185	1.48655e-14	3.60176e-21	-5.34675e-36
8.8	64	17	3.79185	1.48655e-14	3.60176e-21	-3.04886e-37
8.8	65	17	3.79185	1.48655e-14	3.60176e-21	-1.19092e-35
8.9	65	17	3.79185	1.48655e-14	3.60176e-21	-8.41862e-36
8.9	66	17	3.79185	1.48655e-14	3.60176e-21	-4.02925e-36
9	66	17	3.79185	1.48655e-14	3.60176e-21	4.32053e-37
9	67	17	3.79185	1.48655e-14	3.60176e-21	1.66315e-36
9.1	67	17	3.79185	1.48655e-14	3.60176e-21	5.75872e-36
9.1	68	17	3.79185	1.48655e-14	3.60176e-21	-6.6232e-36
9.2	68	17	3.79185	1.48655e-14	3.60176e-21	-5.12447e-36
9.2	69	17	3.79185	1.48655e-14	3.60176e-21	-2.24614e-36
9.3	69	17	3.79185	1.48655e-14	3.60176e-21	-3.17176e-36
9.3	70	17	3.79185	1.48655e-14	3.60176e-21	-1.50381e-35
9.4	70	17	3.79185	1.48655e-14	3.60176e-21	1.12996e-36
9.4	71	17	3.79185	1.48655e-14	3.60176e-21	-1.05006e-35
9.5	71	17	3.79185	1.48655e-14	3.60176e-21	2.86313e-36
9.5	72	17	3.79185	1.48655e-14	3.60176e-21	-5.65106e-37
9.6	72	17	3.79185	1.48655e-14	3.60176e-21	-4.20731e-36
9.6	73	17	3.79185	1.48655e-14	3.60176e-21	-3.42611e-36
9.7	73	17	3.79185	1.48655e-14	3.60176e-21	-6.53037e-36
9.7	74	17	3.79185	1.48655e-14	3.60176e-21	-1.15716e-35
9.8	74	17	3.79185	1.48655e-14	3.60176e-21	-4.17806e-36
9.8	75	17	3.79185	1.48655e-14	3.60176e-21	-1.34648e-35
9.9	75	17	3.79185	1.48655e-14	3.60176e-21	-2.95708e-36
9.9	76	17	3.79185	1.48655e-14	3.60176e-21	2.62406e-36
10	76	17	3.79185	1.48655e-14	3.60176e-21	4.43537e-36
10	77	17	3.79185	1.48655e-14	3.60176e-21	1.39744e-36
10.1	77	17	3.79185	1.48655e-14	3.60176e-21	3.26802e-36
10.1	78	17	3.79185	1.48655e-14	3.60176e-21	-2.351e-36
10.2	78	17	3.79185	1.48655e-14	3.60176e-21	4.8885e-36
10.2	79	17	3.79185	1.48655e-14	3.60176e-21	-2.18679e-36
10.3	79	17	3.79185	1.48655e-14	3.60176e-21	4.32228e-36
10.3	80	17	3.79185	1.48655e-14	3.60176e-21	-1.60217e-36
10.4	80	17	3.79185	1.48655e-14	3.60176e-21	-5.122e-36
10.4	81	17	3.79185	1.48655e-14	3.60176e-21	-4.27621e-36
10.5	81	17	3.79185	1.48655e-14	3.60176e-21	-4.25111e-37
10.5	82	17	3.79185	1.48655e-14	3.60176e-21	-1.67694e-36
10.6	82	17	3.79185	1.48655e-14	3.60176e-21	1.83705e-36
10.6	83	17	3.79185	1.48655e-14	3.60176e-21	-2.12151e-36
10.7	83	17	3.79185	1.48655e-14	3.60176e-21	1.36096e-36
10.7	84	17	3.79185	1.48655e-14	3.60176e-21	-1.1411e-35
10.8	84	17	3.79185	1.48655e-14	3.60176e-21	-3.39896e-36
10.8	85	17	3.79185	1.48655e-14	3.60176e-21	-7.45085e-36
10.9	85	17	3.79185	1.48655e-14	3.60176e-21	-6.5706e-36
10.9	86	17	3.79185	1.48655e-14	3.60176e-21	-6.61178e-36
11	86	17	3.79185	1.48655e-14	3.60176e-21	-5.13627e-36
11	87	17	3.79185	1.48655e-14	3.60176e-21	-1.15059e-35
11.1	87	17	3.79185	1.48655e-14	3.60176e-21	-1.47892e-36
11.1	88	17	3.79185	1.48655e-14	3.60176e-21	-1.79525e-35
11.2	88	17	3.79185	1.48655e-14	3.60176e-21	-4.62791e-36
11.2	89	17	3.79185	1.48655e-14	3.60176e-21	-2.01624e-35
11.3	89	17	3.79185	1.48655e-14	3.60176e-21	-4.92287e-36
11.3	90	17	3.79185	1.48655e-14	3.60176e-21	-6.72758e-36
11.4	90	17	3.79185	1.48655e-14	3.60176e-21	1.886e-36
11.4	91	17	3.79185	1.48655e-14	3.60176e-21	-1.18964e-36
11.5	91	17	3.79185	1.48655e-14	3.60176e-21	4.37209e-36
11.5	92	17	3.79185	1.48655e-14	3.60176e-21	-1.10781e-35
11.6	92	17	3.79185	1.48655e-14	3.60176e-21	-2.76626e-37
11.6	93	17	3.79185	1.48655e-14	3.60176e-21	-9.47097e-36
11.7	93	17	3.79185	1.48655e-14	3.60176e-21	3.41562e-36
11.7	94	17	3.79185	1.48655e-14	3.60176e-21	-1.34407e-35
11.8	94	17	3.79185	1.48655e-14	3.60176e-21	3.07936e-37
11.8	95	17	3.79185	1.48655e-14	3.60176e-21	-1.22367e-35
11.9	95	17	3.79185	1.48655e-14	3.60176e-21	6.02551e-36
11.9	96	17	3.79185	1.48655e-14	3.60176e-21	-1.5116e-35
12	96	17	3.79185	1.48655e-14	3.60176e-21	-5.7945e-37
12	97	17	3.79185	1.48655e-14	3.60176e-21	-1.26376e-35
12.1	97	17	3.79185	1.48655e-14	3.60176e-21	-2.93939e-36
12.1	98	17	3.79185	1.48655e-14	3.60176e-21	-1.65256e-35
12.2	98	17	3.79185	1.48655e-14	3.60176e-21	-3.77631e-36
12.2	99	17	3.79185	1.48655e-14	3.60176e-21	-1.24388e-35
12.3	99	17	3.79185	1.48655e-14	3.60176e-21	-2.55332e-36
12.3	100	17	3.79185	1.48655e-14	3.60176e-21	-6.7587e-36
12.4	100	17	3.79185	1.48655e-14	3.60176e-21	-2.41261e-36
12.4	101	17	3.79185	1.48655e-14	3.60176e-21	-7.43522e-36
12.5	101	17	3.79185	1.48655e-14	3.60176e-21	1.81992e-36
12.5	102	17	3.79185	1.48655e-14	3.60176e-21	-1.04233e-35
12.6	102	17	3.79185	1.48655e-14	3.60176e-21	1.13599e-36
12.6	103	17	3.79185	1.48655e-14	3.60176e-21	-1.19199e-35
12.7	103	17	3.79185	1.48655e-14	3.60176e-21	-3.41677e-36
12.7	104	17	3.79185	1.48655e-14	3.60176e-21	-1.07782e-35
12.8	104	17	3.79185	1.48655e-14	3.60176e-21	-2.9149e-36
12.8	105	17	3.79185	1.48655e-14	3.60176e-21	-1.60162e-35
12.9	105	17	3.79185	1.48655e-14	3.60176e-21	1.13148e-36
12.9	106	17	3.79185	1.48655e-14	3.60176e-21	-1.5709e-35
13	106	17	3.79185	1.48655e-14	3.60176e-21	-1.36423e-36
13	107	17	3.79185	1.48655e-14	3.60176e-21	-1.31839e-35
13.1	107	17	3.79185	1.48655e-14	3.60176e-21	-2.41809e-36
13.1	108	17	3.79185	1.48655e-14	3.60176e-21	-1.46067e-35
13.2	108	17	3.79185	1.48655e-14	3.60176e-21	-4.9673e-36
13.2	109	17	3.79185	1.48655e-14	3.60176e-21	-7.32792e-36
13.3	109	17	3.79185	1.48655e-14	3.60176e-21	-3.88641e-36
13.3	110	17	3.79185	1.48655e-14	3.60176e-21	-8.64925e-36
13.4	110	17	3.79185	1.48655e-14	3.60176e-21	-4.04656e-36
13.4	111	17	3.79185	1.48655e-14	3.60176e-21	-9.04593e-36
13.5	111	17	3.79185	1.48655e-14	3.60176e-21	-4.97282e-36
13.5	112	17	3.79185	1.48655e-14	3.60176e-21	-1.19536e-35
13.6	112	17	3.79185	1.48655e-14	3.60176e-21	-4.92412e-36
13.6	113	17	3.79185	1.48655e-14	3.60176e-21	-7.18876e-36
13.7	113	17	3.79185	1.48655e-14	3.60176e-21	-3.85047e-37
13.7	114	17	3.79185	1.48655e-14	3.60176e-21	-7.94301e-36
13.8	114	17	3.79185	1.48655e-14	3.60176e-21	-5.39772e-37
13.8	115	17	3.79185	1.48655e-14	3.60176e-21	-5.2648e-36
13.9	115	17	3.79185	1.48655e-14	3.60176e-21	3.01199e-36
13.9	116	17	3.79185	1.48655e-14	3.60176e-21	-1.24434e-35
14	116	17	3.79185	1.48655e-14	3.60176e-21	2.84674e-36
14	117	17	3.79185	1.48655e-14	3.60176e-21	-1.42003e-35
14.1	117	17	3.79185	1.48655e-14	3.60176e-21	-2.34154e-36
14.1	118	17	3.79185	1.48655e-14	3.60176e-21	-1.27628e-35
14.2	118	17	3.79185	1.48655e-14	3.60176e-21	-2.66363e-36
14.2	119	17	3.79185	1.48655e-14	3.60176e-21	-6.87592e-36
14.3	119	17	3.79185	1.48655e-14	3.60176e-21	-2.31246e-37
14.3	120	17	3.79185	1.48655e-14	3.60176e-21	-4.91395e-36
14.4	120	17	3.79185	1.48655e-14	3.60176e-21	2.35661e-37
14.4	121	17	3.79185	1.48655e-14	3.60176e-21	-2.77691e-36
14.5	121	17	3.79185	1.48655e-14	3.60176e-21	5.53058e-39
14.5	122	17	3.79185	1.48655e-14	3.60176e-21	-5.76765e-36
14.6	122	17	3.79185	1.48655e-14	3.60176e-21	-3.69666e-36
14.6	123	17	3.79185	1.48655e-14	3.60176e-21	-7.84397e-36
14.7	123	17	3.79185	1.48655e-14	3.60176e-21	-3.50135e-36
14.7	124	17	3.79185	1.48655e-14	3.60176e-21	-1.07914e-35
14.8	124	17	3.79185	1.48655e-14	3.60176e-21	-1.86845e-36
14.8	125	17	3.79185	1.48655e-14	3.60176e-21	-7.21445e-36
14.9	125	17	3.79185	1.48655e-14	3.60176e-21	8.06692e-37
14.9	126	17	3.79185	1.48655e-14	3.60176e-21	-9.06952e-36
15	126	17	3.79185	1.48655e-14	3.60176e-21	6.74227e-37
15	127	17	3.79185	1.48655e-14	3.60176e-21	-9.80656e-36
15.1	127	17	3.79185	1.48655e-14	3.60176e-21	-8.34549e-37
15.1	128	17	3.79185	1.48655e-14	3.60176e-21	-1.01054e-35
15.2	128	17	3.79185	1.48655e-14	3.60176e-21	4.96574e-37
15.2	129	17	3.79185	1.48655e-14	3.60176e-21	-1.25898e-35
15.3	129	17	3.79185	1.48655e-14	3.60176e-21	-2.42302e-36
15.3	130	17	3.79185	1.48655e-14	3.60176e-21	-1.12702e-35
15.4	130	17	3.79185	1.48655e-14	3.60176e-21	1.02843e-36
15.4	131	17	3.79185	1.48655e-14	3.60176e-21	-8.16627e-36
15.5	131	17	3.79185	1.48655e-14	3.60176e-21	1.76969e-37
15.5	132	17	3.79185	1.48655e-14	3.60176e-21	-1.05278e-35
15.6	132	17	3.79185	1.48655e-14	3.60176e-21	-1.73373e-36
15.6	133	17	3.79185	1.48655e-14	3.60176e-21	-9.30026e-36
15.7	133	17	3.79185	1.48655e-14	3.60176e-21	7.38129e-37
15.7	134	17	3.79185	1.48655e-14	3.60176e-21	-4.60494e-36
15.8	134	17	3.79185	1.48655e-14	3.60176e-21	-2.12257e-36
15.8	135	17	3.79185	1.48655e-14	3.60176e-21	-1.07136e-35
15.9	135	17	3.79185	1.48655e-14	3.60176e-21	-5.59197e-36
15.9	136	17	3.79185	1.48655e-14	3.60176e-21	-6.30862e-36
16	136	17	3.79185	1.48655e-14	3.60176e-21	-1.7105e-36
16	137	17	3.79185	1.48655e-14	3.60176e-21	-7.71444e-36
16.1	137	17	3.79185	1.48655e-14	3.60176e-21	-1.28919e-36
16.1	138	17	3.79185	1.48655e-14	3.60176e-21	-1.24619e-35
16.2	138	17	3.79185	1.48655e-14	3.60176e-21	-2.25846e-36
16.2	139	17	3.79185	1.48655e-14	3.60176e-21	-8.32859e-36
16.3	139	17	3.79185	1.48655e-14	3.60176e-21	-1.14515e-36
16.3	140	17	3.79185	1.48655e-14	3.60176e-21	-1.00535e-35
16.4	140	17	3.79185	1.48655e-14	3.60176e-21	-1.91662e-36
16.4	141	17	3.79185	1.48655e-14	3.60176e-21	-1.44348e-35
16.5	141	17	3.79185	1.48655e-14	3.60176e-21	-3.82003e-36
16.5	142	17	3.79185	1.48655e-14	3.60176e-21	-1.09069e-35
16.6	142	17	3.79185	1.48655e-14	3.60176e-21	-1.19784e-38
16.6	143	17	3.79185	1.48655e-14	3.60176e-21	-6.75268e-36
16.7	143	17	3.79185	1.48655e-14	3.60176e-21	-9.87255e-37
16.7	144	17	3.79185	1.48655e-14	3.60176e-21	-4.98594e-36
16.8	144	17	3.79185	1.48655e-14	3.60176e-21	-3.41219e-36
16.8	145	17	3.79185	1.48655e-14	3.60176e-21	-7.46841e-36
16.9	145	17	3.79185	1.48655e-14	3.60176e-21	-1.32872e-36
16.9	146	17	3.79185	1.48655e-14	3.60176e-21	-1.35146e-35
17	146	17	3.79185	1.48655e-14	3.60176e-21	-2.65965e-36
17	147	17	3.79185	1.48655e-14	3.60176e-21	-1.05036e-35
17.1	147	17	3.79185	1.48655e-14	3.60176e-21	-2.47626e-36
17.1	148	17	3.79185	1.48655e-14	3.60176e-21	-8.30653e-36
17.2	148	17	3.79185	1.48655e-14	3.60176e-21	-5.6865e-36
17.2	149	17	3.79185	1.48655e-14	3.60176e-21	-5.27237e-36
17.3	149	17	3.79185	1.48655e-14	3.60176e-21	-7.38114e-37
17.3	150	17	3.79185	1.48655e-14	3.60176e-21	-1.22846e-35
17.4	150	17	3.79185	1.48655e-14	3.60176e-21	-5.22295e-36
17.4	151	17	3.79185	1.48655e-14	3.60176e-21	-1.13699e-35
17.5	151	17	3.79185	1.48655e-14	3.60176e-21	-7.91783e-36
17.5	152	17	3.79185	1.48655e-14	3.60176e-21	-1.43493e-35
17.6	152	17	3.79185	1.48655e-14	3.60176e-21	-5.86562e-36
17.6	153	17	3.79185	1.48655e-14	3.60176e-21	-9.21111e-36
17.7	153	17	3.79185	1.48655e-14	3.60176e-21	-2.81474e-36
17.7	154	17	3.79185	1.48655e-14	3.60176e-21	-1.10536e-35
17.8	154	17	3.79185	1.48655e-14	3.60176e-21	-7.78285e-36
17.8	155	17	3.79185	1.48655e-14	3.60176e-21	-1.05779e-35
17.9	155	17	3.79185	1.48655e-14	3.60176e-21	-7.17379e-36
17.9	156	17	3.79185	1.48655e-14	3.60176e-21	-6.4406e-36
18	156	17	3.79185	1.48655e-14	3.60176e-21	-5.71123e-36
18	157	17	3.79185	1.48655e-14	3.60176e-21	-7.83292e-36
18.1	157	17	3.79185	1.48655e-14	3.60176e-21	-5.51626e-36
18.1	158	17	3.79185	1.48655e-14	3.60176e-21	-1.11152e-35
18.2	158	17	3.79185	1.48655e-14	3.60176e-21	-5.48787e-36
18.2	159	17	3.79185	1.48655e-14	3.60176e-21	-1.31535e-35
18.3	159	17	3.79185	1.48655e-14	3.60176e-21	-6.5534e-36
18.3	160	17	3.79185	1.48655e-14	3.60176e-21	-1.16002e-35
18.4	160	17	3.79185	1.48655e-14	3.60176e-21	-4.41959e-36
18.4	161	17	3.79185	1.48655e-14	3.60176e-21	-1.22509e-35
18.5	161	17	3.79185	1.48655e-14	3.60176e-21	-8.64293e-36
18.5	162	17	3.79185	1.48655e-14	3.60176e-21	-7.40727e-36
18.6	162	17	3.79185	1.48655e-14	3.60176e-21	-5.72502e-36
18.6	163	17	3.79185	1.48655e-14	3.60176e-21	-1.006e-35
18.7	163	17	3.79185	1.48655e-14	3.60176e-21	-2.92963e-36
18.7	164	17	3.79185	1.48655e-14	3.60176e-21	-1.06838e-35
18.8	164	17	3.79185	1.48655e-14	3.60176e-21	-3.17838e-36
18.8	165	17	3.79185	1.48655e-14	3.60176e-21	-5.4775e-36
18.9	165	17	3.79185	1.48655e-14	3.60176e-21	-9.78224e-37
18.9	166	17	3.79185	1.48655e-14	3.60176e-21	-9.3232e-36
19	166	17	3.79185	1.48655e-14	3.60176e-21	-3.1239e-36
19	167	17	3.79185	1.48655e-14	3.60176e-21	-7.49558e-36
19.1	167	17	3.79185	1.48655e-14	3.60176e-21	-3.61226e-36
19.1	168	17	3.79185	1.48655e-14	3.60176e-21	-1.02039e-35
19.2	168	17	3.79185	1.48655e-14	3.60176e-21	-2.52311e-36
19.2	169	17	3.79185	1.48655e-14	3.60176e-21	-6.36835e-36
19.3	169	17	3.79185	1.48655e-14	3.60176e-21	6.98362e-37
19.3	170	17	3.79185	1.48655e-14	3.60176e-21	-8.18155e-36
19.4	170	17	3.79185	1.48655e-14	3.60176e-21	-2.46192e-36
19.4	171	17	3.79185	1.48655e-14	3.60176e-21	-1.1174e-35
19.5	171	17	3.79185	1.48655e-14	3.60176e-21	-9.06678e-37
19.5	172	17	3.79185	1.48655e-14	3.60176e-21	-1.27826e-35
19.6	172	17	3.79185	1.48655e-14	3.60176e-21	-1.71181e-36
19.6	173	17	3.79185	1.48655e-14	3.60176e-21	-1.25812e-35
19.7	173	17	3.79185	1.48655e-14	3.60176e-21	-4.91631e-36
19.7	174	17	3.79185	1.48655e-14	3.60176e-21	-1.36768e-35
19.8	174	17	3.79185	1.48655e-14	3.60176e-21	-9.5978e-37
19.8	175	17	3.79185	1.48655e-14	3.60176e-21	-1.24015e-35
19.9	175	17	3.79185	1.48655e-14	3.60176e-21	-2.24803e-36
19.9	176	17	3.79185	1.48655e-14	3.60176e-21	-1.46481e-35
20	176	17	3.79185	1.48655e-14	3.60176e-21	2.12667e-36
20	177	17	3.79185	1.48655e-14	3.60176e-21	-1.27829e-35
20.1	177	17	3.79185	1.48655e-14	3.60176e-21	-1.86141e-37
2.5	0	1	7.39684905131085	-1.27596574682016e-14	0.575944429167875	-1.23411037127492e-15
2.5	0	2	7.39684905131085	-1.27596574682016e-14	0.0402512969282962	-2.298724900852e-16
2.5	0	3	7.39684905131085	-1.27596574682016e-14	0.200167568654075	3.99989359808628e-16
2.5	0	4	7.39684905131085	-1.27596574682016e-14	4.1547735142803	-7.2954814038796e-15
2.6	0	1	7.39684905131085	-1.27596574682016e-14	0.556738302383927	-1.05589899472183e-15
2.6	0	2	7.39684905131085	-1.27596574682016e-14	0.0368960582241369	-9.28025825496194e-17
2.6	0	3	7.39684905131085	-1.27596574682016e-14	0.195640773121789	8.15473094382882e-16
2.6	0	4	7.39684905131085	-1.27596574682016e-14	3.97117120561533	-9.23877466044808e-15
2.6	0	17	3.69842	-4.27731e-14	1.409	-2.09827e-14
2.5	0	17	3.69842	-4.27731e-14	1.4469	-1.89972e-14
2.6	1	17	3.69842	-1.3634e-15	1.32576	-3.49359e-16
2.7	1	17	3.69842	-1.3634e-15	1.29217	-3.66134e-16
2.7	2	17	3.69842	-1.3634e-15	1.0891	8.07668e-16
2.8	2	17	3.69842	-1.3634e-15	1.07378	2.68009e-16
2.8	3	17	3.69842	-1.3634e-15	0.753819	-2.86645e-15
2.9	3	17	3.69842	-1.3634e-15	0.76082	-1.30629e-15
2.9	4	17	3.69842	-1.3634e-15	0.433741	-4.07894e-16
3	4	17	3.69842	-1.3634e-15	0.451699	4.03328e-16
3	5	17	3.69842	-1.3634e-15	0.193404	-1.88085e-16
3.1	5	17	3.69842	-1.3634e-15	0.21382	2.31309e-16
3.1	6	17	3.69842	-1.3634e-15	0.0583576	1.34504e-17
3.2	6	17	3.69842	-1.3634e-15	0.0713268	-1.83821e-17
3.2	7	17	3.69842	-1.3634e-15	0.01121	1.36161e-17
3.3	7	17	3.69842	-1.3634e-15	0.015437	2.8504e-17
3.3	8	17	3.69842	-1.3634e-15	0.00140753	-1.91003e-18
3.4	8	17	3.69842	-1.3634e-15	0.00218654	-2.43435e-19
3.4	9	17	3.69842	-1.3634e-15	0.000122067	3.82523e-20
3.5	9	17	3.69842	-1.3634e-15	0.000212791	1.33991e-19
3.5	10	17	3.69842	-1.3634e-15	7.72095e-06	-3.59163e-22
3.6	10	17	3.69842	-1.3634e-15	1.5002e-05	-9.41307e-21
3.6	11	17	3.69842	-1.3634e-15	3.73022e-07	1.73723e-21
3.7	11	17	3.69842	-1.3634e-15	8.02595e-07	7.87688e-22
3.7	12	17	3.69842	-1.3634e-15	1.42941e-08	-5.83504e-23
3.8	12	17	3.69842	-1.3634e-15	3.38553e-08	-5.44604e-23
3.8	13	17	3.69842	-1.3634e-15	4.47934e-10	-8.33953e-24
3.9	13	17	3.69842	-1.3634e-15	1.16172e-09	-1.23425e-23
3.9	14	17	3.69842	-1.3634e-15	1.1769e-11	1.27136e-26
4	14	17	3.69842	-1.3634e-15	3.32671e-11	1.08066e-25
4	15	17	3.69842	-1.3634e-15	2.64638e-13	4.29332e-26
4.1	15	17	3.69842	-1.3634e-15	8.11907e-13	7.5377e-26
4.1	16	17	3.69842	-1.3634e-15	5.18063e-15	-2.52747e-28
4.2	16	17	3.69842	-1.3634e-15	1.71867e-14	2.62108e-28
4.2	17	17	3.69842	-1.3634e-15	8.95758e-17	4.34384e-29
4.3	17	17	3.69842	-1.3634e-15	3.20245e-16	1.2268e-28
4.3	18	17	3.69842	-1.3634e-15	1.38733e-18	-2.1286e-31
4.4	18	17	3.69842	-1.3634e-15	5.32137e-18	-3.16651e-32
4.4	19	17	3.69842	-1.3634e-15	2.20118e-20	1.0453e-31
4.5	19	17	3.69842	-1.3634e-15	8.22583e-20	8.827e-32
4.5	20	17	3.69842	-1.3634e-15	2.91973e-21	-3.64238e-33
4.6	20	17	3.69842	-1.3634e-15	3.75637e-21	-1.72534e-33
4.6	21	17	3.69842	-1.3634e-15	2.67638e-21	9.50757e-33
4.7	21	17	3.69842	-1.3634e-15	2.68701e-21	9.70564e-33
4.7	22	17	3.69842	-1.3634e-15	2.67353e-21	1.21515e-34
4.8	22	17	3.69842	-1.3634e-15	2.67366e-21	1.91865e-35
4.8	23	17	3.69842	-1.3634e-15	2.6735e-21	1.33067e-34
4.9	23	17	3.69842	-1.3634e-15	2.6735e-21	1.38389e-34
4.9	24	17	3.69842	-1.3634e-15	2.6735e-21	1.10745e-36
5	24	17	3.69842	-1.3634e-15	2.6735e-21	1.27357e-35
5	25	17	3.69842	-1.3634e-15	2.6735e-21	2.65762e-36
5.1	25	17	3.69842	-1.3634e-15	2.6735e-21	-2.46779e-36
5.1	26	17	3.69842	-1.3634e-15	2.6735e-21	1.77338e-36
5.2	26	17	3.69842	-1.3634e-15	2.6735e-21	-6.39394e-36
5.2	27	17	3.69842	-1.3634e-15	2.6735e-21	-4.96968e-36
5.3	27	17	3.69842	-1.3634e-15	2.6735e-21	-5.59578e-36
5.3	28	17	3.69842	-1.3634e-15	2.6735e-21	-1.36471e-36
5.4	28	17	3.69842	-1.3634e-15	2.6735e-21	-7.83534e-36
5.4	29	17	3.69842	-1.3634e-15	2.6735e-21	9.68448e-36
5.5	29	17	3.69842	-1.3634e-15	2.6735e-21	-8.31323e-36
5.5	30	17	3.69842	-1.3634e-15	2.6735e-21	-6.68983e-36
5.6	30	17	3.69842	-1.3634e-15	2.6735e-21	8.37638e-36
5.6	31	17	3.69842	-1.3634e-15	2.6735e-21	8.81204e-36
5.7	31	17	3.69842	-1.3634e-15	2.6735e-21	-4.52487e-36
5.7	32	17	3.69842	-1.3634e-15	2.6735e-21	5.43472e-37
5.8	32	17	3.69842	-1.3634e-15	2.6735e-21	-5.66924e-36
5.8	33	17	3.69842	-1.3634e-15	2.6735e-21	-1.25474e-37
5.9	33	17	3.69842	-1.3634e-15	2.6735e-21	4.58012e-36
5.9	34	17	3.69842	-1.3634e-15	2.6735e-21	6.4362e-36
6	34	17	3.69842	-1.3634e-15	2.6735e-21	1.46918e-35
6	35	17	3.69842	-1.3634e-15	2.6735e-21	2.2049e-36
6.1	35	17	3.69842	-1.3634e-15	2.6735e-21	3.41405e-36
6.1	36	17	3.69842	-1.3634e-15	2.6735e-21	1.06934e-35
6.2	36	17	3.69842	-1.3634e-15	2.6735e-21	3.74515e-36
6.2	37	17	3.69842	-1.3634e-15	2.6735e-21	-6.25108e-36
6.3	37	17	3.69842	-1.3634e-15	2.6735e-21	7.23457e-36
6.3	38	17	3.69842	-1.3634e-15	2.6735e-21	2.43631e-36
6.4	38	17	3.69842	-1.3634e-15	2.6735e-21	3.12982e-36
6.4	39	17	3.69842	-1.3634e-15	2.6735e-21	3.4877e-37
6.5	39	17	3.69842	-1.3634e-15	2.6735e-21	-9.43684e-36
6.5	40	17	3.69842	-1.3634e-15	2.6735e-21	-1.69419e-36
6.6	40	17	3.69842	-1.3634e-15	2.6735e-21	-2.30965e-36
6.6	41	17	3.69842	-1.3634e-15	2.6735e-21	-1.27056e-36
6.7	41	17	3.69842	-1.3634e-15	2.6735e-21	2.83425e-36
6.7	42	17	3.69842	-1.3634e-15	2.6735e-21	1.90758e-36
6.8	42	17	3.69842	-1.3634e-15	2.6735e-21	4.42345e-36
6.8	43	17	3.69842	-1.3634e-15	2.6735e-21	-5.9518e-36
6.9	43	17	3.69842	-1.3634e-15	2.6735e-21	1.04423e-36
6.9	44	17	3.69842	-1.3634e-15	2.6735e-21	-2.01225e-36
7	44	17	3.69842	-1.3634e-15	2.6735e-21	7.79828e-36
7	45	17	3.69842	-1.3634e-15	2.6735e-21	-1.21389e-35
7.1	45	17	3.69842	-1.3634e-15	2.6735e-21	-1.3225e-35
7.1	46	17	3.69842	-1.3634e-15	2.6735e-21	-6.91589e-36
7.2	46	17	3.69842	-1.3634e-15	2.6735e-21	-1.48485e-36
7.2	47	17	3.69842	-1.3634e-15	2.6735e-21	-1.18133e-36
7.3	47	17	3.69842	-1.3634e-15	2.6735e-21	3.73116e-36
7.3	48	17	3.69842	-1.3634e-15	2.6735e-21	5.6166e-37
7.4	48	17	3.69842	-1.3634e-15	2.6735e-21	1.26233e-35
7.4	49	17	3.69842	-1.3634e-15	2.6735e-21	2.59636e-36
7.5	49	17	3.69842	-1.3634e-15	2.6735e-21	1.15999e-35
7.5	50	17	3.69842	-1.3634e-15	2.6735e-21	-4.69488e-36
7.6	50	17	3.69842	-1.3634e-15	2.6735e-21	5.10168e-36
7.6	51	17	3.69842	-1.3634e-15	2.6735e-21	-9.58764e-37
7.7	51	17	3.69842	-1.3634e-15	2.6735e-21	3.00282e-36
7.7	52	17	3.69842	-1.3634e-15	2.6735e-21	1.74296e-36
7.8	52	17	3.69842	-1.3634e-15	2.6735e-21	-1.02818e-37
7.8	53	17	3.69842	-1.3634e-15	2.6735e-21	5.53733e-36
7.9	53	17	3.69842	-1.3634e-15	2.6735e-21	6.92588e-38
7.9	54	17	3.69842	-1.3634e-15	2.6735e-21	-4.4511e-36
8	54	17	3.69842	-1.3634e-15	2.6735e-21	3.88498e-36
8	55	17	3.69842	-1.3634e-15	2.6735e-21	-6.69383e-36
8.1	55	17	3.69842	-1.3634e-15	2.6735e-21	-5.54673e-36
8.1	56	17	3.69842	-1.3634e-15	2.6735e-21	-3.75697e-37
8.2	56	17	3.69842	-1.3634e-15	2.6735e-21	-2.50099e-36
8.2	57	17	3.69842	-1.3634e-15	2.6735e-21	-1.88845e-36
8.3	57	17	3.69842	-1.3634e-15	2.6735e-21	-3.70929e-37
8.3	58	17	3.69842	-1.3634e-15	2.6735e-21	2.48179e-36
8.4	58	17	3.69842	-1.3634e-15	2.6735e-21	3.03348e-36
8.4	59	17	3.69842	-1.3634e-15	2.6735e-21	1.39658e-35
8.5	59	17	3.69842	-1.3634e-15	2.6735e-21	5.46254e-36
8.5	60	17	3.69842	-1.3634e-15	2.6735e-21	3.22004e-36
8.6	60	17	3.69842	-1.3634e-15	2.6735e-21	2.36663e-36
8.6	61	17	3.69842	-1.3634e-15	2.6735e-21	4.33265e-36
8.7	61	17	3.69842	-1.3634e-15	2.6735e-21	5.97229e-36
8.7	62	17	3.69842	-1.3634e-15	2.6735e-21	6.19543e-36
8.8	62	17	3.69842	-1.3634e-15	2.6735e-21	5.61415e-36
8.8	63	17	3.69842	-1.3634e-15	2.6735e-21	2.09531e-36
8.9	63	17	3.69842	-1.3634e-15	2.6735e-21	1.24748e-35
8.9	64	17	3.69842	-1.3634e-15	2.6735e-21	7.93126e-36
9	64	17	3.69842	-1.3634e-15	2.6735e-21	-2.52768e-37
9	65	17	3.69842	-1.3634e-15	2.6735e-21	1.23127e-35
9.1	65	17	3.69842	-1.3634e-15	2.6735e-21	-4.81703e-36
9.1	66	17	3.69842	-1.3634e-15	2.6735e-21	8.0642e-36
9.2	66	17	3.69842	-1.3634e-15	2.6735e-21	2.65649e-36
9.2	67	17	3.69842	-1.3634e-15	2.6735e-21	5.6636e-36
9.3	67	17	3.69842	-1.3634e-15	2.6735e-21	3.66077e-36
9.3	68	17	3.69842	-1.3634e-15	2.6735e-21	-4.29332e-37
9.4	68	17	3.69842	-1.3634e-15	2.6735e-21	-1.41428e-36
9.4	69	17	3.69842	-1.3634e-15	2.6735e-21	1.93709e-36
9.5	69	17	3.69842	-1.3634e-15	2.6735e-21	6.81966e-36
9.5	70	17	3.69842	-1.3634e-15	2.6735e-21	6.79153e-36
9.6	70	17	3.69842	-1.3634e-15	2.6735e-21	4.73942e-36
9.6	71	17	3.69842	-1.3634e-15	2.6735e-21	9.76746e-36
9.7	71	17	3.69842	-1.3634e-15	2.6735e-21	2.26544e-36
9.7	72	17	3.69842	-1.3634e-15	2.6735e-21	6.61432e-36
9.8	72	17	3.69842	-1.3634e-15	2.6735e-21	4.34377e-36
9.8	73	17	3.69842	-1.3634e-15	2.6735e-21	5.60928e-36
9.9	73	17	3.69842	-1.3634e-15	2.6735e-21	6.5281e-36
9.9	74	17	3.69842	-1.3634e-15	2.6735e-21	-3.11009e-36
10	74	17	3.69842	-1.3634e-15	2.6735e-21	-2.59151e-36
10	75	17	3.69842	-1.3634e-15	2.6735e-21	6.84556e-37
10.1	75	17	3.69842	-1.3634e-15	2.6735e-21	8.92425e-37
10.1	76	17	3.69842	-1.3634e-15	2.6735e-21	-1.35377e-36
10.2	76	17	3.69842	-1.3634e-15	2.6735e-21	1.30934e-37
10.2	77	17	3.69842	-1.3634e-15	2.6735e-21	-2.51e-37
10.3	77	17	3.69842	-1.3634e-15	2.6735e-21	2.9487e-36
10.3	78	17	3.69842	-1.3634e-15	2.6735e-21	-1.19459e-36
10.4	78	17	3.69842	-1.3634e-15	2.6735e-21	3.50131e-37
10.4	79	17	3.69842	-1.3634e-15	2.6735e-21	-4.07796e-36
10.5	79	17	3.69842	-1.3634e-15	2.6735e-21	3.51762e-38
10.5	80	17	3.69842	-1.3634e-15	2.6735e-21	3.69396e-36
10.6	80	17	3.69842	-1.3634e-15	2.6735e-21	-6.38516e-37
10.6	81	17	3.69842	-1.3634e-15	2.6735e-21	2.14528e-36
10.7	81	17	3.69842	-1.3634e-15	2.6735e-21	-4.02285e-36
10.7	82	17	3.69842	-1.3634e-15	2.6735e-21	-6.6985e-36
10.8	82	17	3.69842	-1.3634e-15	2.6735e-21	-3.52625e-36
10.8	83	17	3.69842	-1.3634e-15	2.6735e-21	-8.97381e-36
10.9	83	17	3.69842	-1.3634e-15	2.6735e-21	-3.90432e-36
10.9	84	17	3.69842	-1.3634e-15	2.6735e-21	-6.25472e-36
11	84	17	3.69842	-1.3634e-15	2.6735e-21	-2.68564e-36
11	85	17	3.69842	-1.3634e-15	2.6735e-21	-6.8683e-36
11.1	85	17	3.69842	-1.3634e-15	2.6735e-21	-5.14998e-36
11.1	86	17	3.69842	-1.3634e-15	2.6735e-21	-8.04072e-36
11.2	86	17	3.69842	-1.3634e-15	2.6735e-21	1.90021e-36
11.2	87	17	3.69842	-1.3634e-15	2.6735e-21	-1.02568e-35
11.3	87	17	3.69842	-1.3634e-15	2.6735e-21	4.30179e-36
11.3	88	17	3.69842	-1.3634e-15	2.6735e-21	-2.90058e-36
11.4	88	17	3.69842	-1.3634e-15	2.6735e-21	-3.26664e-36
11.4	89	17	3.69842	-1.3634e-15	2.6735e-21	5.29504e-36
11.5	89	17	3.69842	-1.3634e-15	2.6735e-21	-8.72183e-37
11.5	90	17	3.69842	-1.3634e-15	2.6735e-21	-8.29935e-38
11.6	90	17	3.69842	-1.3634e-15	2.6735e-21	-2.78751e-36
11.6	91	17	3.69842	-1.3634e-15	2.6735e-21	-1.22586e-36
11.7	91	17	3.69842	-1.3634e-15	2.6735e-21	-3.28375e-37
11.7	92	17	3.69842	-1.3634e-15	2.6735e-21	-4.0487e-36
11.8	92	17	3.69842	-1.3634e-15	2.6735e-21	7.10715e-37
11.8	93	17	3.69842	-1.3634e-15	2.6735e-21	-4.62722e-36
11.9	93	17	3.69842	-1.3634e-15	2.6735e-21	-4.66025e-36
11.9	94	17	3.69842	-1.3634e-15	2.6735e-21	-1.7778e-36
12	94	17	3.69842	-1.3634e-15	2.6735e-21	1.41318e-36
12	95	17	3.69842	-1.3634e-15	2.6735e-21	2.35643e-36
12.1	95	17	3.69842	-1.3634e-15	2.6735e-21	4.30352e-36
12.1	96	17	3.69842	-1.3634e-15	2.6735e-21	3.41049e-36
12.2	96	17	3.69842	-1.3634e-15	2.6735e-21	-2.96462e-37
12.2	97	17	3.69842	-1.3634e-15	2.6735e-21	1.14668e-36
12.3	97	17	3.69842	-1.3634e-15	2.6735e-21	2.22671e-36
12.3	98	17	3.69842	-1.3634e-15	2.6735e-21	-5.73299e-36
12.4	98	17	3.69842	-1.3634e-15	2.6735e-21	-3.26414e-37
12.4	99	17	3.69842	-1.3634e-15	2.6735e-21	-7.21532e-36
12.5	99	17	3.69842	-1.3634e-15	2.6735e-21	3.90382e-37
12.5	100	17	3.69842	-1.3634e-15	2.6735e-21	2.537e-36
12.6	100	17	3.69842	-1.3634e-15	2.6735e-21	2.35248e-36
12.6	101	17	3.69842	-1.3634e-15	2.6735e-21	7.27587e-36
12.7	101	17	3.69842	-1.3634e-15	2.6735e-21	-1.32574e-37
12.7	102	17	3.69842	-1.3634e-15	2.6735e-21	-3.81865e-37
12.8	102	17	3.69842	-1.3634e-15	2.6735e-21	-5.01577e-36
12.8	103	17	3.69842	-1.3634e-15	2.6735e-21	-3.31083e-36
12.9	103	17	3.69842	-1.3634e-15	2.6735e-21	-4.70838e-36
12.9	104	17	3.69842	-1.3634e-15	2.6735e-21	-1.2792e-36
13	104	17	3.69842	-1.3634e-15	2.6735e-21	7.88806e-37
13	105	17	3.69842	-1.3634e-15	2.6735e-21	-4.91794e-36
13.1	105	17	3.69842	-1.3634e-15	2.6735e-21	3.44924e-39
13.1	106	17	3.69842	-1.3634e-15	2.6735e-21	-7.72926e-37
13.2	106	17	3.69842	-1.3634e-15	2.6735e-21	-2.7632e-36
13.2	107	17	3.69842	-1.3634e-15	2.6735e-21	-2.02709e-36
13.3	107	17	3.69842	-1.3634e-15	2.6735e-21	-1.34277e-36
13.3	108	17	3.69842	-1.3634e-15	2.6735e-21	-5.10249e-36
13.4	108	17	3.69842	-1.3634e-15	2.6735e-21	-9.08946e-36
13.4	109	17	3.69842	-1.3634e-15	2.6735e-21	-2.22064e-36
13.5	109	17	3.69842	-1.3634e-15	2.6735e-21	-7.28252e-36
13.5	110	17	3.69842	-1.3634e-15	2.6735e-21	2.93441e-36
13.6	110	17	3.69842	-1.3634e-15	2.6735e-21	-4.21045e-36
13.6	111	17	3.69842	-1.3634e-15	2.6735e-21	-1.8647e-36
13.7	111	17	3.69842	-1.3634e-15	2.6735e-21	-2.1556e-36
13.7	112	17	3.69842	-1.3634e-15	2.6735e-21	-9.0783e-37
13.8	112	17	3.69842	-1.3634e-15	2.6735e-21	2.44769e-37
13.8	113	17	3.69842	-1.3634e-15	2.6735e-21	1.17851e-36
13.9	113	17	3.69842	-1.3634e-15	2.6735e-21	1.28964e-37
13.9	114	17	3.69842	-1.3634e-15	2.6735e-21	4.71733e-37
14	114	17	3.69842	-1.3634e-15	2.6735e-21	-4.37324e-37
14	115	17	3.69842	-1.3634e-15	2.6735e-21	6.03713e-36
14.1	115	17	3.69842	-1.3634e-15	2.6735e-21	-9.49758e-37
14.1	116	17	3.69842	-1.3634e-15	2.6735e-21	4.7563e-36
14.2	116	17	3.69842	-1.3634e-15	2.6735e-21	-7.96911e-36
14.2	117	17	3.69842	-1.3634e-15	2.6735e-21	4.8998e-36
14.3	117	17	3.69842	-1.3634e-15	2.6735e-21	-4.1995e-36
14.3	118	17	3.69842	-1.3634e-15	2.6735e-21	1.81642e-36
14.4	118	17	3.69842	-1.3634e-15	2.6735e-21	1.09953e-37
14.4	119	17	3.69842	-1.3634e-15	2.6735e-21	4.18946e-36
14.5	119	17	3.69842	-1.3634e-15	2.6735e-21	3.38972e-36
14.5	120	17	3.69842	-1.3634e-15	2.6735e-21	2.17193e-36
14.6	120	17	3.69842	-1.3634e-15	2.6735e-21	-8.81261e-36
14.6	121	17	3.69842	-1.3634e-15	2.6735e-21	7.07491e-36
14.7	121	17	3.69842	-1.3634e-15	2.6735e-21	-6.90699e-36
14.7	122	17	3.69842	-1.3634e-15	2.6735e-21	4.41048e-36
14.8	122	17	3.69842	-1.3634e-15	2.6735e-21	-5.74605e-36
14.8	123	17	3.69842	-1.3634e-15	2.6735e-21	1.09179e-35
14.9	123	17	3.69842	-1.3634e-15	2.6735e-21	9.23995e-37
14.9	124	17	3.69842	-1.3634e-15	2.6735e-21	4.53195e-36
15	124	17	3.69842	-1.3634e-15	2.6735e-21	-5.63341e-36
15	125	17	3.69842	-1.3634e-15	2.6735e-21	2.28191e-36
15.1	125	17	3.69842	-1.3634e-15	2.6735e-21	-4.99704e-36
15.1	126	17	3.69842	-1.3634e-15	2.6735e-21	5.79867e-36
15.2	126	17	3.69842	-1.3634e-15	2.6735e-21	-6.80704e-36
15.2	127	17	3.69842	-1.3634e-15	2.6735e-21	4.43551e-36
15.3	127	17	3.69842	-1.3634e-15	2.6735e-21	-6.63369e-36
15.3	128	17	3.69842	-1.3634e-15	2.6735e-21	-2.87158e-37
15.4	128	17	3.69842	-1.3634e-15	2.6735e-21	-4.17045e-36
15.4	129	17	3.69842	-1.3634e-15	2.6735e-21	1.28463e-36
15.5	129	17	3.69842	-1.3634e-15	2.6735e-21	-5.23942e-36
15.5	130	17	3.69842	-1.3634e-15	2.6735e-21	4.15777e-36
15.6	130	17	3.69842	-1.3634e-15	2.6735e-21	-4.29437e-36
15.6	131	17	3.69842	-1.3634e-15	2.6735e-21	2.32869e-36
15.7	131	17	3.69842	-1.3634e-15	2.6735e-21	-2.95986e-36
15.7	132	17	3.69842	-1.3634e-15	2.6735e-21	-4.40881e-36
15.8	132	17	3.69842	-1.3634e-15	2.6735e-21	-6.52864e-36
15.8	133	17	3.69842	-1.3634e-15	2.6735e-21	-7.25198e-37
15.9	133	17	3.69842	-1.3634e-15	2.6735e-21	-4.09177e-36
15.9	134	17	3.69842	-1.3634e-15	2.6735e-21	-4.07995e-36
16	134	17	3.69842	-1.3634e-15	2.6735e-21	-5.67104e-36
16	135	17	3.69842	-1.3634e-15	2.6735e-21	-2.01917e-36
16.1	135	17	3.69842	-1.3634e-15	2.6735e-21	-2.6889e-36
16.1	136	17	3.69842	-1.3634e-15	2.6735e-21	2.30645e-37
16.2	136	17	3.69842	-1.3634e-15	2.6735e-21	-4.02259e-36
16.2	137	17	3.69842	-1.3634e-15	2.6735e-21	-2.59933e-36
16.3	137	17	3.69842	-1.3634e-15	2.6735e-21	-8.17607e-36
16.3	138	17	3.69842	-1.3634e-15	2.6735e-21	-4.06599e-36
16.4	138	17	3.69842	-1.3634e-15	2.6735e-21	-6.05747e-36
16.4	139	17	3.69842	-1.3634e-15	2.6735e-21	-3.75671e-36
16.5	139	17	3.69842	-1.3634e-15	2.6735e-21	-3.56785e-36
16.5	140	17	3.69842	-1.3634e-15	2.6735e-21	-5.11133e-36
16.6	140	17	3.69842	-1.3634e-15	2.6735e-21	-6.24986e-36
16.6	141	17	3.69842	-1.3634e-15	2.6735e-21	8.96074e-38
16.7	141	17	3.69842	-1.3634e-15	2.6735e-21	-6.58691e-36
16.7	142	17	3.69842	-1.3634e-15	2.6735e-21	3.68376e-37
16.8	142	17	3.69842	-1.3634e-15	2.6735e-21	-7.34349e-36
16.8	143	17	3.69842	-1.3634e-15	2.6735e-21	6.97632e-37
16.9	143	17	3.69842	-1.3634e-15	2.6735e-21	-8.63485e-36
16.9	144	17	3.69842	-1.3634e-15	2.6735e-21	2.1698e-36
17	144	17	3.69842	-1.3634e-15	2.6735e-21	-9.45288e-36
17	145	17	3.69842	-1.3634e-15	2.6735e-21	6.6133e-36
17.1	145	17	3.69842	-1.3634e-15	2.6735e-21	-6.15249e-36
17.1	146	17	3.69842	-1.3634e-15	2.6735e-21	-3.16803e-36
17.2	146	17	3.69842	-1.3634e-15	2.6735e-21	-8.78182e-36
17.2	147	17	3.69842	-1.3634e-15	2.6735e-21	1.93451e-36
17.3	147	17	3.69842	-1.3634e-15	2.6735e-21	-6.69635e-36
17.3	148	17	3.69842	-1.3634e-15	2.6735e-21	-1.4305e-36
17.4	148	17	3.69842	-1.3634e-15	2.6735e-21	-5.18506e-36
17.4	149	17	3.69842	-1.3634e-15	2.6735e-21	-4.28431e-37
17.5	149	17	3.69842	-1.3634e-15	2.6735e-21	-2.28393e-36
17.5	150	17	3.69842	-1.3634e-15	2.6735e-21	-3.7991e-36
17.6	150	17	3.69842	-1.3634e-15	2.6735e-21	-6.654e-36
17.6	151	17	3.69842	-1.3634e-15	2.6735e-21	9.10522e-37
17.7	151	17	3.69842	-1.3634e-15	2.6735e-21	3.27935e-37
17.7	152	17	3.69842	-1.3634e-15	2.6735e-21	5.87232e-37
17.8	152	17	3.69842	-1.3634e-15	2.6735e-21	-4.13249e-36
17.8	153	17	3.69842	-1.3634e-15	2.6735e-21	-1.28215e-36
17.9	153	17	3.69842	-1.3634e-15	2.6735e-21	-4.88254e-36
17.9	154	17	3.69842	-1.3634e-15	2.6735e-21	1.10482e-36
18	154	17	3.69842	-1.3634e-15	2.6735e-21	-4.20151e-36
18	155	17	3.69842	-1.3634e-15	2.6735e-21	-6.94064e-37
18.1	155	17	3.69842	-1.3634e-15	2.6735e-21	-4.08568e-36
18.1	156	17	3.69842	-1.3634e-15	2.6735e-21	-1.24378e-36
18.2	156	17	3.69842	-1.3634e-15	2.6735e-21	-6.84173e-36
18.2	157	17	3.69842	-1.3634e-15	2.6735e-21	7.99357e-37
18.3	157	17	3.69842	-1.3634e-15	2.6735e-21	-4.05659e-36
18.3	158	17	3.69842	-1.3634e-15	2.6735e-21	2.15095e-37
18.4	158	17	3.69842	-1.3634e-15	2.6735e-21	-6.39864e-36
18.4	159	17	3.69842	-1.3634e-15	2.6735e-21	-3.35559e-37
18.5	159	17	3.69842	-1.3634e-15	2.6735e-21	-5.34257e-36
18.5	160	17	3.69842	-1.3634e-15	2.6735e-21	-1.80511e-36
18.6	160	17	3.69842	-1.3634e-15	2.6735e-21	-5.89879e-36
18.6	161	17	3.69842	-1.3634e-15	2.6735e-21	2.6574e-36
18.7	161	17	3.69842	-1.3634e-15	2.6735e-21	-1.71638e-36
18.7	162	17	3.69842	-1.3634e-15	2.6735e-21	-1.3111e-36
18.8	162	17	3.69842	-1.3634e-15	2.6735e-21	-5.18375e-36
18.8	163	17	3.69842	-1.3634e-15	2.6735e-21	-4.1299e-38
18.9	163	17	3.69842	-1.3634e-15	2.6735e-21	-2.3723e-36
18.9	164	17	3.69842	-1.3634e-15	2.6735e-21	-1.82176e-36
19	164	17	3.69842	-1.3634e-15	2.6735e-21	-5.29269e-36
19	165	17	3.69842	-1.3634e-15	2.6735e-21	1.57512e-36
19.1	165	17	3.69842	-1.3634e-15	2.6735e-21	-4.00268e-36
19.1	166	17	3.69842	-1.3634e-15	2.6735e-21	-1.45227e-36
19.2	166	17	3.69842	-1.3634e-15	2.6735e-21	-6.32112e-36
19.2	167	17	3.69842	-1.3634e-15	2.6735e-21	-5.75393e-37
19.3	167	17	3.69842	-1.3634e-15	2.6735e-21	-5.67735e-36
19.3	168	17	3.69842	-1.3634e-15	2.6735e-21	-8.87416e-37
19.4	168	17	3.69842	-1.3634e-15	2.6735e-21	-3.35112e-36
19.4	169	17	3.69842	-1.3634e-15	2.6735e-21	8.38619e-37
19.5	169	17	3.69842	-1.3634e-15	2.6735e-21	-5.41648e-36
19.5	170	17	3.69842	-1.3634e-15	2.6735e-21	1.73793e-36
19.6	170	17	3.69842	-1.3634e-15	2.6735e-21	-6.93028e-36
19.6	171	17	3.69842	-1.3634e-15	2.6735e-21	5.20438e-36
19.7	171	17	3.69842	-1.3634e-15	2.6735e-21	-3.42069e-36
19.7	172	17	3.69842	-1.3634e-15	2.6735e-21	-1.0987e-37
19.8	172	17	3.69842	-1.3634e-15	2.6735e-21	-6.92411e-36
19.8	173	17	3.69842	-1.3634e-15	2.6735e-21	7.23953e-37
19.9	173	17	3.69842	-1.3634e-15	2.6735e-21	-6.51496e-36
19.9	174	17	3.69842	-1.3634e-15	2.6735e-21	2.33895e-36
20	174	17	3.69842	-1.3634e-15	2.6735e-21	-8.69266e-36
20	175	17	3.69842	-1.3634e-15	2.6735e-21	1.87156e-36
20.1	175	17	3.69842	-1.3634e-15	2.6735e-21	-1.07765e-35
2.7	0	1	7.29838407686154	1.45786689647433e-14	0.529631132215872	1.7973429788371e-15
2.7	0	2	7.29838407686154	1.45786689647433e-14	0.028364868796265	-4.97608109619696e-16
2.7	0	3	7.29838407686154	1.45786689647433e-14	0.187011646790416	-6.77958818664275e-16
2.7	0	4	7.29838407686154	1.45786689647433e-14	4.01597718970545	3.22329549611277e-15
2.8	0	1	7.29838407686154	1.45786689647433e-14	0.510122199738533	1.89988574396325e-15
2.8	0	2	7.29838407686154	1.45786689647433e-14	0.0167054867348368	-4.12129653156162e-16
2.8	0	3	7.29838407686154	1.45786689647433e-14	0.179773927999733	2.29012389528189e-16
2.8	0	4	7.29838407686154	1.45786689647433e-14	3.74936817144888	5.04443075285636e-15
2.8	0	17	3.64919	7.01876e-14	1.32031	2.72337e-14
2.7	0	17	3.64919	7.01876e-14	1.35463	2.78401e-14
2.8	1	17	3.64919	1.6851e-14	1.24496	5.56985e-15
2.9	1	17	3.64919	1.6851e-14	1.2177	3.65265e-15
2.9	2	17	3.64919	1.6851e-14	1.04399	9.5821e-15
3	2	17	3.64919	1.6851e-14	1.02859	5.17813e-15
3	3	17	3.64919	1.6851e-14	0.755444	5.29003e-15
3.1	3	17	3.64919	1.6851e-14	0.758218	3.40911e-15
3.1	4	17	3.64919	1.6851e-14	0.461726	2.27546e-15
3.2	4	17	3.64919	1.6851e-14	0.476207	-5.36755e-16
3.2	5	17	3.64919	1.6851e-14	0.229729	7.03238e-17
3.3	5	17	3.64919	1.6851e-14	0.24715	-6.73313e-17
3.3	6	17	3.64919	1.6851e-14	0.0837829	-1.38392e-16
3.4	6	17	3.64919	1.6851e-14	0.0974376	-2.79703e-16
3.4	7	17	3.64919	1.6851e-14	0.0203041	1.18867e-16
3.5	7	17	3.64919	1.6851e-14	0.0262556	-1.39726e-17
3.5	8	17	3.64919	1.6851e-14	0.00323454	-6.50776e-18
3.6	8	17	3.64919	1.6851e-14	0.0046882	-4.00871e-18
3.6	9	17	3.64919	1.6851e-14	0.000352613	9.84043e-19
3.7	9	17	3.64919	1.6851e-14	0.000571463	1.77674e-18
3.7	10	17	3.64919	1.6851e-14	2.76734e-05	8.502e-20
3.8	10	17	3.64919	1.6851e-14	4.98625e-05	3.26771e-20
3.8	11	17	3.64919	1.6851e-14	1.6376e-06	-1.55637e-20
3.9	11	17	3.64919	1.6851e-14	3.26035e-06	-1.96618e-20
3.9	12	17	3.64919	1.6851e-14	7.59618e-08	1.00462e-22
4	12	17	3.64919	1.6851e-14	1.66146e-07	-4.78393e-22
4	13	17	3.64919	1.6851e-14	2.85142e-09	-9.27814e-23
4.1	13	17	3.64919	1.6851e-14	6.81626e-09	-1.36623e-22
4.1	14	17	3.64919	1.6851e-14	8.89095e-11	4.34594e-25
4.2	14	17	3.64919	1.6851e-14	2.3122e-10	6.27747e-25
4.2	15	17	3.64919	1.6851e-14	2.35301e-12	-1.1516e-26
4.3	15	17	3.64919	1.6851e-14	6.62998e-12	6.90957e-27
4.3	16	17	3.64919	1.6851e-14	5.38131e-14	-1.09855e-28
4.4	16	17	3.64919	1.6851e-14	1.63681e-13	1.09855e-27
4.4	17	17	3.64919	1.6851e-14	1.07971e-15	-2.68111e-28
4.5	17	17	3.64919	1.6851e-14	3.53349e-15	-8.34124e-28
4.5	18	17	3.64919	1.6851e-14	1.92509e-17	8.83578e-31
4.6	18	17	3.64919	1.6851e-14	6.75834e-17	-1.13603e-30
4.6	19	17	3.64919	1.6851e-14	3.084e-19	-1.16284e-30
4.7	19	17	3.64919	1.6851e-14	1.15824e-18	-2.65472e-30
4.7	20	17	3.64919	1.6851e-14	4.49374e-21	-3.23406e-34
4.8	20	17	3.64919	1.6851e-14	1.79721e-20	-8.89367e-34
4.8	21	17	3.64919	1.6851e-14	7.23801e-23	-1.2699e-33
4.9	21	17	3.64919	1.6851e-14	2.66929e-22	-2.3874e-33
4.9	22	17	3.64919	1.6851e-14	1.35639e-23	1.59565e-35
5	22	17	3.64919	1.6851e-14	1.61397e-23	3.1913e-35
5	23	17	3.64919	1.6851e-14	1.28433e-23	-3.80438e-35
5.1	23	17	3.64919	1.6851e-14	1.28748e-23	-6.6076e-35
5.1	24	17	3.64919	1.6851e-14	1.28351e-23	1.2563e-37
5.2	24	17	3.64919	1.6851e-14	1.28354e-23	-3.392e-36
5.2	25	17	3.64919	1.6851e-14	1.2835e-23	-1.75385e-36
5.3	25	17	3.64919	1.6851e-14	1.2835e-23	-3.5077e-36
5.3	26	17	3.64919	1.6851e-14	1.2835e-23	-2.11804e-38
5.4	26	17	3.64919	1.6851e-14	1.2835e-23	-9.26643e-38
5.4	27	17	3.64919	1.6851e-14	1.2835e-23	-1.05219e-37
5.5	27	17	3.64919	1.6851e-14	1.2835e-23	-2.17694e-38
5.5	28	17	3.64919	1.6851e-14	1.2835e-23	1.03328e-38
5.6	28	17	3.64919	1.6851e-14	1.2835e-23	-8.15746e-40
5.6	29	17	3.64919	1.6851e-14	1.2835e-23	-1.35688e-38
5.7	29	17	3.64919	1.6851e-14	1.2835e-23	-1.45671e-38
5.7	30	17	3.64919	1.6851e-14	1.2835e-23	5.8317e-39
5.8	30	17	3.64919	1.6851e-14	1.2835e-23	9.43676e-39
5.8	31	17	3.64919	1.6851e-14	1.2835e-23	-1.3362e-39
5.9	31	17	3.64919	1.6851e-14	1.2835e-23	-5.50202e-40
5.9	32	17	3.64919	1.6851e-14	1.2835e-23	2.8259e-38
6	32	17	3.64919	1.6851e-14	1.2835e-23	1.42169e-38
6	33	17	3.64919	1.6851e-14	1.2835e-23	3.55528e-38
6.1	33	17	3.64919	1.6851e-14	1.2835e-23	-1.42211e-38
6.1	34	17	3.64919	1.6851e-14	1.2835e-23	-7.49844e-38
6.2	34	17	3.64919	1.6851e-14	1.2835e-23	5.44749e-38
6.2	35	17	3.64919	1.6851e-14	1.2835e-23	-1.33881e-38
6.3	35	17	3.64919	1.6851e-14	1.2835e-23	-2.94747e-38
6.3	36	17	3.64919	1.6851e-14	1.2835e-23	1.55061e-38
6.4	36	17	3.64919	1.6851e-14	1.2835e-23	4.37284e-38
6.4	37	17	3.64919	1.6851e-14	1.2835e-23	1.35614e-38
6.5	37	17	3.64919	1.6851e-14	1.2835e-23	6.59279e-40
6.5	38	17	3.64919	1.6851e-14	1.2835e-23	-5.31874e-38
6.6	38	17	3.64919	1.6851e-14	1.2835e-23	-1.19418e-38
6.6	39	17	3.64919	1.6851e-14	1.2835e-23	1.21569e-39
6.7	39	17	3.64919	1.6851e-14	1.2835e-23	-1.10054e-38
6.7	40	17	3.64919	1.6851e-14	1.2835e-23	9.89838e-39
6.8	40	17	3.64919	1.6851e-14	1.2835e-23	1.73387e-38
6.8	41	17	3.64919	1.6851e-14	1.2835e-23	-4.93105e-38
6.9	41	17	3.64919	1.6851e-14	1.2835e-23	3.51017e-38
6.9	42	17	3.64919	1.6851e-14	1.2835e-23	-7.59297e-39
7	42	17	3.64919	1.6851e-14	1.2835e-23	-2.59651e-38
7	43	17	3.64919	1.6851e-14	1.2835e-23	-3.86951e-38
7.1	43	17	3.64919	1.6851e-14	1.2835e-23	-5.36798e-38
7.1	44	17	3.64919	1.6851e-14	1.2835e-23	-4.4357e-38
7.2	44	17	3.64919	1.6851e-14	1.2835e-23	-2.85623e-38
7.2	45	17	3.64919	1.6851e-14	1.2835e-23	-5.73396e-38
7.3	45	17	3.64919	1.6851e-14	1.2835e-23	-2.46744e-38
7.3	46	17	3.64919	1.6851e-14	1.2835e-23	-6.38889e-38
7.4	46	17	3.64919	1.6851e-14	1.2835e-23	8.66038e-39
7.4	47	17	3.64919	1.6851e-14	1.2835e-23	-2.06214e-38
7.5	47	17	3.64919	1.6851e-14	1.2835e-23	2.31482e-38
7.5	48	17	3.64919	1.6851e-14	1.2835e-23	-3.15237e-38
7.6	48	17	3.64919	1.6851e-14	1.2835e-23	-6.95348e-38
7.6	49	17	3.64919	1.6851e-14	1.2835e-23	-1.62873e-38
7.7	49	17	3.64919	1.6851e-14	1.2835e-23	-1.79843e-38
7.7	50	17	3.64919	1.6851e-14	1.2835e-23	1.90285e-38
7.8	50	17	3.64919	1.6851e-14	1.2835e-23	2.68523e-39
7.8	51	17	3.64919	1.6851e-14	1.2835e-23	3.01929e-38
7.9	51	17	3.64919	1.6851e-14	1.2835e-23	6.9732e-39
7.9	52	17	3.64919	1.6851e-14	1.2835e-23	1.56736e-38
8	52	17	3.64919	1.6851e-14	1.2835e-23	-4.36097e-38
8	53	17	3.64919	1.6851e-14	1.2835e-23	9.06456e-39
8.1	53	17	3.64919	1.6851e-14	1.2835e-23	-3.89337e-39
8.1	54	17	3.64919	1.6851e-14	1.2835e-23	-3.12241e-38
8.2	54	17	3.64919	1.6851e-14	1.2835e-23	2.78097e-38
8.2	55	17	3.64919	1.6851e-14	1.2835e-23	-2.25561e-39
8.3	55	17	3.64919	1.6851e-14	1.2835e-23	1.08658e-39
8.3	56	17	3.64919	1.6851e-14	1.2835e-23	2.57032e-38
8.4	56	17	3.64919	1.6851e-14	1.2835e-23	2.37203e-38
8.4	57	17	3.64919	1.6851e-14	1.2835e-23	-4.07468e-38
8.5	57	17	3.64919	1.6851e-14	1.2835e-23	-1.45973e-38
8.5	58	17	3.64919	1.6851e-14	1.2835e-23	-1.34786e-38
8.6	58	17	3.64919	1.6851e-14	1.2835e-23	2.16221e-38
8.6	59	17	3.64919	1.6851e-14	1.2835e-23	4.73968e-39
8.7	59	17	3.64919	1.6851e-14	1.2835e-23	8.34731e-38
8.7	60	17	3.64919	1.6851e-14	1.2835e-23	3.52834e-38
8.8	60	17	3.64919	1.6851e-14	1.2835e-23	4.63788e-38
8.8	61	17	3.64919	1.6851e-14	1.2835e-23	2.81742e-39
8.9	61	17	3.64919	1.6851e-14	1.2835e-23	1.11287e-39
8.9	62	17	3.64919	1.6851e-14	1.2835e-23	7.79177e-39
9	62	17	3.64919	1.6851e-14	1.2835e-23	3.4204e-38
9	63	17	3.64919	1.6851e-14	1.2835e-23	3.37408e-38
9.1	63	17	3.64919	1.6851e-14	1.2835e-23	4.11562e-38
9.1	64	17	3.64919	1.6851e-14	1.2835e-23	4.94478e-39
9.2	64	17	3.64919	1.6851e-14	1.2835e-23	1.36786e-38
9.2	65	17	3.64919	1.6851e-14	1.2835e-23	-7.71999e-39
9.3	65	17	3.64919	1.6851e-14	1.2835e-23	2.34937e-38
9.3	66	17	3.64919	1.6851e-14	1.2835e-23	-6.65257e-39
9.4	66	17	3.64919	1.6851e-14	1.2835e-23	-2.40011e-38
9.4	67	17	3.64919	1.6851e-14	1.2835e-23	-9.49821e-39
9.5	67	17	3.64919	1.6851e-14	1.2835e-23	-3.79275e-38
9.5	68	17	3.64919	1.6851e-14	1.2835e-23	3.8958e-38
9.6	68	17	3.64919	1.6851e-14	1.2835e-23	1.12412e-38
9.6	69	17	3.64919	1.6851e-14	1.2835e-23	6.67942e-38
9.7	69	17	3.64919	1.6851e-14	1.2835e-23	3.00055e-39
9.7	70	17	3.64919	1.6851e-14	1.2835e-23	3.09627e-38
9.8	70	17	3.64919	1.6851e-14	1.2835e-23	-3.22016e-38
9.8	71	17	3.64919	1.6851e-14	1.2835e-23	3.63151e-38
9.9	71	17	3.64919	1.6851e-14	1.2835e-23	8.27207e-39
9.9	72	17	3.64919	1.6851e-14	1.2835e-23	2.57816e-38
10	72	17	3.64919	1.6851e-14	1.2835e-23	1.79672e-38
10	73	17	3.64919	1.6851e-14	1.2835e-23	1.98108e-38
10.1	73	17	3.64919	1.6851e-14	1.2835e-23	-2.4832e-38
10.1	74	17	3.64919	1.6851e-14	1.2835e-23	3.81074e-38
10.2	74	17	3.64919	1.6851e-14	1.2835e-23	-2.01035e-38
10.2	75	17	3.64919	1.6851e-14	1.2835e-23	1.81655e-38
10.3	75	17	3.64919	1.6851e-14	1.2835e-23	-1.74594e-38
10.3	76	17	3.64919	1.6851e-14	1.2835e-23	3.78319e-38
10.4	76	17	3.64919	1.6851e-14	1.2835e-23	2.65414e-38
10.4	77	17	3.64919	1.6851e-14	1.2835e-23	-1.9266e-38
10.5	77	17	3.64919	1.6851e-14	1.2835e-23	-6.64785e-39
10.5	78	17	3.64919	1.6851e-14	1.2835e-23	3.06825e-38
10.6	78	17	3.64919	1.6851e-14	1.2835e-23	1.5117e-39
10.6	79	17	3.64919	1.6851e-14	1.2835e-23	1.49987e-38
10.7	79	17	3.64919	1.6851e-14	1.2835e-23	-3.60137e-38
10.7	80	17	3.64919	1.6851e-14	1.2835e-23	3.98446e-38
10.8	80	17	3.64919	1.6851e-14	1.2835e-23	9.79798e-39
10.8	81	17	3.64919	1.6851e-14	1.2835e-23	1.03735e-38
10.9	81	17	3.64919	1.6851e-14	1.2835e-23	1.64659e-38
10.9	82	17	3.64919	1.6851e-14	1.2835e-23	4.03242e-38
11	82	17	3.64919	1.6851e-14	1.2835e-23	3.00902e-38
11	83	17	3.64919	1.6851e-14	1.2835e-23	3.33621e-38
11.1	83	17	3.64919	1.6851e-14	1.2835e-23	-2.96983e-39
11.1	84	17	3.64919	1.6851e-14	1.2835e-23	1.63341e-39
11.2	84	17	3.64919	1.6851e-14	1.2835e-23	1.93108e-38
11.2	85	17	3.64919	1.6851e-14	1.2835e-23	-2.77698e-38
11.3	85	17	3.64919	1.6851e-14	1.2835e-23	2.8768e-39
11.3	86	17	3.64919	1.6851e-14	1.2835e-23	-2.49149e-38
11.4	86	17	3.64919	1.6851e-14	1.2835e-23	2.40947e-38
11.4	87	17	3.64919	1.6851e-14	1.2835e-23	-1.13163e-39
11.5	87	17	3.64919	1.6851e-14	1.2835e-23	1.39029e-38
11.5	88	17	3.64919	1.6851e-14	1.2835e-23	3.87761e-38
11.6	88	17	3.64919	1.6851e-14	1.2835e-23	2.92635e-38
11.6	89	17	3.64919	1.6851e-14	1.2835e-23	3.48585e-38
11.7	89	17	3.64919	1.6851e-14	1.2835e-23	2.4993e-38
11.7	90	17	3.64919	1.6851e-14	1.2835e-23	1.1915e-38
11.8	90	17	3.64919	1.6851e-14	1.2835e-23	1.30574e-38
11.8	91	17	3.64919	1.6851e-14	1.2835e-23	-2.09317e-38
11.9	91	17	3.64919	1.6851e-14	1.2835e-23	-1.68564e-39
11.9	92	17	3.64919	1.6851e-14	1.2835e-23	3.23654e-38
12	92	17	3.64919	1.6851e-14	1.2835e-23	4.20344e-38
12	93	17	3.64919	1.6851e-14	1.2835e-23	4.01242e-38
12.1	93	17	3.64919	1.6851e-14	1.2835e-23	5.02856e-38
12.1	94	17	3.64919	1.6851e-14	1.2835e-23	1.21311e-38
12.2	94	17	3.64919	1.6851e-14	1.2835e-23	2.43687e-38
12.2	95	17	3.64919	1.6851e-14	1.2835e-23	2.03927e-38
12.3	95	17	3.64919	1.6851e-14	1.2835e-23	5.69553e-39
12.3	96	17	3.64919	1.6851e-14	1.2835e-23	4.31609e-38
12.4	96	17	3.64919	1.6851e-14	1.2835e-23	9.68252e-39
12.4	97	17	3.64919	1.6851e-14	1.2835e-23	-5.46676e-39
12.5	97	17	3.64919	1.6851e-14	1.2835e-23	-3.21749e-38
12.5	98	17	3.64919	1.6851e-14	1.2835e-23	2.14712e-38
12.6	98	17	3.64919	1.6851e-14	1.2835e-23	8.24151e-40
12.6	99	17	3.64919	1.6851e-14	1.2835e-23	5.0122e-39
12.7	99	17	3.64919	1.6851e-14	1.2835e-23	1.76002e-39
12.7	100	17	3.64919	1.6851e-14	1.2835e-23	7.16011e-39
12.8	100	17	3.64919	1.6851e-14	1.2835e-23	4.39578e-39
12.8	101	17	3.64919	1.6851e-14	1.2835e-23	-1.53679e-38
12.9	101	17	3.64919	1.6851e-14	1.2835e-23	1.16333e-38
12.9	102	17	3.64919	1.6851e-14	1.2835e-23	-4.05888e-39
13	102	17	3.64919	1.6851e-14	1.2835e-23	1.46275e-38
13	103	17	3.64919	1.6851e-14	1.2835e-23	1.70968e-38
13.1	103	17	3.64919	1.6851e-14	1.2835e-23	4.8359e-38
13.1	104	17	3.64919	1.6851e-14	1.2835e-23	3.66432e-41
13.2	104	17	3.64919	1.6851e-14	1.2835e-23	5.29562e-38
13.2	105	17	3.64919	1.6851e-14	1.2835e-23	-1.03489e-38
13.3	105	17	3.64919	1.6851e-14	1.2835e-23	2.2392e-38
13.3	106	17	3.64919	1.6851e-14	1.2835e-23	-2.4583e-39
13.4	106	17	3.64919	1.6851e-14	1.2835e-23	5.15286e-38
13.4	107	17	3.64919	1.6851e-14	1.2835e-23	-3.79638e-38
13.5	107	17	3.64919	1.6851e-14	1.2835e-23	4.51077e-38
13.5	108	17	3.64919	1.6851e-14	1.2835e-23	-6.49587e-39
13.6	108	17	3.64919	1.6851e-14	1.2835e-23	3.73447e-38
13.6	109	17	3.64919	1.6851e-14	1.2835e-23	2.26035e-38
13.7	109	17	3.64919	1.6851e-14	1.2835e-23	2.48156e-38
13.7	110	17	3.64919	1.6851e-14	1.2835e-23	1.02914e-38
13.8	110	17	3.64919	1.6851e-14	1.2835e-23	3.46831e-38
13.8	111	17	3.64919	1.6851e-14	1.2835e-23	-3.55905e-42
13.9	111	17	3.64919	1.6851e-14	1.2835e-23	2.23924e-38
13.9	112	17	3.64919	1.6851e-14	1.2835e-23	3.08281e-38
14	112	17	3.64919	1.6851e-14	1.2835e-23	2.63284e-38
14	113	17	3.64919	1.6851e-14	1.2835e-23	1.229e-38
14.1	113	17	3.64919	1.6851e-14	1.2835e-23	-1.1705e-38
14.1	114	17	3.64919	1.6851e-14	1.2835e-23	2.44973e-38
14.2	114	17	3.64919	1.6851e-14	1.2835e-23	1.33319e-38
14.2	115	17	3.64919	1.6851e-14	1.2835e-23	1.45718e-38
14.3	115	17	3.64919	1.6851e-14	1.2835e-23	3.04479e-38
14.3	116	17	3.64919	1.6851e-14	1.2835e-23	3.02165e-38
14.4	116	17	3.64919	1.6851e-14	1.2835e-23	1.12751e-38
14.4	117	17	3.64919	1.6851e-14	1.2835e-23	1.15234e-38
14.5	117	17	3.64919	1.6851e-14	1.2835e-23	-2.59884e-38
14.5	118	17	3.64919	1.6851e-14	1.2835e-23	1.8275e-38
14.6	118	17	3.64919	1.6851e-14	1.2835e-23	4.5329e-38
14.6	119	17	3.64919	1.6851e-14	1.2835e-23	-8.56549e-39
14.7	119	17	3.64919	1.6851e-14	1.2835e-23	4.90205e-38
14.7	120	17	3.64919	1.6851e-14	1.2835e-23	4.16675e-39
14.8	120	17	3.64919	1.6851e-14	1.2835e-23	2.82005e-38
14.8	121	17	3.64919	1.6851e-14	1.2835e-23	1.126e-38
14.9	121	17	3.64919	1.6851e-14	1.2835e-23	3.70721e-38
14.9	122	17	3.64919	1.6851e-14	1.2835e-23	1.69374e-38
15	122	17	3.64919	1.6851e-14	1.2835e-23	1.68697e-38
15	123	17	3.64919	1.6851e-14	1.2835e-23	3.14264e-39
15.1	123	17	3.64919	1.6851e-14	1.2835e-23	-3.40611e-38
15.1	124	17	3.64919	1.6851e-14	1.2835e-23	3.73416e-38
15.2	124	17	3.64919	1.6851e-14	1.2835e-23	2.38548e-38
15.2	125	17	3.64919	1.6851e-14	1.2835e-23	2.49077e-38
15.3	125	17	3.64919	1.6851e-14	1.2835e-23	3.64653e-38
15.3	126	17	3.64919	1.6851e-14	1.2835e-23	2.01687e-38
15.4	126	17	3.64919	1.6851e-14	1.2835e-23	3.22538e-38
15.4	127	17	3.64919	1.6851e-14	1.2835e-23	3.31177e-39
15.5	127	17	3.64919	1.6851e-14	1.2835e-23	1.99619e-38
15.5	128	17	3.64919	1.6851e-14	1.2835e-23	2.56291e-38
15.6	128	17	3.64919	1.6851e-14	1.2835e-23	3.10847e-38
15.6	129	17	3.64919	1.6851e-14	1.2835e-23	4.12104e-38
15.7	129	17	3.64919	1.6851e-14	1.2835e-23	3.04604e-38
15.7	130	17	3.64919	1.6851e-14	1.2835e-23	1.93804e-38
15.8	130	17	3.64919	1.6851e-14	1.2835e-23	2.41368e-38
15.8	131	17	3.64919	1.6851e-14	1.2835e-23	1.34131e-38
15.9	131	17	3.64919	1.6851e-14	1.2835e-23	1.74066e-38
15.9	132	17	3.64919	1.6851e-14	1.2835e-23	2.96523e-38
16	132	17	3.64919	1.6851e-14	1.2835e-23	1.85588e-38
16	133	17	3.64919	1.6851e-14	1.2835e-23	1.57725e-38
16.1	133	17	3.64919	1.6851e-14	1.2835e-23	1.59479e-38
16.1	134	17	3.64919	1.6851e-14	1.2835e-23	1.13814e-38
16.2	134	17	3.64919	1.6851e-14	1.2835e-23	2.99524e-38
16.2	135	17	3.64919	1.6851e-14	1.2835e-23	2.78854e-39
16.3	135	17	3.64919	1.6851e-14	1.2835e-23	2.13524e-38
16.3	136	17	3.64919	1.6851e-14	1.2835e-23	2.01007e-38
16.4	136	17	3.64919	1.6851e-14	1.2835e-23	3.30218e-38
16.4	137	17	3.64919	1.6851e-14	1.2835e-23	2.40103e-38
16.5	137	17	3.64919	1.6851e-14	1.2835e-23	3.20525e-38
16.5	138	17	3.64919	1.6851e-14	1.2835e-23	1.42009e-38
16.6	138	17	3.64919	1.6851e-14	1.2835e-23	3.53885e-38
16.6	139	17	3.64919	1.6851e-14	1.2835e-23	1.30649e-38
16.7	139	17	3.64919	1.6851e-14	1.2835e-23	2.52553e-38
16.7	140	17	3.64919	1.6851e-14	1.2835e-23	1.56777e-38
16.8	140	17	3.64919	1.6851e-14	1.2835e-23	3.37149e-38
16.8	141	17	3.64919	1.6851e-14	1.2835e-23	-6.59688e-39
16.9	141	17	3.64919	1.6851e-14	1.2835e-23	1.53807e-38
16.9	142	17	3.64919	1.6851e-14	1.2835e-23	1.10151e-38
17	142	17	3.64919	1.6851e-14	1.2835e-23	4.67423e-38
17	143	17	3.64919	1.6851e-14	1.2835e-23	-7.77979e-41
17.1	143	17	3.64919	1.6851e-14	1.2835e-23	4.28021e-38
17.1	144	17	3.64919	1.6851e-14	1.2835e-23	4.28866e-39
17.2	144	17	3.64919	1.6851e-14	1.2835e-23	4.47094e-38
17.2	145	17	3.64919	1.6851e-14	1.2835e-23	-9.48668e-39
17.3	145	17	3.64919	1.6851e-14	1.2835e-23	5.08439e-38
17.3	146	17	3.64919	1.6851e-14	1.2835e-23	1.69576e-39
17.4	146	17	3.64919	1.6851e-14	1.2835e-23	3.79935e-38
17.4	147	17	3.64919	1.6851e-14	1.2835e-23	-8.24733e-39
17.5	147	17	3.64919	1.6851e-14	1.2835e-23	1.67765e-38
17.5	148	17	3.64919	1.6851e-14	1.2835e-23	-4.41187e-39
17.6	148	17	3.64919	1.6851e-14	1.2835e-23	4.10488e-38
17.6	149	17	3.64919	1.6851e-14	1.2835e-23	-1.08937e-38
17.7	149	17	3.64919	1.6851e-14	1.2835e-23	2.72098e-38
17.7	150	17	3.64919	1.6851e-14	1.2835e-23	1.74341e-38
17.8	150	17	3.64919	1.6851e-14	1.2835e-23	4.352e-38
17.8	151	17	3.64919	1.6851e-14	1.2835e-23	2.64904e-39
17.9	151	17	3.64919	1.6851e-14	1.2835e-23	3.2301e-38
17.9	152	17	3.64919	1.6851e-14	1.2835e-23	-2.73065e-39
18	152	17	3.64919	1.6851e-14	1.2835e-23	3.95467e-38
18	153	17	3.64919	1.6851e-14	1.2835e-23	-7.2933e-39
18.1	153	17	3.64919	1.6851e-14	1.2835e-23	1.63157e-38
18.1	154	17	3.64919	1.6851e-14	1.2835e-23	1.459e-38
18.2	154	17	3.64919	1.6851e-14	1.2835e-23	2.29933e-38
18.2	155	17	3.64919	1.6851e-14	1.2835e-23	3.8513e-39
18.3	155	17	3.64919	1.6851e-14	1.2835e-23	2.10744e-38
18.3	156	17	3.64919	1.6851e-14	1.2835e-23	-7.28152e-39
18.4	156	17	3.64919	1.6851e-14	1.2835e-23	3.36663e-38
18.4	157	17	3.64919	1.6851e-14	1.2835e-23	-1.47043e-38
18.5	157	17	3.64919	1.6851e-14	1.2835e-23	2.63874e-38
18.5	158	17	3.64919	1.6851e-14	1.2835e-23	1.99386e-38
18.6	158	17	3.64919	1.6851e-14	1.2835e-23	2.57059e-38
18.6	159	17	3.64919	1.6851e-14	1.2835e-23	-4.4418e-39
18.7	159	17	3.64919	1.6851e-14	1.2835e-23	3.28494e-38
18.7	160	17	3.64919	1.6851e-14	1.2835e-23	2.78789e-39
18.8	160	17	3.64919	1.6851e-14	1.2835e-23	3.05339e-38
18.8	161	17	3.64919	1.6851e-14	1.2835e-23	1.23009e-38
18.9	161	17	3.64919	1.6851e-14	1.2835e-23	2.56967e-38
18.9	162	17	3.64919	1.6851e-14	1.2835e-23	2.02044e-39
19	162	17	3.64919	1.6851e-14	1.2835e-23	2.82507e-38
19	163	17	3.64919	1.6851e-14	1.2835e-23	-1.20992e-38
19.1	163	17	3.64919	1.6851e-14	1.2835e-23	9.40748e-39
19.1	164	17	3.64919	1.6851e-14	1.2835e-23	-1.00031e-38
19.2	164	17	3.64919	1.6851e-14	1.2835e-23	8.63436e-39
19.2	165	17	3.64919	1.6851e-14	1.2835e-23	-7.16994e-39
19.3	165	17	3.64919	1.6851e-14	1.2835e-23	6.50378e-39
19.3	166	17	3.64919	1.6851e-14	1.2835e-23	1.16428e-38
19.4	166	17	3.64919	1.6851e-14	1.2835e-23	4.23701e-38
19.4	167	17	3.64919	1.6851e-14	1.2835e-23	-1.14889e-38
19.5	167	17	3.64919	1.6851e-14	1.2835e-23	2.02028e-38
19.5	168	17	3.64919	1.6851e-14	1.2835e-23	7.08362e-39
19.6	168	17	3.64919	1.6851e-14	1.2835e-23	1.37133e-38
19.6	169	17	3.64919	1.6851e-14	1.2835e-23	-1.41726e-38
19.7	169	17	3.64919	1.6851e-14	1.2835e-23	8.32411e-39
19.7	170	17	3.64919	1.6851e-14	1.2835e-23	1.56354e-38
19.8	170	17	3.64919	1.6851e-14	1.2835e-23	2.45783e-38
19.8	171	17	3.64919	1.6851e-14	1.2835e-23	-1.89643e-38
19.9	171	17	3.64919	1.6851e-14	1.2835e-23	-1.2731e-38
19.9	172	17	3.64919	1.6851e-14	1.2835e-23	9.16276e-39
20	172	17	3.64919	1.6851e-14	1.2835e-23	1.12951e-38
20	173	17	3.64919	1.6851e-14	1.2835e-23	7.91574e-39
20.1	173	17	3.64919	1.6851e-14	1.2835e-23	3.27456e-39
2.9	0	1	7.40508924739318	2.60473215960515e-15	0.500269376698069	1.3120649708975e-15
2.9	0	2	7.40508924739318	2.60473215960515e-15	0.00378087098443972	-6.31289531160874e-17
2.9	0	3	7.40508924739318	2.60473215960515e-15	0.174327377649819	8.0160004944333e-16
2.9	0	4	7.40508924739318	2.60473215960515e-15	3.81947379790128	7.55635498945256e-15
3	0	1	7.40508924739318	2.60473215960515e-15	0.48738141943499	1.29342760897123e-15
3	0	2	7.40508924739318	2.60473215960515e-15	-0.00832309380162371	-1.96544282288068e-16
3	0	3	7.40508924739318	2.60473215960515e-15	0.166077572324937	8.69131385399977e-16
3	0	4	7.40508924739318	2.60473215960515e-15	3.52838582008823	9.13296032629165e-15
3	0	17	3.70254	-7.36001e-14	1.27348	-2.29829e-14
2.9	0	17	3.70254	-7.36001e-14	1.30594	-2.37492e-14
3	1	17	3.70254	-6.8817e-16	1.21015	4.18973e-15
3.1	1	17	3.70254	-6.8817e-16	1.18658	4.03836e-15
3.1	2	17	3.70254	-6.8817e-16	1.02839	1.23052e-15
3.2	2	17	3.70254	-6.8817e-16	1.0137	1.84764e-15
3.2	3	17	3.70254	-6.8817e-16	0.770459	-2.66194e-15
3.3	3	17	3.70254	-6.8817e-16	0.770373	-1.31469e-15
3.3	4	17	3.70254	-6.8817e-16	0.496262	1.73846e-15
3.4	4	17	3.70254	-6.8817e-16	0.507701	2.80559e-16
3.4	5	17	3.70254	-6.8817e-16	0.267232	3.14741e-16
3.5	5	17	3.70254	-6.8817e-16	0.282644	-5.59539e-16
3.5	6	17	3.70254	-6.8817e-16	0.112658	2.48631e-17
3.6	6	17	3.70254	-6.8817e-16	0.12617	-3.23973e-17
3.6	7	17	3.70254	-6.8817e-16	0.0334892	-5.68388e-17
3.7	7	17	3.70254	-6.8817e-16	0.0410208	-1.5443e-16
3.7	8	17	3.70254	-6.8817e-16	0.0066765	3.18658e-17
3.8	8	17	3.70254	-6.8817e-16	0.00908979	1.11149e-17
3.8	9	17	3.70254	-6.8817e-16	0.000908173	-1.73632e-18
3.9	9	17	3.70254	-6.8817e-16	0.00137676	-2.09885e-18
3.9	10	17	3.70254	-6.8817e-16	8.79901e-05	-1.35236e-19
4	10	17	3.70254	-6.8817e-16	0.000147927	6.89916e-20
4	11	17	3.70254	-6.8817e-16	6.35095e-06	-3.98767e-20
4.1	11	17	3.70254	-6.8817e-16	1.17749e-05	-7.45929e-20
4.1	12	17	3.70254	-6.8817e-16	3.55235e-07	3.00402e-22
4.2	12	17	3.70254	-6.8817e-16	7.2231e-07	2.08278e-21
4.2	13	17	3.70254	-6.8817e-16	1.59144e-08	-5.81397e-22
4.3	13	17	3.70254	-6.8817e-16	3.53082e-08	-8.60815e-22
4.3	14	17	3.70254	-6.8817e-16	5.86817e-10	-3.45918e-24
4.4	14	17	3.70254	-6.8817e-16	1.41411e-09	1.23327e-23
4.4	15	17	3.70254	-6.8817e-16	1.8216e-11	-2.43463e-24
4.5	15	17	3.70254	-6.8817e-16	4.7487e-11	-3.61666e-24
4.5	16	17	3.70254	-6.8817e-16	4.85092e-13	5.17372e-28
4.6	16	17	3.70254	-6.8817e-16	1.36305e-12	1.08648e-26
4.6	17	17	3.70254	-6.8817e-16	1.12589e-14	-1.17162e-27
4.7	17	17	3.70254	-6.8817e-16	3.39891e-14	-4.21352e-27
4.7	18	17	3.70254	-6.8817e-16	2.3084e-16	-1.16123e-29
4.8	18	17	3.70254	-6.8817e-16	7.46515e-16	3.30503e-29
4.8	19	17	3.70254	-6.8817e-16	4.22939e-18	3.18986e-30
4.9	19	17	3.70254	-6.8817e-16	1.46126e-17	5.96724e-30
4.9	20	17	3.70254	-6.8817e-16	6.99706e-20	2.53966e-33
5	20	17	3.70254	-6.8817e-16	2.57562e-19	2.53966e-33
5	21	17	3.70254	-6.8817e-16	1.0864e-21	0
5.1	21	17	3.70254	-6.8817e-16	4.15618e-21	-9.94128e-33
5.1	22	17	3.70254	-6.8817e-16	4.80884e-23	5.16293e-34
5.2	22	17	3.70254	-6.8817e-16	9.39635e-23	-3.94812e-34
5.2	23	17	3.70254	-6.8817e-16	3.37347e-23	-2.18926e-34
5.3	23	17	3.70254	-6.8817e-16	3.43652e-23	-4.74339e-34
5.3	24	17	3.70254	-6.8817e-16	3.35514e-23	1.23293e-35
5.4	24	17	3.70254	-6.8817e-16	3.35595e-23	9.58942e-36
5.4	25	17	3.70254	-6.8817e-16	3.35493e-23	-1.3381e-36
5.5	25	17	3.70254	-6.8817e-16	3.35494e-23	5.75383e-35
5.5	26	17	3.70254	-6.8817e-16	3.35492e-23	5.30977e-37
5.6	26	17	3.70254	-6.8817e-16	3.35492e-23	-4.49288e-37
5.6	27	17	3.70254	-6.8817e-16	3.35492e-23	3.01374e-36
5.7	27	17	3.70254	-6.8817e-16	3.35492e-23	4.33846e-36
5.7	28	17	3.70254	-6.8817e-16	3.35492e-23	5.62239e-38
5.8	28	17	3.70254	-6.8817e-16	3.35492e-23	2.34966e-38
5.8	29	17	3.70254	-6.8817e-16	3.35492e-23	-7.35902e-38
5.9	29	17	3.70254	-6.8817e-16	3.35492e-23	1.66728e-38
5.9	30	17	3.70254	-6.8817e-16	3.35492e-23	1.418e-38
6	30	17	3.70254	-6.8817e-16	3.35492e-23	-1.37861e-39
6	31	17	3.70254	-6.8817e-16	3.35492e-23	-1.85009e-39
6.1	31	17	3.70254	-6.8817e-16	3.35492e-23	2.4844e-38
6.1	32	17	3.70254	-6.8817e-16	3.35492e-23	7.37748e-38
6.2	32	17	3.70254	-6.8817e-16	3.35492e-23	7.8031e-39
6.2	33	17	3.70254	-6.8817e-16	3.35492e-23	1.77643e-37
6.3	33	17	3.70254	-6.8817e-16	3.35492e-23	7.60836e-38
6.3	34	17	3.70254	-6.8817e-16	3.35492e-23	-8.21612e-38
6.4	34	17	3.70254	-6.8817e-16	3.35492e-23	-4.59886e-38
6.4	35	17	3.70254	-6.8817e-16	3.35492e-23	-8.01504e-38
6.5	35	17	3.70254	-6.8817e-16	3.35492e-23	2.69809e-38
6.5	36	17	3.70254	-6.8817e-16	3.35492e-23	1.1161e-38
6.6	36	17	3.70254	-6.8817e-16	3.35492e-23	-2.23825e-38
6.6	37	17	3.70254	-6.8817e-16	3.35492e-23	5.2871e-39
6.7	37	17	3.70254	-6.8817e-16	3.35492e-23	-2.15928e-37
6.7	38	17	3.70254	-6.8817e-16	3.35492e-23	-5.22725e-38
6.8	38	17	3.70254	-6.8817e-16	3.35492e-23	1.04806e-37
6.8	39	17	3.70254	-6.8817e-16	3.35492e-23	4.62077e-38
6.9	39	17	3.70254	-6.8817e-16	3.35492e-23	7.12963e-38
6.9	40	17	3.70254	-6.8817e-16	3.35492e-23	-5.58214e-38
7	40	17	3.70254	-6.8817e-16	3.35492e-23	4.15935e-38
7	41	17	3.70254	-6.8817e-16	3.35492e-23	3.30691e-38
7.1	41	17	3.70254	-6.8817e-16	3.35492e-23	1.75207e-37
7.1	42	17	3.70254	-6.8817e-16	3.35492e-23	5.57388e-38
7.2	42	17	3.70254	-6.8817e-16	3.35492e-23	1.20511e-37
7.2	43	17	3.70254	-6.8817e-16	3.35492e-23	-8.46e-40
7.3	43	17	3.70254	-6.8817e-16	3.35492e-23	5.56025e-38
7.3	44	17	3.70254	-6.8817e-16	3.35492e-23	1.60595e-38
7.4	44	17	3.70254	-6.8817e-16	3.35492e-23	3.23937e-38
7.4	45	17	3.70254	-6.8817e-16	3.35492e-23	1.33047e-37
7.5	45	17	3.70254	-6.8817e-16	3.35492e-23	2.16397e-37
7.5	46	17	3.70254	-6.8817e-16	3.35492e-23	-1.56329e-37
7.6	46	17	3.70254	-6.8817e-16	3.35492e-23	1.58588e-37
7.6	47	17	3.70254	-6.8817e-16	3.35492e-23	-1.00329e-37
7.7	47	17	3.70254	-6.8817e-16	3.35492e-23	2.18924e-38
7.7	48	17	3.70254	-6.8817e-16	3.35492e-23	1.94424e-37
7.8	48	17	3.70254	-6.8817e-16	3.35492e-23	-5.32202e-38
7.8	49	17	3.70254	-6.8817e-16	3.35492e-23	5.75501e-38
7.9	49	17	3.70254	-6.8817e-16	3.35492e-23	-2.89953e-39
7.9	50	17	3.70254	-6.8817e-16	3.35492e-23	6.73117e-38
8	50	17	3.70254	-6.8817e-16	3.35492e-23	7.54742e-38
8	51	17	3.70254	-6.8817e-16	3.35492e-23	-5.94335e-38
8.1	51	17	3.70254	-6.8817e-16	3.35492e-23	3.45561e-38
8.1	52	17	3.70254	-6.8817e-16	3.35492e-23	4.09225e-38
8.2	52	17	3.70254	-6.8817e-16	3.35492e-23	-4.52558e-38
8.2	53	17	3.70254	-6.8817e-16	3.35492e-23	2.97045e-38
8.3	53	17	3.70254	-6.8817e-16	3.35492e-23	-1.21599e-37
8.3	54	17	3.70254	-6.8817e-16	3.35492e-23	3.0005e-38
8.4	54	17	3.70254	-6.8817e-16	3.35492e-23	-1.6528e-37
8.4	55	17	3.70254	-6.8817e-16	3.35492e-23	1.02768e-38
8.5	55	17	3.70254	-6.8817e-16	3.35492e-23	-1.69091e-37
8.5	56	17	3.70254	-6.8817e-16	3.35492e-23	-4.19814e-38
8.6	56	17	3.70254	-6.8817e-16	3.35492e-23	-1.85892e-38
8.6	57	17	3.70254	-6.8817e-16	3.35492e-23	-2.01276e-38
8.7	57	17	3.70254	-6.8817e-16	3.35492e-23	-5.00632e-38
8.7	58	17	3.70254	-6.8817e-16	3.35492e-23	8.87032e-38
8.8	58	17	3.70254	-6.8817e-16	3.35492e-23	-1.16986e-37
8.8	59	17	3.70254	-6.8817e-16	3.35492e-23	1.62252e-37
8.9	59	17	3.70254	-6.8817e-16	3.35492e-23	-3.50077e-38
8.9	60	17	3.70254	-6.8817e-16	3.35492e-23	9.87574e-38
9	60	17	3.70254	-6.8817e-16	3.35492e-23	-2.69543e-38
9	61	17	3.70254	-6.8817e-16	3.35492e-23	1.51565e-37
9.1	61	17	3.70254	-6.8817e-16	3.35492e-23	9.55343e-38
9.1	62	17	3.70254	-6.8817e-16	3.35492e-23	8.24718e-38
9.2	62	17	3.70254	-6.8817e-16	3.35492e-23	-2.59896e-38
9.2	63	17	3.70254	-6.8817e-16	3.35492e-23	2.80375e-37
9.3	63	17	3.70254	-6.8817e-16	3.35492e-23	5.59552e-38
9.3	64	17	3.70254	-6.8817e-16	3.35492e-23	6.84679e-38
9.4	64	17	3.70254	-6.8817e-16	3.35492e-23	-2.51389e-38
9.4	65	17	3.70254	-6.8817e-16	3.35492e-23	-1.06679e-37
9.5	65	17	3.70254	-6.8817e-16	3.35492e-23	-1.40542e-37
9.5	66	17	3.70254	-6.8817e-16	3.35492e-23	8.56824e-38
9.6	66	17	3.70254	-6.8817e-16	3.35492e-23	-6.31856e-38
9.6	67	17	3.70254	-6.8817e-16	3.35492e-23	5.97177e-38
9.7	67	17	3.70254	-6.8817e-16	3.35492e-23	-1.41331e-37
9.7	68	17	3.70254	-6.8817e-16	3.35492e-23	1.73063e-38
9.8	68	17	3.70254	-6.8817e-16	3.35492e-23	7.21063e-38
9.8	69	17	3.70254	-6.8817e-16	3.35492e-23	-2.46248e-38
9.9	69	17	3.70254	-6.8817e-16	3.35492e-23	9.81264e-39
9.9	70	17	3.70254	-6.8817e-16	3.35492e-23	1.15229e-37
10	70	17	3.70254	-6.8817e-16	3.35492e-23	-1.27182e-37
10	71	17	3.70254	-6.8817e-16	3.35492e-23	1.36799e-37
10.1	71	17	3.70254	-6.8817e-16	3.35492e-23	-1.85233e-37
10.1	72	17	3.70254	-6.8817e-16	3.35492e-23	1.63128e-37
10.2	72	17	3.70254	-6.8817e-16	3.35492e-23	3.25617e-39
10.2	73	17	3.70254	-6.8817e-16	3.35492e-23	7.7914e-38
10.3	73	17	3.70254	-6.8817e-16	3.35492e-23	-3.26026e-38
10.3	74	17	3.70254	-6.8817e-16	3.35492e-23	1.24534e-37
10.4	74	17	3.70254	-6.8817e-16	3.35492e-23	-1.02844e-37
10.4	75	17	3.70254	-6.8817e-16	3.35492e-23	1.39276e-37
10.5	75	17	3.70254	-6.8817e-16	3.35492e-23	-7.88357e-38
10.5	76	17	3.70254	-6.8817e-16	3.35492e-23	6.21308e-38
10.6	76	17	3.70254	-6.8817e-16	3.35492e-23	-3.03952e-38
10.6	77	17	3.70254	-6.8817e-16	3.35492e-23	4.55605e-38
10.7	77	17	3.70254	-6.8817e-16	3.35492e-23	-4.56782e-38
10.7	78	17	3.70254	-6.8817e-16	3.35492e-23	9.34753e-38
10.8	78	17	3.70254	-6.8817e-16	3.35492e-23	-3.34849e-38
10.8	79	17	3.70254	-6.8817e-16	3.35492e-23	1.17365e-37
10.9	79	17	3.70254	-6.8817e-16	3.35492e-23	6.8798e-38
10.9	80	17	3.70254	-6.8817e-16	3.35492e-23	-5.49851e-38
11	80	17	3.70254	-6.8817e-16	3.35492e-23	-9.91641e-39
11	81	17	3.70254	-6.8817e-16	3.35492e-23	-5.73449e-39
11.1	81	17	3.70254	-6.8817e-16	3.35492e-23	-1.35156e-37
11.1	82	17	3.70254	-6.8817e-16	3.35492e-23	2.55326e-38
11.2	82	17	3.70254	-6.8817e-16	3.35492e-23	-7.88819e-38
11.2	83	17	3.70254	-6.8817e-16	3.35492e-23	-6.06018e-38
11.3	83	17	3.70254	-6.8817e-16	3.35492e-23	-6.45914e-38
11.3	84	17	3.70254	-6.8817e-16	3.35492e-23	3.9421e-38
11.4	84	17	3.70254	-6.8817e-16	3.35492e-23	-1.51801e-37
11.4	85	17	3.70254	-6.8817e-16	3.35492e-23	7.59007e-38
11.5	85	17	3.70254	-6.8817e-16	3.35492e-23	-2.18898e-37
11.5	86	17	3.70254	-6.8817e-16	3.35492e-23	1.32971e-37
11.6	86	17	3.70254	-6.8817e-16	3.35492e-23	-9.19323e-38
11.6	87	17	3.70254	-6.8817e-16	3.35492e-23	1.28954e-37
11.7	87	17	3.70254	-6.8817e-16	3.35492e-23	-1.05663e-37
11.7	88	17	3.70254	-6.8817e-16	3.35492e-23	3.20271e-38
11.8	88	17	3.70254	-6.8817e-16	3.35492e-23	-4.06874e-38
11.8	89	17	3.70254	-6.8817e-16	3.35492e-23	-2.08856e-38
11.9	89	17	3.70254	-6.8817e-16	3.35492e-23	-1.51313e-38
11.9	90	17	3.70254	-6.8817e-16	3.35492e-23	-2.27903e-38
12	90	17	3.70254	-6.8817e-16	3.35492e-23	4.92466e-38
12	91	17	3.70254	-6.8817e-16	3.35492e-23	-4.43337e-38
12.1	91	17	3.70254	-6.8817e-16	3.35492e-23	-7.23841e-38
12.1	92	17	3.70254	-6.8817e-16	3.35492e-23	3.52733e-38
12.2	92	17	3.70254	-6.8817e-16	3.35492e-23	-1.17716e-37
12.2	93	17	3.70254	-6.8817e-16	3.35492e-23	-3.26963e-38
12.3	93	17	3.70254	-6.8817e-16	3.35492e-23	-2.26303e-37
12.3	94	17	3.70254	-6.8817e-16	3.35492e-23	7.33272e-38
12.4	94	17	3.70254	-6.8817e-16	3.35492e-23	-9.9862e-38
12.4	95	17	3.70254	-6.8817e-16	3.35492e-23	1.53547e-38
12.5	95	17	3.70254	-6.8817e-16	3.35492e-23	-1.00841e-37
12.5	96	17	3.70254	-6.8817e-16	3.35492e-23	5.33616e-38
12.6	96	17	3.70254	-6.8817e-16	3.35492e-23	-5.62068e-38
12.6	97	17	3.70254	-6.8817e-16	3.35492e-23	2.89497e-38
12.7	97	17	3.70254	-6.8817e-16	3.35492e-23	-2.34963e-38
12.7	98	17	3.70254	-6.8817e-16	3.35492e-23	9.26925e-38
12.8	98	17	3.70254	-6.8817e-16	3.35492e-23	-7.82267e-38
12.8	99	17	3.70254	-6.8817e-16	3.35492e-23	-5.22692e-40
12.9	99	17	3.70254	-6.8817e-16	3.35492e-23	-1.5372e-37
12.9	100	17	3.70254	-6.8817e-16	3.35492e-23	1.02296e-37
13	100	17	3.70254	-6.8817e-16	3.35492e-23	-7.36147e-38
13	101	17	3.70254	-6.8817e-16	3.35492e-23	7.49919e-38
13.1	101	17	3.70254	-6.8817e-16	3.35492e-23	-9.40776e-38
13.1	102	17	3.70254	-6.8817e-16	3.35492e-23	1.71305e-37
13.2	102	17	3.70254	-6.8817e-16	3.35492e-23	-1.72604e-37
13.2	103	17	3.70254	-6.8817e-16	3.35492e-23	1.83997e-37
13.3	103	17	3.70254	-6.8817e-16	3.35492e-23	-2.41542e-37
13.3	104	17	3.70254	-6.8817e-16	3.35492e-23	1.73302e-37
13.4	104	17	3.70254	-6.8817e-16	3.35492e-23	-8.52469e-38
13.4	105	17	3.70254	-6.8817e-16	3.35492e-23	9.01245e-38
13.5	105	17	3.70254	-6.8817e-16	3.35492e-23	-1.68572e-37
13.5	106	17	3.70254	-6.8817e-16	3.35492e-23	1.6261e-37
13.6	106	17	3.70254	-6.8817e-16	3.35492e-23	-5.21141e-38
13.6	107	17	3.70254	-6.8817e-16	3.35492e-23	8.43231e-38
13.7	107	17	3.70254	-6.8817e-16	3.35492e-23	-1.00914e-37
13.7	108	17	3.70254	-6.8817e-16	3.35492e-23	9.12026e-38
13.8	108	17	3.70254	-6.8817e-16	3.35492e-23	-1.20075e-37
13.8	109	17	3.70254	-6.8817e-16	3.35492e-23	4.64481e-38
13.9	109	17	3.70254	-6.8817e-16	3.35492e-23	-1.41108e-37
13.9	110	17	3.70254	-6.8817e-16	3.35492e-23	3.97223e-38
14	110	17	3.70254	-6.8817e-16	3.35492e-23	-8.51977e-38
14	111	17	3.70254	-6.8817e-16	3.35492e-23	4.38083e-38
14.1	111	17	3.70254	-6.8817e-16	3.35492e-23	-8.40378e-38
14.1	112	17	3.70254	-6.8817e-16	3.35492e-23	1.60039e-37
14.2	112	17	3.70254	-6.8817e-16	3.35492e-23	-1.34433e-37
14.2	113	17	3.70254	-6.8817e-16	3.35492e-23	2.09793e-37
14.3	113	17	3.70254	-6.8817e-16	3.35492e-23	-1.40271e-37
14.3	114	17	3.70254	-6.8817e-16	3.35492e-23	8.53763e-38
14.4	114	17	3.70254	-6.8817e-16	3.35492e-23	-8.73813e-38
14.4	115	17	3.70254	-6.8817e-16	3.35492e-23	6.5083e-38
14.5	115	17	3.70254	-6.8817e-16	3.35492e-23	-8.56286e-38
14.5	116	17	3.70254	-6.8817e-16	3.35492e-23	1.19251e-37
14.6	116	17	3.70254	-6.8817e-16	3.35492e-23	-8.34212e-38
14.6	117	17	3.70254	-6.8817e-16	3.35492e-23	8.44184e-38
14.7	117	17	3.70254	-6.8817e-16	3.35492e-23	-1.67268e-37
14.7	118	17	3.70254	-6.8817e-16	3.35492e-23	1.149e-37
14.8	118	17	3.70254	-6.8817e-16	3.35492e-23	1.27723e-38
14.8	119	17	3.70254	-6.8817e-16	3.35492e-23	1.03406e-37
14.9	119	17	3.70254	-6.8817e-16	3.35492e-23	3.69259e-38
14.9	120	17	3.70254	-6.8817e-16	3.35492e-23	5.65177e-38
15	120	17	3.70254	-6.8817e-16	3.35492e-23	-1.49862e-38
15	121	17	3.70254	-6.8817e-16	3.35492e-23	8.08736e-38
15.1	121	17	3.70254	-6.8817e-16	3.35492e-23	-6.48879e-38
15.1	122	17	3.70254	-6.8817e-16	3.35492e-23	1.50326e-37
15.2	122	17	3.70254	-6.8817e-16	3.35492e-23	-5.04229e-38
15.2	123	17	3.70254	-6.8817e-16	3.35492e-23	7.70655e-38
15.3	123	17	3.70254	-6.8817e-16	3.35492e-23	-3.97498e-38
15.3	124	17	3.70254	-6.8817e-16	3.35492e-23	6.13763e-38
15.4	124	17	3.70254	-6.8817e-16	3.35492e-23	1.22267e-38
15.4	125	17	3.70254	-6.8817e-16	3.35492e-23	1.29944e-37
15.5	125	17	3.70254	-6.8817e-16	3.35492e-23	-1.38151e-38
15.5	126	17	3.70254	-6.8817e-16	3.35492e-23	1.81743e-37
15.6	126	17	3.70254	-6.8817e-16	3.35492e-23	-2.10515e-38
15.6	127	17	3.70254	-6.8817e-16	3.35492e-23	1.24158e-37
15.7	127	17	3.70254	-6.8817e-16	3.35492e-23	-2.08622e-38
15.7	128	17	3.70254	-6.8817e-16	3.35492e-23	1.06008e-37
15.8	128	17	3.70254	-6.8817e-16	3.35492e-23	-3.32897e-39
15.8	129	17	3.70254	-6.8817e-16	3.35492e-23	1.11682e-37
15.9	129	17	3.70254	-6.8817e-16	3.35492e-23	-9.75009e-38
15.9	130	17	3.70254	-6.8817e-16	3.35492e-23	1.1523e-37
16	130	17	3.70254	-6.8817e-16	3.35492e-23	-5.25735e-38
16	131	17	3.70254	-6.8817e-16	3.35492e-23	7.05753e-38
16.1	131	17	3.70254	-6.8817e-16	3.35492e-23	-2.00131e-38
16.1	132	17	3.70254	-6.8817e-16	3.35492e-23	1.49583e-37
16.2	132	17	3.70254	-6.8817e-16	3.35492e-23	-7.59674e-38
16.2	133	17	3.70254	-6.8817e-16	3.35492e-23	9.04792e-38
16.3	133	17	3.70254	-6.8817e-16	3.35492e-23	-3.38819e-38
16.3	134	17	3.70254	-6.8817e-16	3.35492e-23	1.27079e-37
16.4	134	17	3.70254	-6.8817e-16	3.35492e-23	5.26508e-38
16.4	135	17	3.70254	-6.8817e-16	3.35492e-23	6.68464e-38
16.5	135	17	3.70254	-6.8817e-16	3.35492e-23	-4.35363e-38
16.5	136	17	3.70254	-6.8817e-16	3.35492e-23	6.44103e-38
16.6	136	17	3.70254	-6.8817e-16	3.35492e-23	-5.63104e-38
16.6	137	17	3.70254	-6.8817e-16	3.35492e-23	3.84114e-38
16.7	137	17	3.70254	-6.8817e-16	3.35492e-23	-1.12391e-37
16.7	138	17	3.70254	-6.8817e-16	3.35492e-23	1.157e-37
16.8	138	17	3.70254	-6.8817e-16	3.35492e-23	3.26008e-38
16.8	139	17	3.70254	-6.8817e-16	3.35492e-23	4.77588e-38
16.9	139	17	3.70254	-6.8817e-16	3.35492e-23	1.0392e-38
16.9	140	17	3.70254	-6.8817e-16	3.35492e-23	1.07525e-37
17	140	17	3.70254	-6.8817e-16	3.35492e-23	9.49959e-39
17	141	17	3.70254	-6.8817e-16	3.35492e-23	1.84708e-37
17.1	141	17	3.70254	-6.8817e-16	3.35492e-23	7.082e-38
17.1	142	17	3.70254	-6.8817e-16	3.35492e-23	1.15691e-37
17.2	142	17	3.70254	-6.8817e-16	3.35492e-23	-1.39891e-39
17.2	143	17	3.70254	-6.8817e-16	3.35492e-23	9.82503e-39
17.3	143	17	3.70254	-6.8817e-16	3.35492e-23	-2.45773e-38
17.3	144	17	3.70254	-6.8817e-16	3.35492e-23	2.26722e-39
17.4	144	17	3.70254	-6.8817e-16	3.35492e-23	3.68112e-38
17.4	145	17	3.70254	-6.8817e-16	3.35492e-23	2.60554e-38
17.5	145	17	3.70254	-6.8817e-16	3.35492e-23	-7.07488e-38
17.5	146	17	3.70254	-6.8817e-16	3.35492e-23	1.26477e-37
17.6	146	17	3.70254	-6.8817e-16	3.35492e-23	-3.43489e-38
17.6	147	17	3.70254	-6.8817e-16	3.35492e-23	3.71307e-38
17.7	147	17	3.70254	-6.8817e-16	3.35492e-23	-7.89797e-38
17.7	148	17	3.70254	-6.8817e-16	3.35492e-23	1.08458e-37
17.8	148	17	3.70254	-6.8817e-16	3.35492e-23	-5.49351e-38
17.8	149	17	3.70254	-6.8817e-16	3.35492e-23	1.62447e-37
17.9	149	17	3.70254	-6.8817e-16	3.35492e-23	-3.30984e-38
17.9	150	17	3.70254	-6.8817e-16	3.35492e-23	1.7768e-37
18	150	17	3.70254	-6.8817e-16	3.35492e-23	-3.20018e-39
18	151	17	3.70254	-6.8817e-16	3.35492e-23	1.99711e-37
18.1	151	17	3.70254	-6.8817e-16	3.35492e-23	-1.13205e-38
18.1	152	17	3.70254	-6.8817e-16	3.35492e-23	1.8592e-37
18.2	152	17	3.70254	-6.8817e-16	3.35492e-23	-1.26695e-37
18.2	153	17	3.70254	-6.8817e-16	3.35492e-23	1.27293e-37
18.3	153	17	3.70254	-6.8817e-16	3.35492e-23	-1.46465e-37
18.3	154	17	3.70254	-6.8817e-16	3.35492e-23	1.30104e-37
18.4	154	17	3.70254	-6.8817e-16	3.35492e-23	-4.67159e-38
18.4	155	17	3.70254	-6.8817e-16	3.35492e-23	7.14646e-38
18.5	155	17	3.70254	-6.8817e-16	3.35492e-23	-1.52788e-37
18.5	156	17	3.70254	-6.8817e-16	3.35492e-23	1.27345e-37
18.6	156	17	3.70254	-6.8817e-16	3.35492e-23	-7.78978e-38
18.6	157	17	3.70254	-6.8817e-16	3.35492e-23	9.9596e-38
18.7	157	17	3.70254	-6.8817e-16	3.35492e-23	-1.16073e-37
18.7	158	17	3.70254	-6.8817e-16	3.35492e-23	1.40078e-37
18.8	158	17	3.70254	-6.8817e-16	3.35492e-23	-9.48663e-38
18.8	159	17	3.70254	-6.8817e-16	3.35492e-23	1.4715e-37
18.9	159	17	3.70254	-6.8817e-16	3.35492e-23	-8.29984e-38
18.9	160	17	3.70254	-6.8817e-16	3.35492e-23	1.91217e-37
19	160	17	3.70254	-6.8817e-16	3.35492e-23	-3.52815e-38
19	161	17	3.70254	-6.8817e-16	3.35492e-23	1.60559e-37
19.1	161	17	3.70254	-6.8817e-16	3.35492e-23	-7.10165e-38
19.1	162	17	3.70254	-6.8817e-16	3.35492e-23	1.37745e-37
19.2	162	17	3.70254	-6.8817e-16	3.35492e-23	-4.01816e-38
19.2	163	17	3.70254	-6.8817e-16	3.35492e-23	8.65031e-38
19.3	163	17	3.70254	-6.8817e-16	3.35492e-23	-9.80478e-38
19.3	164	17	3.70254	-6.8817e-16	3.35492e-23	2.06093e-37
19.4	164	17	3.70254	-6.8817e-16	3.35492e-23	-4.93583e-38
19.4	165	17	3.70254	-6.8817e-16	3.35492e-23	1.48481e-37
19.5	165	17	3.70254	-6.8817e-16	3.35492e-23	-6.16696e-38
19.5	166	17	3.70254	-6.8817e-16	3.35492e-23	1.56079e-37
19.6	166	17	3.70254	-6.8817e-16	3.35492e-23	-5.21037e-38
19.6	167	17	3.70254	-6.8817e-16	3.35492e-23	1.13764e-37
19.7	167	17	3.70254	-6.8817e-16	3.35492e-23	-6.03358e-38
19.7	168	17	3.70254	-6.8817e-16	3.35492e-23	1.05115e-37
19.8	168	17	3.70254	-6.8817e-16	3.35492e-23	2.9317e-39
19.8	169	17	3.70254	-6.8817e-16	3.35492e-23	7.07799e-38
19.9	169	17	3.70254	-6.8817e-16	3.35492e-23	-7.0224e-38
19.9	170	17	3.70254	-6.8817e-16	3.35492e-23	1.65011e-37
20	170	17	3.70254	-6.8817e-16	3.35492e-23	-2.36782e-39
20	171	17	3.70254	-6.8817e-16	3.35492e-23	1.56271e-37
20.1	171	17	3.70254	-6.8817e-16	3.35492e-23	-8.17915e-39
3.1	0	1	7.5279882849025	-2.45133708220997e-15	0.487169088158991	3.28125866046066e-16
3.1	0	2	7.5279882849025	-2.45133708220997e-15	-0.0179363593046454	-3.47097384655213e-16
3.1	0	3	7.5279882849025	-2.45133708220997e-15	0.160793231371876	5.2885975374839e-16
3.1	0	4	7.5279882849025	-2.45133708220997e-15	3.61780569917889	2.82422955649591e-15
3.2	0	1	7.5279882849025	-2.45133708220997e-15	0.482108226940212	1.60979399944402e-16
3.2	0	2	7.5279882849025	-2.45133708220997e-15	-0.023769668729911	-2.63052987048292e-16
3.2	0	3	7.5279882849025	-2.45133708220997e-15	0.153506483113212	4.11373786456604e-16
3.2	0	4	7.5279882849025	-2.45133708220997e-15	3.37487951681033	6.29148213548329e-17
3.2	0	17	3.76399	7.11724e-14	1.23339	2.49264e-14
3.1	0	17	3.76399	7.11724e-14	1.2631	2.53491e-14
3.2	1	17	3.76399	-1.3309e-14	1.18364	-4.23589e-15
3.3	1	17	3.76399	-1.3309e-14	1.16189	-2.29798e-15
3.3	2	17	3.76399	-1.3309e-14	1.01621	-2.58203e-15
3.4	2	17	3.76399	-1.3309e-14	1.00253	-3.85418e-15
3.4	3	17	3.76399	-1.3309e-14	0.782196	-7.40946e-15
3.5	3	17	3.76399	-1.3309e-14	0.780636	-3.89269e-15
3.5	4	17	3.76399	-1.3309e-14	0.526085	-5.2227e-16
3.6	4	17	3.76399	-1.3309e-14	0.534501	1.24891e-16
3.6	5	17	3.76399	-1.3309e-14	0.302022	1.46077e-15
3.7	5	17	3.76399	-1.3309e-14	0.315735	5.30504e-16
3.7	6	17	3.76399	-1.3309e-14	0.141583	-2.92303e-17
3.8	6	17	3.76399	-1.3309e-14	0.15444	2.07535e-16
3.8	7	17	3.76399	-1.3309e-14	0.0498886	-2.92851e-16
3.9	7	17	3.76399	-1.3309e-14	0.0584345	-1.23212e-16
3.9	8	17	3.76399	-1.3309e-14	0.0122236	-8.11605e-18
4	8	17	3.76399	-1.3309e-14	0.0157377	-1.64939e-17
4	9	17	3.76399	-1.3309e-14	0.0020564	-3.10406e-18
4.1	9	17	3.76399	-1.3309e-14	0.00293227	-1.06425e-17
4.1	10	17	3.76399	-1.3309e-14	0.000244704	-3.53867e-19
4.2	10	17	3.76399	-1.3309e-14	0.000385879	1.4387e-19
4.2	11	17	3.76399	-1.3309e-14	2.14612e-05	8.3907e-21
4.3	11	17	3.76399	-1.3309e-14	3.72535e-05	3.27523e-20
4.3	12	17	3.76399	-1.3309e-14	1.44268e-06	-1.08521e-21
4.4	12	17	3.76399	-1.3309e-14	2.7423e-06	8.39231e-21
4.4	13	17	3.76399	-1.3309e-14	7.68917e-08	5.49043e-22
4.5	13	17	3.76399	-1.3309e-14	1.59253e-07	5.82658e-22
4.5	14	17	3.76399	-1.3309e-14	3.34255e-09	-1.92821e-23
4.6	14	17	3.76399	-1.3309e-14	7.50907e-09	-1.54257e-24
4.6	15	17	3.76399	-1.3309e-14	1.21339e-10	4.88942e-24
4.7	15	17	3.76399	-1.3309e-14	2.94484e-10	1.16467e-23
4.7	16	17	3.76399	-1.3309e-14	3.75153e-12	1.56524e-26
4.8	16	17	3.76399	-1.3309e-14	9.80072e-12	-7.82619e-27
4.8	17	17	3.76399	-1.3309e-14	1.00439e-13	-9.17795e-27
4.9	17	17	3.76399	-1.3309e-14	2.81544e-13	-3.88829e-26
4.9	18	17	3.76399	-1.3309e-14	2.36158e-15	-1.04533e-28
5	18	17	3.76399	-1.3309e-14	7.08238e-15	-3.38489e-28
5	19	17	3.76399	-1.3309e-14	4.93575e-17	7.94397e-29
5.1	19	17	3.76399	-1.3309e-14	1.57949e-16	1.47425e-28
5.1	20	17	3.76399	-1.3309e-14	9.27617e-19	-3.29113e-31
5.2	20	17	3.76399	-1.3309e-14	3.15733e-18	-4.25104e-31
5.2	21	17	3.76399	-1.3309e-14	1.68827e-20	1.49144e-31
5.3	21	17	3.76399	-1.3309e-14	5.81562e-20	9.81863e-31
5.3	22	17	3.76399	-1.3309e-14	1.36489e-21	1.33767e-32
5.4	22	17	3.76399	-1.3309e-14	2.05959e-21	6.33632e-33
5.4	23	17	3.76399	-1.3309e-14	1.12341e-21	4.02164e-33
5.5	23	17	3.76399	-1.3309e-14	1.13412e-21	-9.0487e-33
5.5	24	17	3.76399	-1.3309e-14	1.11995e-21	2.24343e-34
5.6	24	17	3.76399	-1.3309e-14	1.1201e-21	-2.46777e-34
5.6	25	17	3.76399	-1.3309e-14	1.1199e-21	3.88744e-34
5.7	25	17	3.76399	-1.3309e-14	1.11991e-21	4.66493e-34
5.7	26	17	3.76399	-1.3309e-14	1.1199e-21	-1.87117e-36
5.8	26	17	3.76399	-1.3309e-14	1.1199e-21	-2.52607e-35
5.8	27	17	3.76399	-1.3309e-14	1.1199e-21	0
5.9	27	17	3.76399	-1.3309e-14	1.1199e-21	9.11164e-35
5.9	28	17	3.76399	-1.3309e-14	1.1199e-21	1.386e-36
6	28	17	3.76399	-1.3309e-14	1.1199e-21	-1.27939e-36
6	29	17	3.76399	-1.3309e-14	1.1199e-21	2.99748e-37
6.1	29	17	3.76399	-1.3309e-14	1.1199e-21	-1.62721e-36
6.1	30	17	3.76399	-1.3309e-14	1.1199e-21	-8.2554e-37
6.2	30	17	3.76399	-1.3309e-14	1.1199e-21	-2.07245e-36
6.2	31	17	3.76399	-1.3309e-14	1.1199e-21	2.46146e-37
6.3	31	17	3.76399	-1.3309e-14	1.1199e-21	-5.24679e-37
6.3	32	17	3.76399	-1.3309e-14	1.1199e-21	5.85506e-38
6.4	32	17	3.76399	-1.3309e-14	1.1199e-21	-6.34298e-37
6.4	33	17	3.76399	-1.3309e-14	1.1199e-21	4.54216e-36
6.5	33	17	3.76399	-1.3309e-14	1.1199e-21	-4.36114e-37
6.5	34	17	3.76399	-1.3309e-14	1.1199e-21	-8.06605e-37
6.6	34	17	3.76399	-1.3309e-14	1.1199e-21	-6.86915e-37
6.6	35	17	3.76399	-1.3309e-14	1.1199e-21	1.83556e-36
6.7	35	17	3.76399	-1.3309e-14	1.1199e-21	5.30599e-36
6.7	36	17	3.76399	-1.3309e-14	1.1199e-21	-3.40199e-36
6.8	36	17	3.76399	-1.3309e-14	1.1199e-21	-1.86465e-36
6.8	37	17	3.76399	-1.3309e-14	1.1199e-21	-1.40554e-36
6.9	37	17	3.76399	-1.3309e-14	1.1199e-21	6.31596e-37
6.9	38	17	3.76399	-1.3309e-14	1.1199e-21	-4.51928e-36
7	38	17	3.76399	-1.3309e-14	1.1199e-21	-2.05749e-36
7	39	17	3.76399	-1.3309e-14	1.1199e-21	3.37608e-36
7.1	39	17	3.76399	-1.3309e-14	1.1199e-21	4.58472e-36
7.1	40	17	3.76399	-1.3309e-14	1.1199e-21	3.96503e-36
7.2	40	17	3.76399	-1.3309e-14	1.1199e-21	1.50651e-36
7.2	41	17	3.76399	-1.3309e-14	1.1199e-21	2.7173e-36
7.3	41	17	3.76399	-1.3309e-14	1.1199e-21	-4.18157e-36
7.3	42	17	3.76399	-1.3309e-14	1.1199e-21	2.29844e-36
7.4	42	17	3.76399	-1.3309e-14	1.1199e-21	-1.17963e-36
7.4	43	17	3.76399	-1.3309e-14	1.1199e-21	-1.0687e-36
7.5	43	17	3.76399	-1.3309e-14	1.1199e-21	3.33242e-36
7.5	44	17	3.76399	-1.3309e-14	1.1199e-21	2.36417e-37
7.6	44	17	3.76399	-1.3309e-14	1.1199e-21	2.84333e-36
7.6	45	17	3.76399	-1.3309e-14	1.1199e-21	-2.33507e-36
7.7	45	17	3.76399	-1.3309e-14	1.1199e-21	-5.9969e-37
7.7	46	17	3.76399	-1.3309e-14	1.1199e-21	-3.43215e-36
7.8	46	17	3.76399	-1.3309e-14	1.1199e-21	2.52733e-36
7.8	47	17	3.76399	-1.3309e-14	1.1199e-21	2.87568e-36
7.9	47	17	3.76399	-1.3309e-14	1.1199e-21	-2.19648e-37
7.9	48	17	3.76399	-1.3309e-14	1.1199e-21	-2.38533e-37
8	48	17	3.76399	-1.3309e-14	1.1199e-21	-1.75823e-37
8	49	17	3.76399	-1.3309e-14	1.1199e-21	5.78742e-37
8.1	49	17	3.76399	-1.3309e-14	1.1199e-21	1.3891e-36
8.1	50	17	3.76399	-1.3309e-14	1.1199e-21	2.77553e-36
8.2	50	17	3.76399	-1.3309e-14	1.1199e-21	4.36815e-37
8.2	51	17	3.76399	-1.3309e-14	1.1199e-21	-1.01975e-37
8.3	51	17	3.76399	-1.3309e-14	1.1199e-21	3.66822e-36
8.3	52	17	3.76399	-1.3309e-14	1.1199e-21	-4.83661e-36
8.4	52	17	3.76399	-1.3309e-14	1.1199e-21	-3.3058e-37
8.4	53	17	3.76399	-1.3309e-14	1.1199e-21	-3.69029e-36
8.5	53	17	3.76399	-1.3309e-14	1.1199e-21	-2.847e-36
8.5	54	17	3.76399	-1.3309e-14	1.1199e-21	-1.2328e-36
8.6	54	17	3.76399	-1.3309e-14	1.1199e-21	-4.33372e-37
8.6	55	17	3.76399	-1.3309e-14	1.1199e-21	-1.06638e-36
8.7	55	17	3.76399	-1.3309e-14	1.1199e-21	-2.86847e-36
8.7	56	17	3.76399	-1.3309e-14	1.1199e-21	3.47676e-36
8.8	56	17	3.76399	-1.3309e-14	1.1199e-21	-2.42125e-36
8.8	57	17	3.76399	-1.3309e-14	1.1199e-21	3.91589e-36
8.9	57	17	3.76399	-1.3309e-14	1.1199e-21	7.40982e-37
8.9	58	17	3.76399	-1.3309e-14	1.1199e-21	-8.59719e-37
9	58	17	3.76399	-1.3309e-14	1.1199e-21	1.89062e-36
9	59	17	3.76399	-1.3309e-14	1.1199e-21	7.57711e-37
9.1	59	17	3.76399	-1.3309e-14	1.1199e-21	2.03956e-36
9.1	60	17	3.76399	-1.3309e-14	1.1199e-21	3.07071e-37
9.2	60	17	3.76399	-1.3309e-14	1.1199e-21	1.07599e-36
9.2	61	17	3.76399	-1.3309e-14	1.1199e-21	-7.22227e-37
9.3	61	17	3.76399	-1.3309e-14	1.1199e-21	4.11803e-36
9.3	62	17	3.76399	-1.3309e-14	1.1199e-21	-3.7861e-36
9.4	62	17	3.76399	-1.3309e-14	1.1199e-21	1.54884e-36
9.4	63	17	3.76399	-1.3309e-14	1.1199e-21	-4.44961e-36
9.5	63	17	3.76399	-1.3309e-14	1.1199e-21	2.13641e-36
9.5	64	17	3.76399	-1.3309e-14	1.1199e-21	-7.69988e-37
9.6	64	17	3.76399	-1.3309e-14	1.1199e-21	4.83848e-36
9.6	65	17	3.76399	-1.3309e-14	1.1199e-21	-3.5584e-36
9.7	65	17	3.76399	-1.3309e-14	1.1199e-21	2.94681e-36
9.7	66	17	3.76399	-1.3309e-14	1.1199e-21	-3.09676e-36
9.8	66	17	3.76399	-1.3309e-14	1.1199e-21	2.54829e-36
9.8	67	17	3.76399	-1.3309e-14	1.1199e-21	-6.77542e-37
9.9	67	17	3.76399	-1.3309e-14	1.1199e-21	3.07497e-36
9.9	68	17	3.76399	-1.3309e-14	1.1199e-21	8.41211e-37
10	68	17	3.76399	-1.3309e-14	1.1199e-21	2.744e-36
10	69	17	3.76399	-1.3309e-14	1.1199e-21	-4.88026e-37
10.1	69	17	3.76399	-1.3309e-14	1.1199e-21	3.99018e-36
10.1	70	17	3.76399	-1.3309e-14	1.1199e-21	-4.78891e-36
10.2	70	17	3.76399	-1.3309e-14	1.1199e-21	-1.07458e-37
10.2	71	17	3.76399	-1.3309e-14	1.1199e-21	-2.68508e-36
10.3	71	17	3.76399	-1.3309e-14	1.1199e-21	8.51664e-37
10.3	72	17	3.76399	-1.3309e-14	1.1199e-21	-4.26946e-36
10.4	72	17	3.76399	-1.3309e-14	1.1199e-21	1.03707e-36
10.4	73	17	3.76399	-1.3309e-14	1.1199e-21	-2.76423e-36
10.5	73	17	3.76399	-1.3309e-14	1.1199e-21	1.31033e-36
10.5	74	17	3.76399	-1.3309e-14	1.1199e-21	-1.0205e-36
10.6	74	17	3.76399	-1.3309e-14	1.1199e-21	1.89048e-36
10.6	75	17	3.76399	-1.3309e-14	1.1199e-21	6.26159e-39
10.7	75	17	3.76399	-1.3309e-14	1.1199e-21	4.03631e-36
10.7	76	17	3.76399	-1.3309e-14	1.1199e-21	-1.62506e-36
10.8	76	17	3.76399	-1.3309e-14	1.1199e-21	2.45859e-36
10.8	77	17	3.76399	-1.3309e-14	1.1199e-21	-5.71055e-37
10.9	77	17	3.76399	-1.3309e-14	1.1199e-21	3.24229e-36
10.9	78	17	3.76399	-1.3309e-14	1.1199e-21	-3.05227e-36
11	78	17	3.76399	-1.3309e-14	1.1199e-21	-4.62303e-36
11	79	17	3.76399	-1.3309e-14	1.1199e-21	2.80779e-36
11.1	79	17	3.76399	-1.3309e-14	1.1199e-21	-1.34154e-36
11.1	80	17	3.76399	-1.3309e-14	1.1199e-21	1.03625e-36
11.2	80	17	3.76399	-1.3309e-14	1.1199e-21	-1.7875e-36
11.2	81	17	3.76399	-1.3309e-14	1.1199e-21	2.66656e-36
11.3	81	17	3.76399	-1.3309e-14	1.1199e-21	1.24099e-36
11.3	82	17	3.76399	-1.3309e-14	1.1199e-21	1.55709e-36
11.4	82	17	3.76399	-1.3309e-14	1.1199e-21	2.13362e-36
11.4	83	17	3.76399	-1.3309e-14	1.1199e-21	2.3894e-36
11.5	83	17	3.76399	-1.3309e-14	1.1199e-21	1.96647e-36
11.5	84	17	3.76399	-1.3309e-14	1.1199e-21	-1.00102e-36
11.6	84	17	3.76399	-1.3309e-14	1.1199e-21	2.67612e-36
11.6	85	17	3.76399	-1.3309e-14	1.1199e-21	-5.77165e-37
11.7	85	17	3.76399	-1.3309e-14	1.1199e-21	3.9109e-36
11.7	86	17	3.76399	-1.3309e-14	1.1199e-21	-3.17078e-36
11.8	86	17	3.76399	-1.3309e-14	1.1199e-21	7.80976e-37
11.8	87	17	3.76399	-1.3309e-14	1.1199e-21	-3.08613e-36
11.9	87	17	3.76399	-1.3309e-14	1.1199e-21	-1.39242e-37
11.9	88	17	3.76399	-1.3309e-14	1.1199e-21	-1.17344e-36
12	88	17	3.76399	-1.3309e-14	1.1199e-21	-2.10693e-36
12	89	17	3.76399	-1.3309e-14	1.1199e-21	-1.62882e-36
12.1	89	17	3.76399	-1.3309e-14	1.1199e-21	1.3847e-36
12.1	90	17	3.76399	-1.3309e-14	1.1199e-21	-2.42569e-36
12.2	90	17	3.76399	-1.3309e-14	1.1199e-21	8.63387e-37
12.2	91	17	3.76399	-1.3309e-14	1.1199e-21	-3.38567e-37
12.3	91	17	3.76399	-1.3309e-14	1.1199e-21	1.79458e-36
12.3	92	17	3.76399	-1.3309e-14	1.1199e-21	1.71536e-38
12.4	92	17	3.76399	-1.3309e-14	1.1199e-21	-1.54854e-36
12.4	93	17	3.76399	-1.3309e-14	1.1199e-21	-3.19307e-37
12.5	93	17	3.76399	-1.3309e-14	1.1199e-21	-3.24771e-37
12.5	94	17	3.76399	-1.3309e-14	1.1199e-21	-2.4493e-36
12.6	94	17	3.76399	-1.3309e-14	1.1199e-21	1.03862e-36
12.6	95	17	3.76399	-1.3309e-14	1.1199e-21	-2.53298e-36
12.7	95	17	3.76399	-1.3309e-14	1.1199e-21	1.89229e-36
12.7	96	17	3.76399	-1.3309e-14	1.1199e-21	-4.05815e-36
12.8	96	17	3.76399	-1.3309e-14	1.1199e-21	3.19801e-36
12.8	97	17	3.76399	-1.3309e-14	1.1199e-21	-1.47434e-36
12.9	97	17	3.76399	-1.3309e-14	1.1199e-21	6.13724e-36
12.9	98	17	3.76399	-1.3309e-14	1.1199e-21	-3.89696e-36
13	98	17	3.76399	-1.3309e-14	1.1199e-21	2.08885e-37
13	99	17	3.76399	-1.3309e-14	1.1199e-21	-2.37248e-36
13.1	99	17	3.76399	-1.3309e-14	1.1199e-21	2.27305e-36
13.1	100	17	3.76399	-1.3309e-14	1.1199e-21	-3.33091e-36
13.2	100	17	3.76399	-1.3309e-14	1.1199e-21	1.82659e-36
13.2	101	17	3.76399	-1.3309e-14	1.1199e-21	-1.53776e-37
13.3	101	17	3.76399	-1.3309e-14	1.1199e-21	1.57647e-36
13.3	102	17	3.76399	-1.3309e-14	1.1199e-21	-2.31833e-36
13.4	102	17	3.76399	-1.3309e-14	1.1199e-21	1.92402e-36
13.4	103	17	3.76399	-1.3309e-14	1.1199e-21	-2.20264e-36
13.5	103	17	3.76399	-1.3309e-14	1.1199e-21	3.97901e-36
13.5	104	17	3.76399	-1.3309e-14	1.1199e-21	-5.38731e-36
13.6	104	17	3.76399	-1.3309e-14	1.1199e-21	2.32523e-36
13.6	105	17	3.76399	-1.3309e-14	1.1199e-21	-4.39235e-36
13.7	105	17	3.76399	-1.3309e-14	1.1199e-21	4.91345e-36
13.7	106	17	3.76399	-1.3309e-14	1.1199e-21	-2.96345e-36
13.8	106	17	3.76399	-1.3309e-14	1.1199e-21	3.39046e-36
13.8	107	17	3.76399	-1.3309e-14	1.1199e-21	-2.04978e-37
13.9	107	17	3.76399	-1.3309e-14	1.1199e-21	5.77539e-36
13.9	108	17	3.76399	-1.3309e-14	1.1199e-21	-3.0747e-36
14	108	17	3.76399	-1.3309e-14	1.1199e-21	2.50303e-36
14	109	17	3.76399	-1.3309e-14	1.1199e-21	-2.09327e-36
14.1	109	17	3.76399	-1.3309e-14	1.1199e-21	3.1812e-36
14.1	110	17	3.76399	-1.3309e-14	1.1199e-21	-1.5503e-36
14.2	110	17	3.76399	-1.3309e-14	1.1199e-21	1.15536e-36
14.2	111	17	3.76399	-1.3309e-14	1.1199e-21	-1.08317e-36
14.3	111	17	3.76399	-1.3309e-14	1.1199e-21	7.66506e-37
14.3	112	17	3.76399	-1.3309e-14	1.1199e-21	-2.64138e-36
14.4	112	17	3.76399	-1.3309e-14	1.1199e-21	-9.57032e-37
14.4	113	17	3.76399	-1.3309e-14	1.1199e-21	-1.54606e-36
14.5	113	17	3.76399	-1.3309e-14	1.1199e-21	1.79508e-36
14.5	114	17	3.76399	-1.3309e-14	1.1199e-21	-1.41959e-36
14.6	114	17	3.76399	-1.3309e-14	1.1199e-21	2.21156e-37
14.6	115	17	3.76399	-1.3309e-14	1.1199e-21	7.23419e-37
14.7	115	17	3.76399	-1.3309e-14	1.1199e-21	2.52223e-36
14.7	116	17	3.76399	-1.3309e-14	1.1199e-21	-2.26493e-36
14.8	116	17	3.76399	-1.3309e-14	1.1199e-21	2.50424e-36
14.8	117	17	3.76399	-1.3309e-14	1.1199e-21	1.00665e-36
14.9	117	17	3.76399	-1.3309e-14	1.1199e-21	2.52844e-36
14.9	118	17	3.76399	-1.3309e-14	1.1199e-21	-1.17932e-36
15	118	17	3.76399	-1.3309e-14	1.1199e-21	7.83122e-37
15	119	17	3.76399	-1.3309e-14	1.1199e-21	-1.42485e-36
15.1	119	17	3.76399	-1.3309e-14	1.1199e-21	8.04293e-37
15.1	120	17	3.76399	-1.3309e-14	1.1199e-21	-1.9369e-36
15.2	120	17	3.76399	-1.3309e-14	1.1199e-21	7.32308e-37
15.2	121	17	3.76399	-1.3309e-14	1.1199e-21	-1.47013e-36
15.3	121	17	3.76399	-1.3309e-14	1.1199e-21	2.88756e-36
15.3	122	17	3.76399	-1.3309e-14	1.1199e-21	-3.89674e-36
15.4	122	17	3.76399	-1.3309e-14	1.1199e-21	9.61366e-37
15.4	123	17	3.76399	-1.3309e-14	1.1199e-21	-1.09514e-36
15.5	123	17	3.76399	-1.3309e-14	1.1199e-21	2.99275e-36
15.5	124	17	3.76399	-1.3309e-14	1.1199e-21	-3.90218e-36
15.6	124	17	3.76399	-1.3309e-14	1.1199e-21	3.35719e-36
15.6	125	17	3.76399	-1.3309e-14	1.1199e-21	-8.57477e-37
15.7	125	17	3.76399	-1.3309e-14	1.1199e-21	2.88595e-36
15.7	126	17	3.76399	-1.3309e-14	1.1199e-21	-3.04448e-36
15.8	126	17	3.76399	-1.3309e-14	1.1199e-21	4.94079e-37
15.8	127	17	3.76399	-1.3309e-14	1.1199e-21	-2.28486e-36
15.9	127	17	3.76399	-1.3309e-14	1.1199e-21	2.84479e-36
15.9	128	17	3.76399	-1.3309e-14	1.1199e-21	-3.47748e-36
16	128	17	3.76399	-1.3309e-14	1.1199e-21	5.47749e-37
16	129	17	3.76399	-1.3309e-14	1.1199e-21	-1.18591e-36
16.1	129	17	3.76399	-1.3309e-14	1.1199e-21	4.29771e-36
16.1	130	17	3.76399	-1.3309e-14	1.1199e-21	-2.40217e-36
16.2	130	17	3.76399	-1.3309e-14	1.1199e-21	1.02392e-36
16.2	131	17	3.76399	-1.3309e-14	1.1199e-21	-2.12987e-36
16.3	131	17	3.76399	-1.3309e-14	1.1199e-21	3.39614e-36
16.3	132	17	3.76399	-1.3309e-14	1.1199e-21	-3.27958e-36
16.4	132	17	3.76399	-1.3309e-14	1.1199e-21	1.19697e-36
16.4	133	17	3.76399	-1.3309e-14	1.1199e-21	1.04212e-36
16.5	133	17	3.76399	-1.3309e-14	1.1199e-21	3.90166e-36
16.5	134	17	3.76399	-1.3309e-14	1.1199e-21	-3.8163e-36
16.6	134	17	3.76399	-1.3309e-14	1.1199e-21	2.41428e-36
16.6	135	17	3.76399	-1.3309e-14	1.1199e-21	-1.69179e-36
16.7	135	17	3.76399	-1.3309e-14	1.1199e-21	3.25616e-36
16.7	136	17	3.76399	-1.3309e-14	1.1199e-21	-2.90222e-36
16.8	136	17	3.76399	-1.3309e-14	1.1199e-21	3.31894e-36
16.8	137	17	3.76399	-1.3309e-14	1.1199e-21	-2.83427e-36
16.9	137	17	3.76399	-1.3309e-14	1.1199e-21	4.48247e-36
16.9	138	17	3.76399	-1.3309e-14	1.1199e-21	-2.64309e-36
17	138	17	3.76399	-1.3309e-14	1.1199e-21	3.31963e-36
17	139	17	3.76399	-1.3309e-14	1.1199e-21	-3.4798e-37
17.1	139	17	3.76399	-1.3309e-14	1.1199e-21	4.10566e-36
17.1	140	17	3.76399	-1.3309e-14	1.1199e-21	-1.89302e-36
17.2	140	17	3.76399	-1.3309e-14	1.1199e-21	-3.35326e-38
17.2	141	17	3.76399	-1.3309e-14	1.1199e-21	2.1869e-37
17.3	141	17	3.76399	-1.3309e-14	1.1199e-21	1.85079e-36
17.3	142	17	3.76399	-1.3309e-14	1.1199e-21	-7.57885e-37
17.4	142	17	3.76399	-1.3309e-14	1.1199e-21	-3.26961e-37
17.4	143	17	3.76399	-1.3309e-14	1.1199e-21	1.34308e-36
17.5	143	17	3.76399	-1.3309e-14	1.1199e-21	1.69044e-36
17.5	144	17	3.76399	-1.3309e-14	1.1199e-21	-1.53013e-36
17.6	144	17	3.76399	-1.3309e-14	1.1199e-21	1.75758e-36
17.6	145	17	3.76399	-1.3309e-14	1.1199e-21	-1.03344e-36
17.7	145	17	3.76399	-1.3309e-14	1.1199e-21	3.12258e-36
17.7	146	17	3.76399	-1.3309e-14	1.1199e-21	-2.59049e-36
17.8	146	17	3.76399	-1.3309e-14	1.1199e-21	1.20835e-36
17.8	147	17	3.76399	-1.3309e-14	1.1199e-21	-1.1408e-36
17.9	147	17	3.76399	-1.3309e-14	1.1199e-21	1.57586e-36
17.9	148	17	3.76399	-1.3309e-14	1.1199e-21	-7.07179e-37
18	148	17	3.76399	-1.3309e-14	1.1199e-21	1.26314e-36
18	149	17	3.76399	-1.3309e-14	1.1199e-21	6.47522e-37
18.1	149	17	3.76399	-1.3309e-14	1.1199e-21	3.53991e-36
18.1	150	17	3.76399	-1.3309e-14	1.1199e-21	-1.7643e-36
18.2	150	17	3.76399	-1.3309e-14	1.1199e-21	1.24027e-36
18.2	151	17	3.76399	-1.3309e-14	1.1199e-21	1.96492e-37
18.3	151	17	3.76399	-1.3309e-14	1.1199e-21	3.08544e-36
18.3	152	17	3.76399	-1.3309e-14	1.1199e-21	-2.70907e-36
18.4	152	17	3.76399	-1.3309e-14	1.1199e-21	-6.31154e-40
18.4	153	17	3.76399	-1.3309e-14	1.1199e-21	-1.65972e-36
18.5	153	17	3.76399	-1.3309e-14	1.1199e-21	2.24698e-36
18.5	154	17	3.76399	-1.3309e-14	1.1199e-21	-2.88494e-36
18.6	154	17	3.76399	-1.3309e-14	1.1199e-21	2.99241e-36
18.6	155	17	3.76399	-1.3309e-14	1.1199e-21	5.81101e-37
18.7	155	17	3.76399	-1.3309e-14	1.1199e-21	3.39333e-36
18.7	156	17	3.76399	-1.3309e-14	1.1199e-21	7.5502e-37
18.8	156	17	3.76399	-1.3309e-14	1.1199e-21	1.42728e-36
18.8	157	17	3.76399	-1.3309e-14	1.1199e-21	3.5717e-36
18.9	157	17	3.76399	-1.3309e-14	1.1199e-21	3.30713e-36
18.9	158	17	3.76399	-1.3309e-14	1.1199e-21	-3.28026e-37
19	158	17	3.76399	-1.3309e-14	1.1199e-21	4.29992e-37
19	159	17	3.76399	-1.3309e-14	1.1199e-21	4.19274e-37
19.1	159	17	3.76399	-1.3309e-14	1.1199e-21	2.78597e-36
19.1	160	17	3.76399	-1.3309e-14	1.1199e-21	-1.19875e-36
19.2	160	17	3.76399	-1.3309e-14	1.1199e-21	8.21461e-37
19.2	161	17	3.76399	-1.3309e-14	1.1199e-21	3.43848e-37
19.3	161	17	3.76399	-1.3309e-14	1.1199e-21	3.20222e-36
19.3	162	17	3.76399	-1.3309e-14	1.1199e-21	-3.85421e-37
19.4	162	17	3.76399	-1.3309e-14	1.1199e-21	1.65892e-36
19.4	163	17	3.76399	-1.3309e-14	1.1199e-21	2.21274e-36
19.5	163	17	3.76399	-1.3309e-14	1.1199e-21	4.24653e-36
19.5	164	17	3.76399	-1.3309e-14	1.1199e-21	1.21648e-36
19.6	164	17	3.76399	-1.3309e-14	1.1199e-21	1.64666e-36
19.6	165	17	3.76399	-1.3309e-14	1.1199e-21	1.69123e-36
19.7	165	17	3.76399	-1.3309e-14	1.1199e-21	3.80182e-36
19.7	166	17	3.76399	-1.3309e-14	1.1199e-21	9.31184e-38
19.8	166	17	3.76399	-1.3309e-14	1.1199e-21	1.55247e-36
19.8	167	17	3.76399	-1.3309e-14	1.1199e-21	1.84344e-36
19.9	167	17	3.76399	-1.3309e-14	1.1199e-21	1.63214e-36
19.9	168	17	3.76399	-1.3309e-14	1.1199e-21	1.02059e-37
20	168	17	3.76399	-1.3309e-14	1.1199e-21	8.27838e-37
20	169	17	3.76399	-1.3309e-14	1.1199e-21	7.78958e-37
20.1	169	17	3.76399	-1.3309e-14	1.1199e-21	2.75884e-36
3.3	0	1	7.55437567656403	-3.99723115315722e-15	0.479406534690783	5.00653237519268e-16
3.3	0	2	7.55437567656403	-3.99723115315722e-15	-0.026025858455667	-1.58188716070396e-16
3.3	0	3	7.55437567656403	-3.99723115315722e-15	0.14774508114945	-1.57853980236566e-17
3.3	0	4	7.55437567656403	-3.99723115315722e-15	3.45720517827793	4.41161844383783e-15
3.4	0	1	7.55437567656403	-3.99723115315722e-15	0.473449158748567	6.46668861829388e-16
3.4	0	2	7.55437567656403	-3.99723115315722e-15	-0.024997520084119	-5.17241671270545e-17
3.4	0	3	7.55437567656403	-3.99723115315722e-15	0.142558444322756	5.34443574576427e-16
3.4	0	4	7.55437567656403	-3.99723115315722e-15	3.2510938949771	5.56942625753705e-15
3.4	0	17	3.77719	-7.32063e-14	1.18438	-2.18867e-14
3.3	0	17	3.77719	-7.32063e-14	1.20995	-2.25504e-14
3.4	1	17	3.77719	8.54948e-15	1.14473	2.18343e-15
3.5	1	17	3.77719	8.54948e-15	1.12393	3.93046e-15
3.5	2	17	3.77719	8.54948e-15	0.992958	1.67793e-15
3.6	2	17	3.77719	8.54948e-15	0.980487	-3.95459e-15
3.6	3	17	3.77719	8.54948e-15	0.781348	6.50993e-15
3.7	3	17	3.77719	8.54948e-15	0.778907	4.49039e-15
3.7	4	17	3.77719	8.54948e-15	0.543518	8.85965e-16
3.8	4	17	3.77719	8.54948e-15	0.549661	3.13178e-16
3.8	5	17	3.77719	8.54948e-15	0.329572	2.77879e-16
3.9	5	17	3.77719	8.54948e-15	0.341206	2.22949e-16
3.9	6	17	3.77719	8.54948e-15	0.167423	3.23032e-16
4	6	17	3.77719	8.54948e-15	0.179423	-5.06717e-17
4	7	17	3.77719	8.54948e-15	0.0674179	9.96204e-17
4.1	7	17	3.77719	8.54948e-15	0.0762741	2.32448e-16
4.1	8	17	3.77719	8.54948e-15	0.0198258	-4.3169e-19
4.2	8	17	3.77719	8.54948e-15	0.0243141	1.31234e-17
4.2	9	17	3.77719	8.54948e-15	0.00407753	8.84902e-18
4.3	9	17	3.77719	8.54948e-15	0.00549837	1.40282e-17
4.3	10	17	3.77719	8.54948e-15	0.000592452	-3.30976e-19
4.4	10	17	3.77719	8.54948e-15	0.000880433	-2.20651e-19
4.4	11	17	3.77719	8.54948e-15	6.29022e-05	5.20267e-19
4.5	11	17	3.77719	8.54948e-15	0.000102701	4.90414e-19
4.5	12	17	3.77719	8.54948e-15	5.06686e-06	1.04631e-21
4.6	12	17	3.77719	8.54948e-15	9.04644e-06	9.2424e-21
4.6	13	17	3.77719	8.54948e-15	3.20406e-07	5.70265e-21
4.7	13	17	3.77719	8.54948e-15	6.22552e-07	1.3685e-20
4.7	14	17	3.77719	8.54948e-15	1.63771e-08	9.91167e-24
4.8	14	17	3.77719	8.54948e-15	3.44748e-08	-1.05724e-22
4.8	15	17	3.77719	8.54948e-15	6.93423e-10	4.50188e-24
4.9	15	17	3.77719	8.54948e-15	1.5751e-09	-1.80075e-23
4.9	16	17	3.77719	8.54948e-15	2.4827e-11	-4.55277e-25
5	16	17	3.77719	8.54948e-15	6.06343e-11	1.1981e-24
5	17	17	3.77719	8.54948e-15	7.64798e-13	1.13571e-25
5.1	17	17	3.77719	8.54948e-15	2.00186e-12	2.70683e-25
5.1	18	17	3.77719	8.54948e-15	2.05713e-14	5.27465e-28
5.2	18	17	3.77719	8.54948e-15	5.75426e-14	3.34061e-27
5.2	19	17	3.77719	8.54948e-15	4.89263e-16	6.93999e-28
5.3	19	17	3.77719	8.54948e-15	1.45875e-15	1.28468e-27
5.3	20	17	3.77719	8.54948e-15	1.04033e-17	-1.12395e-30
5.4	20	17	3.77719	8.54948e-15	3.29799e-17	1.0375e-30
5.4	21	17	3.77719	8.54948e-15	2.01101e-19	-1.39606e-30
5.5	21	17	3.77719	8.54948e-15	6.72858e-19	-2.5129e-30
5.5	22	17	3.77719	8.54948e-15	5.03183e-21	2.97436e-32
5.6	22	17	3.77719	8.54948e-15	1.39573e-20	-3.28745e-32
5.6	23	17	3.77719	8.54948e-15	1.60433e-21	2.37766e-32
5.7	23	17	3.77719	8.54948e-15	1.75843e-21	5.81207e-32
5.7	24	17	3.77719	8.54948e-15	1.54943e-21	-3.06513e-33
5.8	24	17	3.77719	8.54948e-15	1.55188e-21	8.35945e-34
5.8	25	17	3.77719	8.54948e-15	1.54862e-21	-6.06065e-33
5.9	25	17	3.77719	8.54948e-15	1.54866e-21	-5.30306e-33
5.9	26	17	3.77719	8.54948e-15	1.54861e-21	2.09187e-34
6	26	17	3.77719	8.54948e-15	1.54861e-21	2.4137e-34
6	27	17	3.77719	8.54948e-15	1.54861e-21	-1.71055e-34
6.1	27	17	3.77719	8.54948e-15	1.54861e-21	-1.8906e-34
6.1	28	17	3.77719	8.54948e-15	1.54861e-21	-3.77774e-36
6.2	28	17	3.77719	8.54948e-15	1.54861e-21	-4.09256e-36
6.2	29	17	3.77719	8.54948e-15	1.54861e-21	1.06223e-35
6.3	29	17	3.77719	8.54948e-15	1.54861e-21	-1.77039e-36
6.3	30	17	3.77719	8.54948e-15	1.54861e-21	-4.69281e-36
6.4	30	17	3.77719	8.54948e-15	1.54861e-21	3.6298e-37
6.4	31	17	3.77719	8.54948e-15	1.54861e-21	-4.90566e-36
6.5	31	17	3.77719	8.54948e-15	1.54861e-21	-4.89875e-36
6.5	32	17	3.77719	8.54948e-15	1.54861e-21	-7.13685e-36
6.6	32	17	3.77719	8.54948e-15	1.54861e-21	-2.39736e-36
6.6	33	17	3.77719	8.54948e-15	1.54861e-21	4.89496e-36
6.7	33	17	3.77719	8.54948e-15	1.54861e-21	7.80524e-36
6.7	34	17	3.77719	8.54948e-15	1.54861e-21	2.43769e-37
6.8	34	17	3.77719	8.54948e-15	1.54861e-21	-5.56366e-36
6.8	35	17	3.77719	8.54948e-15	1.54861e-21	-6.51805e-36
6.9	35	17	3.77719	8.54948e-15	1.54861e-21	-5.59249e-36
6.9	36	17	3.77719	8.54948e-15	1.54861e-21	-1.1418e-36
7	36	17	3.77719	8.54948e-15	1.54861e-21	7.11079e-38
7	37	17	3.77719	8.54948e-15	1.54861e-21	-4.72194e-37
7.1	37	17	3.77719	8.54948e-15	1.54861e-21	-5.4293e-37
7.1	38	17	3.77719	8.54948e-15	1.54861e-21	2.40359e-36
7.2	38	17	3.77719	8.54948e-15	1.54861e-21	6.39741e-36
7.2	39	17	3.77719	8.54948e-15	1.54861e-21	-2.10911e-37
7.3	39	17	3.77719	8.54948e-15	1.54861e-21	-7.35434e-36
7.3	40	17	3.77719	8.54948e-15	1.54861e-21	5.02413e-36
7.4	40	17	3.77719	8.54948e-15	1.54861e-21	-3.90525e-36
7.4	41	17	3.77719	8.54948e-15	1.54861e-21	4.08408e-36
7.5	41	17	3.77719	8.54948e-15	1.54861e-21	5.10662e-36
7.5	42	17	3.77719	8.54948e-15	1.54861e-21	-9.57239e-36
7.6	42	17	3.77719	8.54948e-15	1.54861e-21	5.67439e-36
7.6	43	17	3.77719	8.54948e-15	1.54861e-21	-4.09894e-36
7.7	43	17	3.77719	8.54948e-15	1.54861e-21	-6.23641e-36
7.7	44	17	3.77719	8.54948e-15	1.54861e-21	-2.47969e-37
7.8	44	17	3.77719	8.54948e-15	1.54861e-21	-7.73791e-38
7.8	45	17	3.77719	8.54948e-15	1.54861e-21	-1.03132e-36
7.9	45	17	3.77719	8.54948e-15	1.54861e-21	-2.14178e-36
7.9	46	17	3.77719	8.54948e-15	1.54861e-21	3.22344e-36
8	46	17	3.77719	8.54948e-15	1.54861e-21	-4.28763e-36
8	47	17	3.77719	8.54948e-15	1.54861e-21	3.17042e-36
8.1	47	17	3.77719	8.54948e-15	1.54861e-21	1.54649e-36
8.1	48	17	3.77719	8.54948e-15	1.54861e-21	2.59296e-36
8.2	48	17	3.77719	8.54948e-15	1.54861e-21	-9.30513e-36
8.2	49	17	3.77719	8.54948e-15	1.54861e-21	1.44266e-36
8.3	49	17	3.77719	8.54948e-15	1.54861e-21	-1.58366e-36
8.3	50	17	3.77719	8.54948e-15	1.54861e-21	-4.43298e-37
8.4	50	17	3.77719	8.54948e-15	1.54861e-21	-7.97979e-38
8.4	51	17	3.77719	8.54948e-15	1.54861e-21	-1.63878e-38
8.5	51	17	3.77719	8.54948e-15	1.54861e-21	3.01647e-36
8.5	52	17	3.77719	8.54948e-15	1.54861e-21	3.15449e-36
8.6	52	17	3.77719	8.54948e-15	1.54861e-21	3.50188e-36
8.6	53	17	3.77719	8.54948e-15	1.54861e-21	7.72755e-37
8.7	53	17	3.77719	8.54948e-15	1.54861e-21	-1.53748e-36
8.7	54	17	3.77719	8.54948e-15	1.54861e-21	1.01955e-35
8.8	54	17	3.77719	8.54948e-15	1.54861e-21	-2.52487e-36
8.8	55	17	3.77719	8.54948e-15	1.54861e-21	4.93424e-36
8.9	55	17	3.77719	8.54948e-15	1.54861e-21	-5.74076e-36
8.9	56	17	3.77719	8.54948e-15	1.54861e-21	7.81416e-36
9	56	17	3.77719	8.54948e-15	1.54861e-21	4.31798e-36
9	57	17	3.77719	8.54948e-15	1.54861e-21	4.63254e-36
9.1	57	17	3.77719	8.54948e-15	1.54861e-21	-1.93397e-36
9.1	58	17	3.77719	8.54948e-15	1.54861e-21	-2.24663e-36
9.2	58	17	3.77719	8.54948e-15	1.54861e-21	-3.43206e-38
9.2	59	17	3.77719	8.54948e-15	1.54861e-21	-1.03067e-35
9.3	59	17	3.77719	8.54948e-15	1.54861e-21	-3.7637e-36
9.3	60	17	3.77719	8.54948e-15	1.54861e-21	1.24297e-36
9.4	60	17	3.77719	8.54948e-15	1.54861e-21	3.03705e-36
9.4	61	17	3.77719	8.54948e-15	1.54861e-21	-1.83707e-36
9.5	61	17	3.77719	8.54948e-15	1.54861e-21	-5.2718e-36
9.5	62	17	3.77719	8.54948e-15	1.54861e-21	-2.75102e-36
9.6	62	17	3.77719	8.54948e-15	1.54861e-21	-5.58875e-36
9.6	63	17	3.77719	8.54948e-15	1.54861e-21	-2.89612e-36
9.7	63	17	3.77719	8.54948e-15	1.54861e-21	-2.32727e-36
9.7	64	17	3.77719	8.54948e-15	1.54861e-21	-7.16084e-36
9.8	64	17	3.77719	8.54948e-15	1.54861e-21	1.77829e-36
9.8	65	17	3.77719	8.54948e-15	1.54861e-21	-5.81461e-36
9.9	65	17	3.77719	8.54948e-15	1.54861e-21	-1.34196e-36
9.9	66	17	3.77719	8.54948e-15	1.54861e-21	1.0848e-36
10	66	17	3.77719	8.54948e-15	1.54861e-21	-1.911e-36
10	67	17	3.77719	8.54948e-15	1.54861e-21	-3.46582e-36
10.1	67	17	3.77719	8.54948e-15	1.54861e-21	-1.50502e-36
10.1	68	17	3.77719	8.54948e-15	1.54861e-21	-1.02844e-36
10.2	68	17	3.77719	8.54948e-15	1.54861e-21	7.54341e-37
10.2	69	17	3.77719	8.54948e-15	1.54861e-21	-7.15993e-36
10.3	69	17	3.77719	8.54948e-15	1.54861e-21	-3.48577e-36
10.3	70	17	3.77719	8.54948e-15	1.54861e-21	-8.71855e-36
10.4	70	17	3.77719	8.54948e-15	1.54861e-21	1.47744e-36
10.4	71	17	3.77719	8.54948e-15	1.54861e-21	-1.36937e-35
10.5	71	17	3.77719	8.54948e-15	1.54861e-21	-5.96189e-36
10.5	72	17	3.77719	8.54948e-15	1.54861e-21	-5.22697e-36
10.6	72	17	3.77719	8.54948e-15	1.54861e-21	-2.71361e-36
10.6	73	17	3.77719	8.54948e-15	1.54861e-21	-7.93314e-36
10.7	73	17	3.77719	8.54948e-15	1.54861e-21	-8.36297e-36
10.7	74	17	3.77719	8.54948e-15	1.54861e-21	-8.54431e-37
10.8	74	17	3.77719	8.54948e-15	1.54861e-21	-2.64668e-36
10.8	75	17	3.77719	8.54948e-15	1.54861e-21	-2.50944e-37
10.9	75	17	3.77719	8.54948e-15	1.54861e-21	-7.0965e-36
10.9	76	17	3.77719	8.54948e-15	1.54861e-21	3.6589e-36
11	76	17	3.77719	8.54948e-15	1.54861e-21	-2.53049e-36
11	77	17	3.77719	8.54948e-15	1.54861e-21	-2.45363e-37
11.1	77	17	3.77719	8.54948e-15	1.54861e-21	4.05186e-36
11.1	78	17	3.77719	8.54948e-15	1.54861e-21	-1.81114e-36
11.2	78	17	3.77719	8.54948e-15	1.54861e-21	1.73072e-36
11.2	79	17	3.77719	8.54948e-15	1.54861e-21	-2.36325e-36
11.3	79	17	3.77719	8.54948e-15	1.54861e-21	-1.35854e-36
11.3	80	17	3.77719	8.54948e-15	1.54861e-21	-2.13408e-36
11.4	80	17	3.77719	8.54948e-15	1.54861e-21	1.85953e-36
11.4	81	17	3.77719	8.54948e-15	1.54861e-21	-7.4019e-36
11.5	81	17	3.77719	8.54948e-15	1.54861e-21	-1.20569e-36
11.5	82	17	3.77719	8.54948e-15	1.54861e-21	1.82294e-37
11.6	82	17	3.77719	8.54948e-15	1.54861e-21	-3.57042e-36
11.6	83	17	3.77719	8.54948e-15	1.54861e-21	4.38671e-37
11.7	83	17	3.77719	8.54948e-15	1.54861e-21	-9.43827e-36
11.7	84	17	3.77719	8.54948e-15	1.54861e-21	6.21613e-36
11.8	84	17	3.77719	8.54948e-15	1.54861e-21	-5.44262e-36
11.8	85	17	3.77719	8.54948e-15	1.54861e-21	3.47454e-37
11.9	85	17	3.77719	8.54948e-15	1.54861e-21	-4.2249e-36
11.9	86	17	3.77719	8.54948e-15	1.54861e-21	-7.00124e-36
12	86	17	3.77719	8.54948e-15	1.54861e-21	1.90153e-36
12	87	17	3.77719	8.54948e-15	1.54861e-21	-4.65476e-36
12.1	87	17	3.77719	8.54948e-15	1.54861e-21	-1.17642e-36
12.1	88	17	3.77719	8.54948e-15	1.54861e-21	-3.53829e-36
12.2	88	17	3.77719	8.54948e-15	1.54861e-21	-1.29627e-36
12.2	89	17	3.77719	8.54948e-15	1.54861e-21	-5.3718e-36
12.3	89	17	3.77719	8.54948e-15	1.54861e-21	-2.82957e-36
12.3	90	17	3.77719	8.54948e-15	1.54861e-21	-1.0068e-36
12.4	90	17	3.77719	8.54948e-15	1.54861e-21	-1.31207e-36
12.4	91	17	3.77719	8.54948e-15	1.54861e-21	-6.37257e-36
12.5	91	17	3.77719	8.54948e-15	1.54861e-21	-2.47758e-36
12.5	92	17	3.77719	8.54948e-15	1.54861e-21	-5.81225e-36
12.6	92	17	3.77719	8.54948e-15	1.54861e-21	1.5374e-36
12.6	93	17	3.77719	8.54948e-15	1.54861e-21	-8.70868e-36
12.7	93	17	3.77719	8.54948e-15	1.54861e-21	-1.15239e-37
12.7	94	17	3.77719	8.54948e-15	1.54861e-21	-2.27676e-36
12.8	94	17	3.77719	8.54948e-15	1.54861e-21	-9.14346e-37
12.8	95	17	3.77719	8.54948e-15	1.54861e-21	4.47704e-36
12.9	95	17	3.77719	8.54948e-15	1.54861e-21	-2.56373e-36
12.9	96	17	3.77719	8.54948e-15	1.54861e-21	-3.82431e-36
13	96	17	3.77719	8.54948e-15	1.54861e-21	2.65065e-36
13	97	17	3.77719	8.54948e-15	1.54861e-21	-3.37093e-36
13.1	97	17	3.77719	8.54948e-15	1.54861e-21	5.68521e-36
13.1	98	17	3.77719	8.54948e-15	1.54861e-21	5.73023e-37
13.2	98	17	3.77719	8.54948e-15	1.54861e-21	3.26029e-36
13.2	99	17	3.77719	8.54948e-15	1.54861e-21	-2.56185e-36
13.3	99	17	3.77719	8.54948e-15	1.54861e-21	-8.66628e-37
13.3	100	17	3.77719	8.54948e-15	1.54861e-21	5.97322e-36
13.4	100	17	3.77719	8.54948e-15	1.54861e-21	4.70681e-37
13.4	101	17	3.77719	8.54948e-15	1.54861e-21	4.1945e-36
13.5	101	17	3.77719	8.54948e-15	1.54861e-21	-5.45018e-37
13.5	102	17	3.77719	8.54948e-15	1.54861e-21	-3.0457e-36
13.6	102	17	3.77719	8.54948e-15	1.54861e-21	2.01288e-36
13.6	103	17	3.77719	8.54948e-15	1.54861e-21	-3.77933e-36
13.7	103	17	3.77719	8.54948e-15	1.54861e-21	5.48863e-36
13.7	104	17	3.77719	8.54948e-15	1.54861e-21	-1.31327e-36
13.8	104	17	3.77719	8.54948e-15	1.54861e-21	4.15924e-36
13.8	105	17	3.77719	8.54948e-15	1.54861e-21	-3.96941e-36
13.9	105	17	3.77719	8.54948e-15	1.54861e-21	2.47474e-36
13.9	106	17	3.77719	8.54948e-15	1.54861e-21	-9.66831e-36
14	106	17	3.77719	8.54948e-15	1.54861e-21	3.22037e-36
14	107	17	3.77719	8.54948e-15	1.54861e-21	-1.31339e-35
14.1	107	17	3.77719	8.54948e-15	1.54861e-21	1.07629e-36
14.1	108	17	3.77719	8.54948e-15	1.54861e-21	-1.03823e-35
14.2	108	17	3.77719	8.54948e-15	1.54861e-21	1.5897e-36
14.2	109	17	3.77719	8.54948e-15	1.54861e-21	-1.2278e-35
14.3	109	17	3.77719	8.54948e-15	1.54861e-21	-4.59159e-36
14.3	110	17	3.77719	8.54948e-15	1.54861e-21	-6.13481e-36
14.4	110	17	3.77719	8.54948e-15	1.54861e-21	5.82133e-36
14.4	111	17	3.77719	8.54948e-15	1.54861e-21	-1.83868e-36
14.5	111	17	3.77719	8.54948e-15	1.54861e-21	3.5709e-36
14.5	112	17	3.77719	8.54948e-15	1.54861e-21	-3.51381e-36
14.6	112	17	3.77719	8.54948e-15	1.54861e-21	5.8285e-36
14.6	113	17	3.77719	8.54948e-15	1.54861e-21	-5.93895e-36
14.7	113	17	3.77719	8.54948e-15	1.54861e-21	5.25165e-36
14.7	114	17	3.77719	8.54948e-15	1.54861e-21	-1.8872e-36
14.8	114	17	3.77719	8.54948e-15	1.54861e-21	1.71787e-36
14.8	115	17	3.77719	8.54948e-15	1.54861e-21	-4.7212e-36
14.9	115	17	3.77719	8.54948e-15	1.54861e-21	-1.19359e-36
14.9	116	17	3.77719	8.54948e-15	1.54861e-21	-7.12471e-36
15	116	17	3.77719	8.54948e-15	1.54861e-21	3.42957e-36
15	117	17	3.77719	8.54948e-15	1.54861e-21	-6.80412e-36
15.1	117	17	3.77719	8.54948e-15	1.54861e-21	2.7743e-36
15.1	118	17	3.77719	8.54948e-15	1.54861e-21	-5.64374e-36
15.2	118	17	3.77719	8.54948e-15	1.54861e-21	4.44359e-36
15.2	119	17	3.77719	8.54948e-15	1.54861e-21	-1.0562e-35
15.3	119	17	3.77719	8.54948e-15	1.54861e-21	4.62358e-36
15.3	120	17	3.77719	8.54948e-15	1.54861e-21	-4.93667e-36
15.4	120	17	3.77719	8.54948e-15	1.54861e-21	9.20713e-36
15.4	121	17	3.77719	8.54948e-15	1.54861e-21	-6.72634e-36
15.5	121	17	3.77719	8.54948e-15	1.54861e-21	1.76952e-36
15.5	122	17	3.77719	8.54948e-15	1.54861e-21	-4.48552e-36
15.6	122	17	3.77719	8.54948e-15	1.54861e-21	1.98902e-36
15.6	123	17	3.77719	8.54948e-15	1.54861e-21	-6.10343e-36
15.7	123	17	3.77719	8.54948e-15	1.54861e-21	1.01977e-36
15.7	124	17	3.77719	8.54948e-15	1.54861e-21	-2.0982e-36
15.8	124	17	3.77719	8.54948e-15	1.54861e-21	7.46831e-36
15.8	125	17	3.77719	8.54948e-15	1.54861e-21	-3.21812e-36
15.9	125	17	3.77719	8.54948e-15	1.54861e-21	3.12844e-36
15.9	126	17	3.77719	8.54948e-15	1.54861e-21	-5.57203e-36
16	126	17	3.77719	8.54948e-15	1.54861e-21	1.36679e-36
16	127	17	3.77719	8.54948e-15	1.54861e-21	-1.13252e-35
16.1	127	17	3.77719	8.54948e-15	1.54861e-21	-6.14919e-37
16.1	128	17	3.77719	8.54948e-15	1.54861e-21	-4.58022e-36
16.2	128	17	3.77719	8.54948e-15	1.54861e-21	3.13073e-36
16.2	129	17	3.77719	8.54948e-15	1.54861e-21	-7.32802e-36
16.3	129	17	3.77719	8.54948e-15	1.54861e-21	-1.1537e-36
16.3	130	17	3.77719	8.54948e-15	1.54861e-21	-6.15485e-36
16.4	130	17	3.77719	8.54948e-15	1.54861e-21	1.90978e-36
16.4	131	17	3.77719	8.54948e-15	1.54861e-21	-5.14033e-36
16.5	131	17	3.77719	8.54948e-15	1.54861e-21	3.66067e-36
16.5	132	17	3.77719	8.54948e-15	1.54861e-21	-3.57177e-36
16.6	132	17	3.77719	8.54948e-15	1.54861e-21	3.16359e-36
16.6	133	17	3.77719	8.54948e-15	1.54861e-21	-8.20161e-36
16.7	133	17	3.77719	8.54948e-15	1.54861e-21	-1.95456e-36
16.7	134	17	3.77719	8.54948e-15	1.54861e-21	-5.36525e-36
16.8	134	17	3.77719	8.54948e-15	1.54861e-21	-5.96713e-37
16.8	135	17	3.77719	8.54948e-15	1.54861e-21	-7.43964e-36
16.9	135	17	3.77719	8.54948e-15	1.54861e-21	-3.29096e-36
16.9	136	17	3.77719	8.54948e-15	1.54861e-21	-2.90966e-36
17	136	17	3.77719	8.54948e-15	1.54861e-21	7.76797e-37
17	137	17	3.77719	8.54948e-15	1.54861e-21	-4.91242e-36
17.1	137	17	3.77719	8.54948e-15	1.54861e-21	-3.91364e-38
17.1	138	17	3.77719	8.54948e-15	1.54861e-21	-8.07108e-36
17.2	138	17	3.77719	8.54948e-15	1.54861e-21	2.52967e-36
17.2	139	17	3.77719	8.54948e-15	1.54861e-21	-1.00071e-35
17.3	139	17	3.77719	8.54948e-15	1.54861e-21	-1.8865e-36
17.3	140	17	3.77719	8.54948e-15	1.54861e-21	-4.25238e-36
17.4	140	17	3.77719	8.54948e-15	1.54861e-21	1.80389e-36
17.4	141	17	3.77719	8.54948e-15	1.54861e-21	-7.98735e-36
17.5	141	17	3.77719	8.54948e-15	1.54861e-21	-2.39797e-37
17.5	142	17	3.77719	8.54948e-15	1.54861e-21	-2.81452e-36
17.6	142	17	3.77719	8.54948e-15	1.54861e-21	1.7559e-36
17.6	143	17	3.77719	8.54948e-15	1.54861e-21	-4.02632e-36
17.7	143	17	3.77719	8.54948e-15	1.54861e-21	-9.70633e-37
17.7	144	17	3.77719	8.54948e-15	1.54861e-21	-3.78583e-36
17.8	144	17	3.77719	8.54948e-15	1.54861e-21	6.13718e-36
17.8	145	17	3.77719	8.54948e-15	1.54861e-21	-4.1943e-36
17.9	145	17	3.77719	8.54948e-15	1.54861e-21	5.67528e-36
17.9	146	17	3.77719	8.54948e-15	1.54861e-21	-5.57585e-36
18	146	17	3.77719	8.54948e-15	1.54861e-21	6.25902e-36
18	147	17	3.77719	8.54948e-15	1.54861e-21	-7.41603e-36
18.1	147	17	3.77719	8.54948e-15	1.54861e-21	5.88574e-36
18.1	148	17	3.77719	8.54948e-15	1.54861e-21	-5.6033e-36
18.2	148	17	3.77719	8.54948e-15	1.54861e-21	3.9534e-36
18.2	149	17	3.77719	8.54948e-15	1.54861e-21	-4.39671e-36
18.3	149	17	3.77719	8.54948e-15	1.54861e-21	3.96385e-36
18.3	150	17	3.77719	8.54948e-15	1.54861e-21	1.5654e-37
18.4	150	17	3.77719	8.54948e-15	1.54861e-21	3.69177e-36
18.4	151	17	3.77719	8.54948e-15	1.54861e-21	-7.44751e-36
18.5	151	17	3.77719	8.54948e-15	1.54861e-21	-3.01895e-36
18.5	152	17	3.77719	8.54948e-15	1.54861e-21	-5.52028e-36
18.6	152	17	3.77719	8.54948e-15	1.54861e-21	2.45039e-36
18.6	153	17	3.77719	8.54948e-15	1.54861e-21	-1.00184e-35
18.7	153	17	3.77719	8.54948e-15	1.54861e-21	4.32812e-36
18.7	154	17	3.77719	8.54948e-15	1.54861e-21	-6.50404e-36
18.8	154	17	3.77719	8.54948e-15	1.54861e-21	5.34373e-36
18.8	155	17	3.77719	8.54948e-15	1.54861e-21	-8.66974e-36
18.9	155	17	3.77719	8.54948e-15	1.54861e-21	4.12147e-36
18.9	156	17	3.77719	8.54948e-15	1.54861e-21	-5.53381e-36
19	156	17	3.77719	8.54948e-15	1.54861e-21	3.33058e-36
19	157	17	3.77719	8.54948e-15	1.54861e-21	-7.51778e-36
19.1	157	17	3.77719	8.54948e-15	1.54861e-21	-2.78683e-36
19.1	158	17	3.77719	8.54948e-15	1.54861e-21	-2.51373e-36
19.2	158	17	3.77719	8.54948e-15	1.54861e-21	1.65902e-36
19.2	159	17	3.77719	8.54948e-15	1.54861e-21	-7.64992e-36
19.3	159	17	3.77719	8.54948e-15	1.54861e-21	-9.71257e-37
19.3	160	17	3.77719	8.54948e-15	1.54861e-21	-5.29168e-36
19.4	160	17	3.77719	8.54948e-15	1.54861e-21	3.13809e-36
19.4	161	17	3.77719	8.54948e-15	1.54861e-21	-1.08384e-35
19.5	161	17	3.77719	8.54948e-15	1.54861e-21	-1.84175e-36
19.5	162	17	3.77719	8.54948e-15	1.54861e-21	-6.9415e-36
19.6	162	17	3.77719	8.54948e-15	1.54861e-21	3.26537e-36
19.6	163	17	3.77719	8.54948e-15	1.54861e-21	-1.25293e-35
19.7	163	17	3.77719	8.54948e-15	1.54861e-21	-2.62952e-36
19.7	164	17	3.77719	8.54948e-15	1.54861e-21	-4.36148e-36
19.8	164	17	3.77719	8.54948e-15	1.54861e-21	2.77594e-36
19.8	165	17	3.77719	8.54948e-15	1.54861e-21	-9.14987e-36
19.9	165	17	3.77719	8.54948e-15	1.54861e-21	7.46231e-38
19.9	166	17	3.77719	8.54948e-15	1.54861e-21	-6.86915e-36
20	166	17	3.77719	8.54948e-15	1.54861e-21	3.81061e-36
20	167	17	3.77719	8.54948e-15	1.54861e-21	-1.27788e-35
20.1	167	17	3.77719	8.54948e-15	1.54861e-21	-7.02216e-38
3.5	0	1	7.55719233598738	-2.12474611178382e-15	0.465137059670342	1.97277669082789e-15
3.5	0	2	7.55719233598738	-2.12474611178382e-15	-0.0215459039928731	-2.08066734869413e-16
3.5	0	3	7.55719233598738	-2.12474611178382e-15	0.138499368927627	6.8803651804813e-16
3.5	0	4	7.55719233598738	-2.12474611178382e-15	3.32923509145864	1.79082124110552e-15
3.6	0	1	7.55719233598738	-2.12474611178382e-15	0.454629239226533	1.77526307106817e-15
3.6	0	2	7.55719233598738	-2.12474611178382e-15	-0.0166192617133997	-1.31645074653334e-16
3.6	0	3	7.55719233598738	-2.12474611178382e-15	0.135322295901041	5.45145576012034e-16
3.6	0	4	7.55719233598738	-2.12474611178382e-15	3.13310174379724	3.15748208035745e-15
3.6	0	17	3.7786	1.0264e-13	1.13989	3.03712e-14
3.5	0	17	3.7786	1.0264e-13	1.16139	3.15126e-14
3.6	1	17	3.7786	7.90151e-16	1.10396	4.55166e-15
3.7	1	17	3.7786	7.90151e-16	1.08412	2.99312e-15
3.7	2	17	3.7786	7.90151e-16	0.968913	5.18262e-15
3.8	2	17	3.7786	7.90151e-16	0.957381	3.24178e-15
3.8	3	17	3.7786	7.90151e-16	0.776336	1.59816e-15
3.9	3	17	3.7786	7.90151e-16	0.773071	2.31826e-15
3.9	4	17	3.7786	7.90151e-16	0.555295	1.5917e-15
4	4	17	3.7786	7.90151e-16	0.560206	2.80648e-15
4	5	17	3.7786	7.90151e-16	0.351852	-2.3121e-15
4.1	5	17	3.7786	7.90151e-16	0.361311	-1.1654e-15
4.1	6	17	3.7786	7.90151e-16	0.191046	-9.57868e-16
4.2	6	17	3.7786	7.90151e-16	0.202115	-7.72209e-17
4.2	7	17	3.7786	7.90151e-16	0.0851539	-1.50211e-16
4.3	7	17	3.7786	7.90151e-16	0.0939479	-3.28396e-16
4.3	8	17	3.7786	7.90151e-16	0.0291999	-9.4541e-17
4.4	8	17	3.7786	7.90151e-16	0.0343868	1.00619e-16
4.4	9	17	3.7786	7.90151e-16	0.00722774	6.29803e-17
4.5	9	17	3.7786	7.90151e-16	0.00926863	5.05358e-17
4.5	10	17	3.7786	7.90151e-16	0.00127274	2.4454e-18
4.6	10	17	3.7786	7.90151e-16	0.00179032	-1.73157e-18
4.6	11	17	3.7786	7.90151e-16	0.000162936	2.51768e-19
4.7	11	17	3.7786	7.90151e-16	0.000251238	1.79921e-18
4.7	12	17	3.7786	7.90151e-16	1.56839e-05	-9.65768e-21
4.8	12	17	3.7786	7.90151e-16	2.64092e-05	1.3535e-19
4.8	13	17	3.7786	7.90151e-16	1.17395e-06	-1.69816e-20
4.9	13	17	3.7786	7.90151e-16	2.14891e-06	-3.24511e-20
4.9	14	17	3.7786	7.90151e-16	7.03947e-08	-4.3761e-22
5	14	17	3.7786	7.90151e-16	1.39466e-07	1.10943e-22
5	15	17	3.7786	7.90151e-16	3.46869e-09	-4.42782e-23
5.1	15	17	3.7786	7.90151e-16	7.4081e-09	-5.47328e-23
5.1	16	17	3.7786	7.90151e-16	1.43494e-10	8.59043e-25
5.2	16	17	3.7786	7.90151e-16	3.29174e-10	3.68161e-25
5.2	17	17	3.7786	7.90151e-16	5.07476e-12	1.0806e-24
5.3	17	17	3.7786	7.90151e-16	1.24641e-11	1.36288e-24
5.3	18	17	3.7786	7.90151e-16	1.55807e-13	1.26815e-27
5.4	18	17	3.7786	7.90151e-16	4.08541e-13	-3.48742e-27
5.4	19	17	3.7786	7.90151e-16	4.20792e-15	5.73574e-26
5.5	19	17	3.7786	7.90151e-16	1.17488e-14	9.50278e-26
5.5	20	17	3.7786	7.90151e-16	1.01109e-16	6.56817e-31
5.6	20	17	3.7786	7.90151e-16	2.99894e-16	1.26985e-29
5.6	21	17	3.7786	7.90151e-16	2.18461e-18	1.37346e-28
5.7	21	17	3.7786	7.90151e-16	6.86488e-18	2.8735e-28
5.7	22	17	3.7786	7.90151e-16	4.4562e-20	-5.52227e-33
5.8	22	17	3.7786	7.90151e-16	1.43914e-19	9.38786e-32
5.8	23	17	3.7786	7.90151e-16	2.61999e-21	5.36829e-31
5.9	23	17	3.7786	7.90151e-16	4.53718e-21	8.70977e-31
5.9	24	17	3.7786	7.90151e-16	1.86958e-21	0
6	24	17	3.7786	7.90151e-16	1.90346e-21	8.15066e-33
6	25	17	3.7786	7.90151e-16	1.85724e-21	2.16231e-33
6.1	25	17	3.7786	7.90151e-16	1.85779e-21	-3.24346e-33
6.1	26	17	3.7786	7.90151e-16	1.85705e-21	1.10247e-33
6.2	26	17	3.7786	7.90151e-16	1.85706e-21	7.26017e-34
6.2	27	17	3.7786	7.90151e-16	1.85705e-21	1.15766e-33
6.3	27	17	3.7786	7.90151e-16	1.85705e-21	3.85888e-34
6.3	28	17	3.7786	7.90151e-16	1.85705e-21	4.57672e-35
6.4	28	17	3.7786	7.90151e-16	1.85705e-21	1.00116e-35
6.4	29	17	3.7786	7.90151e-16	1.85705e-21	2.64482e-35
6.5	29	17	3.7786	7.90151e-16	1.85705e-21	1.08904e-34
6.5	30	17	3.7786	7.90151e-16	1.85705e-21	1.32215e-36
6.6	30	17	3.7786	7.90151e-16	1.85705e-21	-2.64429e-36
6.6	31	17	3.7786	7.90151e-16	1.85705e-21	-5.7442e-36
6.7	31	17	3.7786	7.90151e-16	1.85705e-21	4.86797e-38
6.7	32	17	3.7786	7.90151e-16	1.85705e-21	-4.52561e-36
6.8	32	17	3.7786	7.90151e-16	1.85705e-21	-3.58464e-37
6.8	33	17	3.7786	7.90151e-16	1.85705e-21	-5.35224e-36
6.9	33	17	3.7786	7.90151e-16	1.85705e-21	-1.99285e-36
6.9	34	17	3.7786	7.90151e-16	1.85705e-21	1.84903e-36
7	34	17	3.7786	7.90151e-16	1.85705e-21	-5.43455e-36
7	35	17	3.7786	7.90151e-16	1.85705e-21	5.98637e-38
7.1	35	17	3.7786	7.90151e-16	1.85705e-21	4.82502e-36
7.1	36	17	3.7786	7.90151e-16	1.85705e-21	3.20954e-37
7.2	36	17	3.7786	7.90151e-16	1.85705e-21	-6.50824e-36
7.2	37	17	3.7786	7.90151e-16	1.85705e-21	7.09163e-36
7.3	37	17	3.7786	7.90151e-16	1.85705e-21	7.98308e-37
7.3	38	17	3.7786	7.90151e-16	1.85705e-21	1.07982e-36
7.4	38	17	3.7786	7.90151e-16	1.85705e-21	4.08439e-36
7.4	39	17	3.7786	7.90151e-16	1.85705e-21	-4.24978e-36
7.5	39	17	3.7786	7.90151e-16	1.85705e-21	-6.60186e-36
7.5	40	17	3.7786	7.90151e-16	1.85705e-21	-7.80674e-36
7.6	40	17	3.7786	7.90151e-16	1.85705e-21	6.64487e-36
7.6	41	17	3.7786	7.90151e-16	1.85705e-21	3.90656e-36
7.7	41	17	3.7786	7.90151e-16	1.85705e-21	5.75504e-36
7.7	42	17	3.7786	7.90151e-16	1.85705e-21	4.58239e-36
7.8	42	17	3.7786	7.90151e-16	1.85705e-21	-4.47859e-36
7.8	43	17	3.7786	7.90151e-16	1.85705e-21	9.95981e-37
7.9	43	17	3.7786	7.90151e-16	1.85705e-21	-8.54807e-36
7.9	44	17	3.7786	7.90151e-16	1.85705e-21	-4.22631e-36
8	44	17	3.7786	7.90151e-16	1.85705e-21	6.75378e-36
8	45	17	3.7786	7.90151e-16	1.85705e-21	-1.83673e-36
8.1	45	17	3.7786	7.90151e-16	1.85705e-21	-5.53062e-37
8.1	46	17	3.7786	7.90151e-16	1.85705e-21	2.27244e-36
8.2	46	17	3.7786	7.90151e-16	1.85705e-21	9.93826e-37
8.2	47	17	3.7786	7.90151e-16	1.85705e-21	1.07004e-35
8.3	47	17	3.7786	7.90151e-16	1.85705e-21	5.7888e-36
8.3	48	17	3.7786	7.90151e-16	1.85705e-21	1.70285e-36
8.4	48	17	3.7786	7.90151e-16	1.85705e-21	-2.86585e-36
8.4	49	17	3.7786	7.90151e-16	1.85705e-21	1.03962e-36
8.5	49	17	3.7786	7.90151e-16	1.85705e-21	7.77574e-36
8.5	50	17	3.7786	7.90151e-16	1.85705e-21	1.31738e-36
8.6	50	17	3.7786	7.90151e-16	1.85705e-21	1.50791e-35
8.6	51	17	3.7786	7.90151e-16	1.85705e-21	4.51263e-36
8.7	51	17	3.7786	7.90151e-16	1.85705e-21	-8.15993e-37
8.7	52	17	3.7786	7.90151e-16	1.85705e-21	-2.63736e-36
8.8	52	17	3.7786	7.90151e-16	1.85705e-21	3.35947e-36
8.8	53	17	3.7786	7.90151e-16	1.85705e-21	-1.44429e-36
8.9	53	17	3.7786	7.90151e-16	1.85705e-21	-5.2499e-36
8.9	54	17	3.7786	7.90151e-16	1.85705e-21	-3.71521e-36
9	54	17	3.7786	7.90151e-16	1.85705e-21	-7.92818e-36
9	55	17	3.7786	7.90151e-16	1.85705e-21	-1.30078e-35
9.1	55	17	3.7786	7.90151e-16	1.85705e-21	-9.59368e-36
9.1	56	17	3.7786	7.90151e-16	1.85705e-21	3.25329e-36
9.2	56	17	3.7786	7.90151e-16	1.85705e-21	1.14673e-37
9.2	57	17	3.7786	7.90151e-16	1.85705e-21	4.05899e-36
9.3	57	17	3.7786	7.90151e-16	1.85705e-21	-4.15861e-37
9.3	58	17	3.7786	7.90151e-16	1.85705e-21	-1.30549e-36
9.4	58	17	3.7786	7.90151e-16	1.85705e-21	2.53753e-36
9.4	59	17	3.7786	7.90151e-16	1.85705e-21	-7.06503e-36
9.5	59	17	3.7786	7.90151e-16	1.85705e-21	2.37765e-36
9.5	60	17	3.7786	7.90151e-16	1.85705e-21	-2.73784e-36
9.6	60	17	3.7786	7.90151e-16	1.85705e-21	6.26578e-36
9.6	61	17	3.7786	7.90151e-16	1.85705e-21	-3.73254e-37
9.7	61	17	3.7786	7.90151e-16	1.85705e-21	1.00067e-35
9.7	62	17	3.7786	7.90151e-16	1.85705e-21	6.88016e-36
9.8	62	17	3.7786	7.90151e-16	1.85705e-21	-8.54175e-37
9.8	63	17	3.7786	7.90151e-16	1.85705e-21	-4.80578e-36
9.9	63	17	3.7786	7.90151e-16	1.85705e-21	-2.47959e-35
9.9	64	17	3.7786	7.90151e-16	1.85705e-21	2.12782e-36
10	64	17	3.7786	7.90151e-16	1.85705e-21	-1.41169e-35
10	65	17	3.7786	7.90151e-16	1.85705e-21	5.26172e-36
10.1	65	17	3.7786	7.90151e-16	1.85705e-21	-5.46318e-36
10.1	66	17	3.7786	7.90151e-16	1.85705e-21	2.29854e-36
10.2	66	17	3.7786	7.90151e-16	1.85705e-21	-1.39912e-35
10.2	67	17	3.7786	7.90151e-16	1.85705e-21	4.06194e-36
10.3	67	17	3.7786	7.90151e-16	1.85705e-21	-9.7809e-36
10.3	68	17	3.7786	7.90151e-16	1.85705e-21	1.62206e-36
10.4	68	17	3.7786	7.90151e-16	1.85705e-21	7.51867e-37
10.4	69	17	3.7786	7.90151e-16	1.85705e-21	4.72486e-36
10.5	69	17	3.7786	7.90151e-16	1.85705e-21	-3.1e-37
10.5	70	17	3.7786	7.90151e-16	1.85705e-21	-1.03988e-36
10.6	70	17	3.7786	7.90151e-16	1.85705e-21	3.33655e-37
10.6	71	17	3.7786	7.90151e-16	1.85705e-21	-2.97354e-36
10.7	71	17	3.7786	7.90151e-16	1.85705e-21	-9.52079e-36
10.7	72	17	3.7786	7.90151e-16	1.85705e-21	4.0033e-36
10.8	72	17	3.7786	7.90151e-16	1.85705e-21	-8.922e-36
10.8	73	17	3.7786	7.90151e-16	1.85705e-21	4.70821e-36
10.9	73	17	3.7786	7.90151e-16	1.85705e-21	-1.09952e-35
10.9	74	17	3.7786	7.90151e-16	1.85705e-21	7.81523e-36
11	74	17	3.7786	7.90151e-16	1.85705e-21	-1.00391e-35
11	75	17	3.7786	7.90151e-16	1.85705e-21	-9.34876e-37
11.1	75	17	3.7786	7.90151e-16	1.85705e-21	-9.73522e-36
11.1	76	17	3.7786	7.90151e-16	1.85705e-21	-2.87016e-36
11.2	76	17	3.7786	7.90151e-16	1.85705e-21	-1.16998e-35
11.2	77	17	3.7786	7.90151e-16	1.85705e-21	-8.77206e-36
11.3	77	17	3.7786	7.90151e-16	1.85705e-21	-9.83353e-36
11.3	78	17	3.7786	7.90151e-16	1.85705e-21	2.46025e-36
11.4	78	17	3.7786	7.90151e-16	1.85705e-21	-2.62207e-36
11.4	79	17	3.7786	7.90151e-16	1.85705e-21	1.27399e-35
11.5	79	17	3.7786	7.90151e-16	1.85705e-21	8.43595e-37
11.5	80	17	3.7786	7.90151e-16	1.85705e-21	4.1945e-36
11.6	80	17	3.7786	7.90151e-16	1.85705e-21	-2.05046e-36
11.6	81	17	3.7786	7.90151e-16	1.85705e-21	-3.77846e-36
11.7	81	17	3.7786	7.90151e-16	1.85705e-21	-1.23671e-35
11.7	82	17	3.7786	7.90151e-16	1.85705e-21	-3.74168e-36
11.8	82	17	3.7786	7.90151e-16	1.85705e-21	-1.28558e-35
11.8	83	17	3.7786	7.90151e-16	1.85705e-21	-6.81307e-36
11.9	83	17	3.7786	7.90151e-16	1.85705e-21	-1.39488e-35
11.9	84	17	3.7786	7.90151e-16	1.85705e-21	-4.86015e-36
12	84	17	3.7786	7.90151e-16	1.85705e-21	-8.48866e-36
12	85	17	3.7786	7.90151e-16	1.85705e-21	3.12148e-36
12.1	85	17	3.7786	7.90151e-16	1.85705e-21	-5.12945e-36
12.1	86	17	3.7786	7.90151e-16	1.85705e-21	4.09996e-37
12.2	86	17	3.7786	7.90151e-16	1.85705e-21	-1.19854e-35
12.2	87	17	3.7786	7.90151e-16	1.85705e-21	-6.69259e-36
12.3	87	17	3.7786	7.90151e-16	1.85705e-21	-1.10082e-35
12.3	88	17	3.7786	7.90151e-16	1.85705e-21	4.02714e-37
12.4	88	17	3.7786	7.90151e-16	1.85705e-21	-8.59988e-36
12.4	89	17	3.7786	7.90151e-16	1.85705e-21	-2.25907e-36
12.5	89	17	3.7786	7.90151e-16	1.85705e-21	-1.31416e-35
12.5	90	17	3.7786	7.90151e-16	1.85705e-21	-5.36715e-36
12.6	90	17	3.7786	7.90151e-16	1.85705e-21	-2.26317e-37
12.6	91	17	3.7786	7.90151e-16	1.85705e-21	1.46784e-36
12.7	91	17	3.7786	7.90151e-16	1.85705e-21	6.0894e-36
12.7	92	17	3.7786	7.90151e-16	1.85705e-21	-2.42553e-37
12.8	92	17	3.7786	7.90151e-16	1.85705e-21	2.81819e-36
12.8	93	17	3.7786	7.90151e-16	1.85705e-21	-4.26993e-36
12.9	93	17	3.7786	7.90151e-16	1.85705e-21	-1.63336e-36
12.9	94	17	3.7786	7.90151e-16	1.85705e-21	-4.59918e-36
13	94	17	3.7786	7.90151e-16	1.85705e-21	-4.6652e-36
13	95	17	3.7786	7.90151e-16	1.85705e-21	-7.31109e-36
13.1	95	17	3.7786	7.90151e-16	1.85705e-21	-1.26638e-36
13.1	96	17	3.7786	7.90151e-16	1.85705e-21	-5.37584e-36
13.2	96	17	3.7786	7.90151e-16	1.85705e-21	-7.98188e-37
13.2	97	17	3.7786	7.90151e-16	1.85705e-21	3.21787e-36
13.3	97	17	3.7786	7.90151e-16	1.85705e-21	1.77365e-36
13.3	98	17	3.7786	7.90151e-16	1.85705e-21	3.70971e-36
13.4	98	17	3.7786	7.90151e-16	1.85705e-21	-2.46418e-36
13.4	99	17	3.7786	7.90151e-16	1.85705e-21	-3.0188e-36
13.5	99	17	3.7786	7.90151e-16	1.85705e-21	-1.98018e-36
13.5	100	17	3.7786	7.90151e-16	1.85705e-21	-5.55561e-36
13.6	100	17	3.7786	7.90151e-16	1.85705e-21	9.3442e-37
13.6	101	17	3.7786	7.90151e-16	1.85705e-21	1.02565e-36
13.7	101	17	3.7786	7.90151e-16	1.85705e-21	-1.53501e-36
13.7	102	17	3.7786	7.90151e-16	1.85705e-21	5.54559e-36
13.8	102	17	3.7786	7.90151e-16	1.85705e-21	4.14507e-37
13.8	103	17	3.7786	7.90151e-16	1.85705e-21	2.68631e-36
13.9	103	17	3.7786	7.90151e-16	1.85705e-21	-7.23128e-37
13.9	104	17	3.7786	7.90151e-16	1.85705e-21	-3.20543e-36
14	104	17	3.7786	7.90151e-16	1.85705e-21	-1.11209e-36
14	105	17	3.7786	7.90151e-16	1.85705e-21	2.83523e-36
14.1	105	17	3.7786	7.90151e-16	1.85705e-21	5.2876e-36
14.1	106	17	3.7786	7.90151e-16	1.85705e-21	9.99816e-37
14.2	106	17	3.7786	7.90151e-16	1.85705e-21	-8.82536e-36
14.2	107	17	3.7786	7.90151e-16	1.85705e-21	6.18213e-37
14.3	107	17	3.7786	7.90151e-16	1.85705e-21	-8.72354e-36
14.3	108	17	3.7786	7.90151e-16	1.85705e-21	-1.11111e-36
14.4	108	17	3.7786	7.90151e-16	1.85705e-21	-1.10763e-35
14.4	109	17	3.7786	7.90151e-16	1.85705e-21	-4.67378e-36
14.5	109	17	3.7786	7.90151e-16	1.85705e-21	-1.48372e-35
14.5	110	17	3.7786	7.90151e-16	1.85705e-21	-5.42636e-36
14.6	110	17	3.7786	7.90151e-16	1.85705e-21	-7.10985e-36
14.6	111	17	3.7786	7.90151e-16	1.85705e-21	-3.40118e-36
14.7	111	17	3.7786	7.90151e-16	1.85705e-21	-7.78787e-36
14.7	112	17	3.7786	7.90151e-16	1.85705e-21	-8.24428e-36
14.8	112	17	3.7786	7.90151e-16	1.85705e-21	-5.58302e-36
14.8	113	17	3.7786	7.90151e-16	1.85705e-21	-7.89574e-36
14.9	113	17	3.7786	7.90151e-16	1.85705e-21	-5.92401e-36
14.9	114	17	3.7786	7.90151e-16	1.85705e-21	-8.3916e-36
15	114	17	3.7786	7.90151e-16	1.85705e-21	-1.00428e-35
15	115	17	3.7786	7.90151e-16	1.85705e-21	-6.29277e-36
15.1	115	17	3.7786	7.90151e-16	1.85705e-21	-8.02446e-36
15.1	116	17	3.7786	7.90151e-16	1.85705e-21	-4.90817e-36
15.2	116	17	3.7786	7.90151e-16	1.85705e-21	-1.1964e-35
15.2	117	17	3.7786	7.90151e-16	1.85705e-21	-1.25182e-35
15.3	117	17	3.7786	7.90151e-16	1.85705e-21	-1.95191e-35
15.3	118	17	3.7786	7.90151e-16	1.85705e-21	-5.81152e-36
15.4	118	17	3.7786	7.90151e-16	1.85705e-21	-7.71378e-36
15.4	119	17	3.7786	7.90151e-16	1.85705e-21	-8.29849e-36
15.5	119	17	3.7786	7.90151e-16	1.85705e-21	-9.70443e-36
15.5	120	17	3.7786	7.90151e-16	1.85705e-21	7.90012e-36
15.6	120	17	3.7786	7.90151e-16	1.85705e-21	-9.19071e-36
15.6	121	17	3.7786	7.90151e-16	1.85705e-21	4.88535e-36
15.7	121	17	3.7786	7.90151e-16	1.85705e-21	-5.53525e-36
15.7	122	17	3.7786	7.90151e-16	1.85705e-21	-6.83054e-36
15.8	122	17	3.7786	7.90151e-16	1.85705e-21	-1.17292e-35
15.8	123	17	3.7786	7.90151e-16	1.85705e-21	-9.28551e-36
15.9	123	17	3.7786	7.90151e-16	1.85705e-21	-1.58283e-35
15.9	124	17	3.7786	7.90151e-16	1.85705e-21	-1.15142e-36
16	124	17	3.7786	7.90151e-16	1.85705e-21	-5.01469e-36
16	125	17	3.7786	7.90151e-16	1.85705e-21	-9.60482e-37
16.1	125	17	3.7786	7.90151e-16	1.85705e-21	-1.10382e-35
16.1	126	17	3.7786	7.90151e-16	1.85705e-21	-2.8577e-36
16.2	126	17	3.7786	7.90151e-16	1.85705e-21	-3.47133e-36
16.2	127	17	3.7786	7.90151e-16	1.85705e-21	-1.59403e-36
16.3	127	17	3.7786	7.90151e-16	1.85705e-21	-1.94771e-38
16.3	128	17	3.7786	7.90151e-16	1.85705e-21	-5.44602e-36
16.4	128	17	3.7786	7.90151e-16	1.85705e-21	-5.47098e-36
16.4	129	17	3.7786	7.90151e-16	1.85705e-21	-7.70091e-36
16.5	129	17	3.7786	7.90151e-16	1.85705e-21	-8.70279e-36
16.5	130	17	3.7786	7.90151e-16	1.85705e-21	-1.98896e-37
16.6	130	17	3.7786	7.90151e-16	1.85705e-21	-3.05641e-36
16.6	131	17	3.7786	7.90151e-16	1.85705e-21	1.21959e-36
16.7	131	17	3.7786	7.90151e-16	1.85705e-21	-1.01462e-36
16.7	132	17	3.7786	7.90151e-16	1.85705e-21	-3.58261e-36
16.8	132	17	3.7786	7.90151e-16	1.85705e-21	-7.0708e-36
16.8	133	17	3.7786	7.90151e-16	1.85705e-21	-7.26768e-36
16.9	133	17	3.7786	7.90151e-16	1.85705e-21	-9.52105e-36
16.9	134	17	3.7786	7.90151e-16	1.85705e-21	-4.0432e-36
17	134	17	3.7786	7.90151e-16	1.85705e-21	-9.31488e-36
17	135	17	3.7786	7.90151e-16	1.85705e-21	-2.53454e-36
17.1	135	17	3.7786	7.90151e-16	1.85705e-21	-7.65202e-36
17.1	136	17	3.7786	7.90151e-16	1.85705e-21	-2.91487e-36
17.2	136	17	3.7786	7.90151e-16	1.85705e-21	-9.40181e-36
17.2	137	17	3.7786	7.90151e-16	1.85705e-21	-7.53424e-38
17.3	137	17	3.7786	7.90151e-16	1.85705e-21	-1.04013e-35
17.3	138	17	3.7786	7.90151e-16	1.85705e-21	2.08133e-36
17.4	138	17	3.7786	7.90151e-16	1.85705e-21	-5.08738e-36
17.4	139	17	3.7786	7.90151e-16	1.85705e-21	-8.82157e-37
17.5	139	17	3.7786	7.90151e-16	1.85705e-21	-9.13779e-36
17.5	140	17	3.7786	7.90151e-16	1.85705e-21	-2.32316e-36
17.6	140	17	3.7786	7.90151e-16	1.85705e-21	-7.33506e-36
17.6	141	17	3.7786	7.90151e-16	1.85705e-21	2.18376e-36
17.7	141	17	3.7786	7.90151e-16	1.85705e-21	-5.47671e-36
17.7	142	17	3.7786	7.90151e-16	1.85705e-21	2.18347e-36
17.8	142	17	3.7786	7.90151e-16	1.85705e-21	-1.09323e-35
17.8	143	17	3.7786	7.90151e-16	1.85705e-21	5.71747e-38
17.9	143	17	3.7786	7.90151e-16	1.85705e-21	-1.14369e-35
17.9	144	17	3.7786	7.90151e-16	1.85705e-21	-1.20073e-36
18	144	17	3.7786	7.90151e-16	1.85705e-21	-1.69984e-36
18	145	17	3.7786	7.90151e-16	1.85705e-21	-5.81248e-36
18.1	145	17	3.7786	7.90151e-16	1.85705e-21	-4.47464e-36
18.1	146	17	3.7786	7.90151e-16	1.85705e-21	-5.34096e-36
18.2	146	17	3.7786	7.90151e-16	1.85705e-21	-5.15419e-36
18.2	147	17	3.7786	7.90151e-16	1.85705e-21	-5.00891e-36
18.3	147	17	3.7786	7.90151e-16	1.85705e-21	-7.56162e-36
18.3	148	17	3.7786	7.90151e-16	1.85705e-21	2.47236e-36
18.4	148	17	3.7786	7.90151e-16	1.85705e-21	-3.17335e-36
18.4	149	17	3.7786	7.90151e-16	1.85705e-21	3.82191e-36
18.5	149	17	3.7786	7.90151e-16	1.85705e-21	-2.68862e-36
18.5	150	17	3.7786	7.90151e-16	1.85705e-21	2.4274e-36
18.6	150	17	3.7786	7.90151e-16	1.85705e-21	-9.57393e-37
18.6	151	17	3.7786	7.90151e-16	1.85705e-21	1.48884e-36
18.7	151	17	3.7786	7.90151e-16	1.85705e-21	-6.93103e-36
18.7	152	17	3.7786	7.90151e-16	1.85705e-21	3.89324e-36
18.8	152	17	3.7786	7.90151e-16	1.85705e-21	-6.73161e-36
18.8	153	17	3.7786	7.90151e-16	1.85705e-21	1.23349e-36
18.9	153	17	3.7786	7.90151e-16	1.85705e-21	-5.40287e-36
18.9	154	17	3.7786	7.90151e-16	1.85705e-21	-3.31724e-37
19	154	17	3.7786	7.90151e-16	1.85705e-21	-3.93111e-36
19	155	17	3.7786	7.90151e-16	1.85705e-21	-4.81636e-36
19.1	155	17	3.7786	7.90151e-16	1.85705e-21	-1.20099e-35
19.1	156	17	3.7786	7.90151e-16	1.85705e-21	-2.42077e-36
19.2	156	17	3.7786	7.90151e-16	1.85705e-21	-1.09719e-35
19.2	157	17	3.7786	7.90151e-16	1.85705e-21	-3.15461e-37
19.3	157	17	3.7786	7.90151e-16	1.85705e-21	-1.3369e-35
19.3	158	17	3.7786	7.90151e-16	1.85705e-21	4.98452e-37
19.4	158	17	3.7786	7.90151e-16	1.85705e-21	-1.28751e-35
19.4	159	17	3.7786	7.90151e-16	1.85705e-21	-5.04809e-36
19.5	159	17	3.7786	7.90151e-16	1.85705e-21	-1.64088e-35
19.5	160	17	3.7786	7.90151e-16	1.85705e-21	9.66579e-37
19.6	160	17	3.7786	7.90151e-16	1.85705e-21	-7.95829e-36
19.6	161	17	3.7786	7.90151e-16	1.85705e-21	-3.25334e-36
19.7	161	17	3.7786	7.90151e-16	1.85705e-21	-8.30794e-36
19.7	162	17	3.7786	7.90151e-16	1.85705e-21	2.3367e-36
19.8	162	17	3.7786	7.90151e-16	1.85705e-21	-7.80459e-36
19.8	163	17	3.7786	7.90151e-16	1.85705e-21	-2.20394e-36
19.9	163	17	3.7786	7.90151e-16	1.85705e-21	-1.2737e-35
19.9	164	17	3.7786	7.90151e-16	1.85705e-21	-2.30354e-37
20	164	17	3.7786	7.90151e-16	1.85705e-21	-8.87595e-36
20	165	17	3.7786	7.90151e-16	1.85705e-21	2.43529e-36
20.1	165	17	3.7786	7.90151e-16	1.85705e-21	-7.1097e-36
3.7	0	1	7.56836976174783	-5.63322084059211e-15	0.44416862440737	-2.29411753700036e-16
3.7	0	2	7.56836976174783	-5.63322084059211e-15	-0.0113592315674923	3.50846333864566e-16
3.7	0	3	7.56836976174783	-5.63322084059211e-15	0.13307285726228	3.7348890470776e-16
3.7	0	4	7.56836976174783	-5.63322084059211e-15	3.21638670296164	-1.92418787593211e-15
3.8	0	1	7.56836976174783	-5.63322084059211e-15	0.433854971305199	-1.76143721853518e-16
3.8	0	2	7.56836976174783	-5.63322084059211e-15	-0.00687543469657336	4.82563930067494e-16
3.8	0	3	7.56836976174783	-5.63322084059211e-15	0.131135481112024	1.20104564530316e-15
3.8	0	4	7.56836976174783	-5.63322084059211e-15	3.03458587390361	-1.70558492375065e-15
3.8	0	17	3.78418	-1.1573e-13	1.10294	-3.35023e-14
3.7	0	17	3.78418	-1.1573e-13	1.12165	-3.42257e-14
3.8	1	17	3.78418	2.28593e-14	1.0666	2.45731e-15
3.9	1	17	3.78418	2.28593e-14	1.04844	5.11101e-15
3.9	2	17	3.78418	2.28593e-14	0.947489	5.98446e-15
4	2	17	3.78418	2.28593e-14	0.936254	4.4664e-15
4	3	17	3.78418	2.28593e-14	0.7706	4.40961e-15
4.1	3	17	3.78418	2.28593e-14	0.766742	3.27144e-15
4.1	4	17	3.78418	2.28593e-14	0.565519	9.60092e-16
4.2	4	17	3.78418	2.28593e-14	0.569556	5.40683e-16
4.2	5	17	3.78418	2.28593e-14	0.370399	5.53873e-16
4.3	5	17	3.78418	2.28593e-14	0.378237	6.96336e-16
4.3	6	17	3.78418	2.28593e-14	0.21294	2.45218e-16
4.4	6	17	3.78418	2.28593e-14	0.222836	-1.83124e-16
4.4	7	17	3.78418	2.28593e-14	0.10281	1.66128e-16
4.5	7	17	3.78418	2.28593e-14	0.111429	2.02826e-16
4.5	8	17	3.78418	2.28593e-14	0.039869	2.24001e-16
4.6	8	17	3.78418	2.28593e-14	0.0454743	4.23147e-17
4.6	9	17	3.78418	2.28593e-14	0.0116346	-7.68811e-18
4.7	9	17	3.78418	2.28593e-14	0.0142773	-2.12491e-17
4.7	10	17	3.78418	2.28593e-14	0.00245786	1.35824e-18
4.8	10	17	3.78418	2.28593e-14	0.00328722	6.4926e-18
4.8	11	17	3.78418	2.28593e-14	0.00037756	-7.7306e-19
4.9	11	17	3.78418	2.28593e-14	0.000551858	-6.06785e-19
4.9	12	17	3.78418	2.28593e-14	4.33083e-05	5.49249e-20
5	12	17	3.78418	2.28593e-14	6.90209e-05	-2.51804e-19
5	13	17	3.78418	2.28593e-14	3.82899e-06	1.53929e-20
5.1	13	17	3.78418	2.28593e-14	6.62716e-06	1.8618e-20
5.1	14	17	3.78418	2.28593e-14	2.68844e-07	-8.59478e-22
5.2	14	17	3.78418	2.28593e-14	5.03191e-07	2.87535e-21
5.2	15	17	3.78418	2.28593e-14	1.53873e-08	8.02076e-22
5.3	15	17	3.78418	2.28593e-14	3.10203e-08	1.34549e-21
5.3	16	17	3.78418	2.28593e-14	7.34071e-10	7.16197e-24
5.4	16	17	3.78418	2.28593e-14	1.58818e-09	3.24316e-24
5.4	17	17	3.78418	2.28593e-14	2.9746e-11	2.84962e-23
5.5	17	17	3.78418	2.28593e-14	6.88439e-11	4.03076e-23
5.5	18	17	3.78418	2.28593e-14	1.04042e-12	-2.91964e-26
5.6	18	17	3.78418	2.28593e-14	2.56841e-12	9.57259e-26
5.6	19	17	3.78418	2.28593e-14	3.18454e-14	9.13484e-26
5.7	19	17	3.78418	2.28593e-14	8.36359e-14	-1.15331e-27
5.7	20	17	3.78418	2.28593e-14	8.63134e-16	6.85169e-29
5.8	20	17	3.78418	2.28593e-14	2.40601e-15	5.48135e-30
5.8	21	17	3.78418	2.28593e-14	2.09308e-17	-7.0282e-28
5.9	21	17	3.78418	2.28593e-14	6.17925e-17	-1.15502e-27
5.9	22	17	3.78418	2.28593e-14	4.59371e-19	1.90381e-31
6	22	17	3.78418	2.28593e-14	1.43097e-18	4.44222e-31
6	23	17	3.78418	2.28593e-14	1.03651e-20	-6.66321e-30
6.1	23	17	3.78418	2.28593e-14	3.12861e-20	-8.12654e-30
6.1	24	17	3.78418	2.28593e-14	1.40763e-21	5.33885e-33
6.2	24	17	3.78418	2.28593e-14	1.81866e-21	2.93637e-32
6.2	25	17	3.78418	2.28593e-14	1.24395e-21	-2.70985e-31
6.3	25	17	3.78418	2.28593e-14	1.25137e-21	-5.40733e-31
6.3	26	17	3.78418	2.28593e-14	1.24119e-21	-1.14714e-33
6.4	26	17	3.78418	2.28593e-14	1.24132e-21	0
6.4	27	17	3.78418	2.28593e-14	1.24115e-21	-2.16916e-34
6.5	27	17	3.78418	2.28593e-14	1.24115e-21	4.33832e-34
6.5	28	17	3.78418	2.28593e-14	1.24115e-21	7.69075e-35
6.6	28	17	3.78418	2.28593e-14	1.24115e-21	2.05087e-35
6.6	29	17	3.78418	2.28593e-14	1.24115e-21	-3.21851e-35
6.7	29	17	3.78418	2.28593e-14	1.24115e-21	5.14962e-35
6.7	30	17	3.78418	2.28593e-14	1.24115e-21	-9.59679e-36
6.8	30	17	3.78418	2.28593e-14	1.24115e-21	7.57641e-37
6.8	31	17	3.78418	2.28593e-14	1.24115e-21	-9.61589e-36
6.9	31	17	3.78418	2.28593e-14	1.24115e-21	-1.06843e-36
6.9	32	17	3.78418	2.28593e-14	1.24115e-21	-2.38918e-37
7	32	17	3.78418	2.28593e-14	1.24115e-21	1.06355e-37
7	33	17	3.78418	2.28593e-14	1.24115e-21	-7.71798e-36
7.1	33	17	3.78418	2.28593e-14	1.24115e-21	-5.90842e-36
7.1	34	17	3.78418	2.28593e-14	1.24115e-21	-1.14169e-36
7.2	34	17	3.78418	2.28593e-14	1.24115e-21	3.17939e-36
7.2	35	17	3.78418	2.28593e-14	1.24115e-21	2.47036e-36
7.3	35	17	3.78418	2.28593e-14	1.24115e-21	3.47135e-36
7.3	36	17	3.78418	2.28593e-14	1.24115e-21	-3.97996e-36
7.4	36	17	3.78418	2.28593e-14	1.24115e-21	-1.33054e-36
7.4	37	17	3.78418	2.28593e-14	1.24115e-21	-3.13668e-36
7.5	37	17	3.78418	2.28593e-14	1.24115e-21	3.8769e-36
7.5	38	17	3.78418	2.28593e-14	1.24115e-21	3.6438e-36
7.6	38	17	3.78418	2.28593e-14	1.24115e-21	-2.0603e-36
7.6	39	17	3.78418	2.28593e-14	1.24115e-21	-5.44041e-36
7.7	39	17	3.78418	2.28593e-14	1.24115e-21	1.1099e-36
7.7	40	17	3.78418	2.28593e-14	1.24115e-21	2.19434e-36
7.8	40	17	3.78418	2.28593e-14	1.24115e-21	-3.9889e-36
7.8	41	17	3.78418	2.28593e-14	1.24115e-21	4.89745e-36
7.9	41	17	3.78418	2.28593e-14	1.24115e-21	4.51896e-37
7.9	42	17	3.78418	2.28593e-14	1.24115e-21	4.70341e-37
8	42	17	3.78418	2.28593e-14	1.24115e-21	1.53707e-37
8	43	17	3.78418	2.28593e-14	1.24115e-21	4.61369e-36
8.1	43	17	3.78418	2.28593e-14	1.24115e-21	2.3132e-36
8.1	44	17	3.78418	2.28593e-14	1.24115e-21	9.39221e-37
8.2	44	17	3.78418	2.28593e-14	1.24115e-21	1.43172e-36
8.2	45	17	3.78418	2.28593e-14	1.24115e-21	-4.76542e-36
8.3	45	17	3.78418	2.28593e-14	1.24115e-21	-6.60787e-36
8.3	46	17	3.78418	2.28593e-14	1.24115e-21	-1.35606e-36
8.4	46	17	3.78418	2.28593e-14	1.24115e-21	3.91661e-36
8.4	47	17	3.78418	2.28593e-14	1.24115e-21	4.24907e-37
8.5	47	17	3.78418	2.28593e-14	1.24115e-21	7.9582e-36
8.5	48	17	3.78418	2.28593e-14	1.24115e-21	2.2057e-36
8.6	48	17	3.78418	2.28593e-14	1.24115e-21	-2.60232e-36
8.6	49	17	3.78418	2.28593e-14	1.24115e-21	2.78546e-36
8.7	49	17	3.78418	2.28593e-14	1.24115e-21	-3.86304e-36
8.7	50	17	3.78418	2.28593e-14	1.24115e-21	-1.61529e-36
8.8	50	17	3.78418	2.28593e-14	1.24115e-21	8.24e-36
8.8	51	17	3.78418	2.28593e-14	1.24115e-21	7.05875e-36
8.9	51	17	3.78418	2.28593e-14	1.24115e-21	6.75216e-36
8.9	52	17	3.78418	2.28593e-14	1.24115e-21	4.2716e-36
9	52	17	3.78418	2.28593e-14	1.24115e-21	2.69502e-36
9	53	17	3.78418	2.28593e-14	1.24115e-21	2.42637e-36
9.1	53	17	3.78418	2.28593e-14	1.24115e-21	-2.22472e-36
9.1	54	17	3.78418	2.28593e-14	1.24115e-21	2.12816e-36
9.2	54	17	3.78418	2.28593e-14	1.24115e-21	6.30908e-36
9.2	55	17	3.78418	2.28593e-14	1.24115e-21	6.24292e-37
9.3	55	17	3.78418	2.28593e-14	1.24115e-21	7.8877e-36
9.3	56	17	3.78418	2.28593e-14	1.24115e-21	2.72695e-37
9.4	56	17	3.78418	2.28593e-14	1.24115e-21	1.39406e-36
9.4	57	17	3.78418	2.28593e-14	1.24115e-21	-2.93288e-36
9.5	57	17	3.78418	2.28593e-14	1.24115e-21	1.25415e-37
9.5	58	17	3.78418	2.28593e-14	1.24115e-21	3.17529e-36
9.6	58	17	3.78418	2.28593e-14	1.24115e-21	1.54246e-36
9.6	59	17	3.78418	2.28593e-14	1.24115e-21	7.24705e-36
9.7	59	17	3.78418	2.28593e-14	1.24115e-21	7.85142e-38
9.7	60	17	3.78418	2.28593e-14	1.24115e-21	-9.08682e-37
9.8	60	17	3.78418	2.28593e-14	1.24115e-21	1.08056e-36
9.8	61	17	3.78418	2.28593e-14	1.24115e-21	2.68176e-37
9.9	61	17	3.78418	2.28593e-14	1.24115e-21	1.44692e-36
9.9	62	17	3.78418	2.28593e-14	1.24115e-21	4.49427e-36
10	62	17	3.78418	2.28593e-14	1.24115e-21	9.92661e-37
10	63	17	3.78418	2.28593e-14	1.24115e-21	1.58367e-36
10.1	63	17	3.78418	2.28593e-14	1.24115e-21	1.52914e-36
10.1	64	17	3.78418	2.28593e-14	1.24115e-21	-4.98947e-36
10.2	64	17	3.78418	2.28593e-14	1.24115e-21	-1.18301e-36
10.2	65	17	3.78418	2.28593e-14	1.24115e-21	-4.7864e-36
10.3	65	17	3.78418	2.28593e-14	1.24115e-21	-8.02402e-36
10.3	66	17	3.78418	2.28593e-14	1.24115e-21	3.43178e-36
10.4	66	17	3.78418	2.28593e-14	1.24115e-21	2.53052e-36
10.4	67	17	3.78418	2.28593e-14	1.24115e-21	2.28487e-37
10.5	67	17	3.78418	2.28593e-14	1.24115e-21	-2.42406e-36
10.5	68	17	3.78418	2.28593e-14	1.24115e-21	1.97786e-36
10.6	68	17	3.78418	2.28593e-14	1.24115e-21	-4.43024e-36
10.6	69	17	3.78418	2.28593e-14	1.24115e-21	-1.61746e-36
10.7	69	17	3.78418	2.28593e-14	1.24115e-21	-7.36032e-36
10.7	70	17	3.78418	2.28593e-14	1.24115e-21	6.08303e-36
10.8	70	17	3.78418	2.28593e-14	1.24115e-21	-3.53668e-36
10.8	71	17	3.78418	2.28593e-14	1.24115e-21	3.79877e-36
10.9	71	17	3.78418	2.28593e-14	1.24115e-21	-4.92977e-36
10.9	72	17	3.78418	2.28593e-14	1.24115e-21	6.98859e-36
11	72	17	3.78418	2.28593e-14	1.24115e-21	-2.69289e-36
11	73	17	3.78418	2.28593e-14	1.24115e-21	3.62841e-36
11.1	73	17	3.78418	2.28593e-14	1.24115e-21	-1.83672e-36
11.1	74	17	3.78418	2.28593e-14	1.24115e-21	1.03869e-37
11.2	74	17	3.78418	2.28593e-14	1.24115e-21	-2.23216e-36
11.2	75	17	3.78418	2.28593e-14	1.24115e-21	5.67382e-37
11.3	75	17	3.78418	2.28593e-14	1.24115e-21	-5.86834e-36
11.3	76	17	3.78418	2.28593e-14	1.24115e-21	2.41075e-36
11.4	76	17	3.78418	2.28593e-14	1.24115e-21	-2.64498e-36
11.4	77	17	3.78418	2.28593e-14	1.24115e-21	9.57093e-39
11.5	77	17	3.78418	2.28593e-14	1.24115e-21	-4.86152e-36
11.5	78	17	3.78418	2.28593e-14	1.24115e-21	4.89116e-36
11.6	78	17	3.78418	2.28593e-14	1.24115e-21	-1.79514e-36
11.6	79	17	3.78418	2.28593e-14	1.24115e-21	3.48944e-36
11.7	79	17	3.78418	2.28593e-14	1.24115e-21	-4.1121e-36
11.7	80	17	3.78418	2.28593e-14	1.24115e-21	-1.65972e-36
11.8	80	17	3.78418	2.28593e-14	1.24115e-21	-2.10559e-37
11.8	81	17	3.78418	2.28593e-14	1.24115e-21	-7.90648e-36
11.9	81	17	3.78418	2.28593e-14	1.24115e-21	-2.9922e-37
11.9	82	17	3.78418	2.28593e-14	1.24115e-21	-1.49048e-36
12	82	17	3.78418	2.28593e-14	1.24115e-21	-8.53994e-37
12	83	17	3.78418	2.28593e-14	1.24115e-21	-4.85112e-36
12.1	83	17	3.78418	2.28593e-14	1.24115e-21	-4.69036e-36
12.1	84	17	3.78418	2.28593e-14	1.24115e-21	-6.73797e-36
12.2	84	17	3.78418	2.28593e-14	1.24115e-21	-2.79562e-36
12.2	85	17	3.78418	2.28593e-14	1.24115e-21	-6.56848e-36
12.3	85	17	3.78418	2.28593e-14	1.24115e-21	-4.22397e-36
12.3	86	17	3.78418	2.28593e-14	1.24115e-21	-1.0615e-36
12.4	86	17	3.78418	2.28593e-14	1.24115e-21	2.34873e-37
12.4	87	17	3.78418	2.28593e-14	1.24115e-21	-3.96731e-36
12.5	87	17	3.78418	2.28593e-14	1.24115e-21	-3.31092e-36
12.5	88	17	3.78418	2.28593e-14	1.24115e-21	-3.02019e-36
12.6	88	17	3.78418	2.28593e-14	1.24115e-21	-5.7509e-36
12.6	89	17	3.78418	2.28593e-14	1.24115e-21	-4.51977e-36
12.7	89	17	3.78418	2.28593e-14	1.24115e-21	-8.85629e-36
12.7	90	17	3.78418	2.28593e-14	1.24115e-21	-3.07979e-36
12.8	90	17	3.78418	2.28593e-14	1.24115e-21	-6.58664e-36
12.8	91	17	3.78418	2.28593e-14	1.24115e-21	-3.97551e-36
12.9	91	17	3.78418	2.28593e-14	1.24115e-21	-5.66244e-36
12.9	92	17	3.78418	2.28593e-14	1.24115e-21	-9.83251e-37
13	92	17	3.78418	2.28593e-14	1.24115e-21	-2.65678e-36
13	93	17	3.78418	2.28593e-14	1.24115e-21	-4.2958e-36
13.1	93	17	3.78418	2.28593e-14	1.24115e-21	-5.64075e-36
13.1	94	17	3.78418	2.28593e-14	1.24115e-21	-2.7655e-36
13.2	94	17	3.78418	2.28593e-14	1.24115e-21	-9.50154e-37
13.2	95	17	3.78418	2.28593e-14	1.24115e-21	-1.96829e-36
13.3	95	17	3.78418	2.28593e-14	1.24115e-21	-3.16663e-37
13.3	96	17	3.78418	2.28593e-14	1.24115e-21	5.89255e-36
13.4	96	17	3.78418	2.28593e-14	1.24115e-21	8.57452e-38
13.4	97	17	3.78418	2.28593e-14	1.24115e-21	3.24754e-36
13.5	97	17	3.78418	2.28593e-14	1.24115e-21	-2.94483e-36
13.5	98	17	3.78418	2.28593e-14	1.24115e-21	-2.15658e-37
13.6	98	17	3.78418	2.28593e-14	1.24115e-21	-8.45127e-37
13.6	99	17	3.78418	2.28593e-14	1.24115e-21	-3.37179e-36
13.7	99	17	3.78418	2.28593e-14	1.24115e-21	-1.26395e-36
13.7	100	17	3.78418	2.28593e-14	1.24115e-21	1.85023e-36
13.8	100	17	3.78418	2.28593e-14	1.24115e-21	4.96506e-37
13.8	101	17	3.78418	2.28593e-14	1.24115e-21	3.56136e-36
13.9	101	17	3.78418	2.28593e-14	1.24115e-21	-1.90948e-36
13.9	102	17	3.78418	2.28593e-14	1.24115e-21	1.00257e-36
14	102	17	3.78418	2.28593e-14	1.24115e-21	1.02351e-37
14	103	17	3.78418	2.28593e-14	1.24115e-21	-1.47947e-36
14.1	103	17	3.78418	2.28593e-14	1.24115e-21	-3.41005e-37
14.1	104	17	3.78418	2.28593e-14	1.24115e-21	2.67221e-36
14.2	104	17	3.78418	2.28593e-14	1.24115e-21	1.14599e-36
14.2	105	17	3.78418	2.28593e-14	1.24115e-21	-4.79277e-37
14.3	105	17	3.78418	2.28593e-14	1.24115e-21	-4.60325e-36
14.3	106	17	3.78418	2.28593e-14	1.24115e-21	5.68135e-37
14.4	106	17	3.78418	2.28593e-14	1.24115e-21	3.42599e-36
14.4	107	17	3.78418	2.28593e-14	1.24115e-21	7.28441e-37
14.5	107	17	3.78418	2.28593e-14	1.24115e-21	4.98533e-36
14.5	108	17	3.78418	2.28593e-14	1.24115e-21	-1.56652e-36
14.6	108	17	3.78418	2.28593e-14	1.24115e-21	2.57158e-36
14.6	109	17	3.78418	2.28593e-14	1.24115e-21	3.58875e-36
14.7	109	17	3.78418	2.28593e-14	1.24115e-21	2.16308e-36
14.7	110	17	3.78418	2.28593e-14	1.24115e-21	5.4419e-37
14.8	110	17	3.78418	2.28593e-14	1.24115e-21	3.59914e-37
14.8	111	17	3.78418	2.28593e-14	1.24115e-21	-2.49921e-36
14.9	111	17	3.78418	2.28593e-14	1.24115e-21	1.43499e-36
14.9	112	17	3.78418	2.28593e-14	1.24115e-21	1.50895e-36
15	112	17	3.78418	2.28593e-14	1.24115e-21	4.36139e-36
15	113	17	3.78418	2.28593e-14	1.24115e-21	8.13046e-37
15.1	113	17	3.78418	2.28593e-14	1.24115e-21	2.13857e-36
15.1	114	17	3.78418	2.28593e-14	1.24115e-21	-1.90248e-36
15.2	114	17	3.78418	2.28593e-14	1.24115e-21	4.18425e-37
15.2	115	17	3.78418	2.28593e-14	1.24115e-21	-1.55756e-37
15.3	115	17	3.78418	2.28593e-14	1.24115e-21	2.06656e-36
15.3	116	17	3.78418	2.28593e-14	1.24115e-21	2.90997e-36
15.4	116	17	3.78418	2.28593e-14	1.24115e-21	1.08037e-36
15.4	117	17	3.78418	2.28593e-14	1.24115e-21	2.04413e-36
15.5	117	17	3.78418	2.28593e-14	1.24115e-21	-7.07695e-37
15.5	118	17	3.78418	2.28593e-14	1.24115e-21	-9.86079e-37
15.6	118	17	3.78418	2.28593e-14	1.24115e-21	2.23783e-36
15.6	119	17	3.78418	2.28593e-14	1.24115e-21	-3.65163e-37
15.7	119	17	3.78418	2.28593e-14	1.24115e-21	9.1883e-37
15.7	120	17	3.78418	2.28593e-14	1.24115e-21	1.35839e-36
15.8	120	17	3.78418	2.28593e-14	1.24115e-21	1.17175e-36
15.8	121	17	3.78418	2.28593e-14	1.24115e-21	3.70814e-36
15.9	121	17	3.78418	2.28593e-14	1.24115e-21	9.61984e-37
15.9	122	17	3.78418	2.28593e-14	1.24115e-21	-2.95196e-37
16	122	17	3.78418	2.28593e-14	1.24115e-21	-1.48428e-36
16	123	17	3.78418	2.28593e-14	1.24115e-21	-3.06184e-36
16.1	123	17	3.78418	2.28593e-14	1.24115e-21	-2.46282e-36
16.1	124	17	3.78418	2.28593e-14	1.24115e-21	-1.55148e-36
16.2	124	17	3.78418	2.28593e-14	1.24115e-21	1.49467e-36
16.2	125	17	3.78418	2.28593e-14	1.24115e-21	-1.06723e-36
16.3	125	17	3.78418	2.28593e-14	1.24115e-21	3.93221e-36
16.3	126	17	3.78418	2.28593e-14	1.24115e-21	1.29403e-36
16.4	126	17	3.78418	2.28593e-14	1.24115e-21	7.4888e-37
16.4	127	17	3.78418	2.28593e-14	1.24115e-21	-8.59362e-37
16.5	127	17	3.78418	2.28593e-14	1.24115e-21	-1.42195e-37
16.5	128	17	3.78418	2.28593e-14	1.24115e-21	-9.2752e-37
16.6	128	17	3.78418	2.28593e-14	1.24115e-21	4.54447e-37
16.6	129	17	3.78418	2.28593e-14	1.24115e-21	2.1223e-37
16.7	129	17	3.78418	2.28593e-14	1.24115e-21	-1.37079e-37
16.7	130	17	3.78418	2.28593e-14	1.24115e-21	1.59492e-36
16.8	130	17	3.78418	2.28593e-14	1.24115e-21	8.15624e-37
16.8	131	17	3.78418	2.28593e-14	1.24115e-21	2.25133e-36
16.9	131	17	3.78418	2.28593e-14	1.24115e-21	-3.43475e-36
16.9	132	17	3.78418	2.28593e-14	1.24115e-21	2.98571e-36
17	132	17	3.78418	2.28593e-14	1.24115e-21	-3.37488e-36
17	133	17	3.78418	2.28593e-14	1.24115e-21	9.77673e-37
17.1	133	17	3.78418	2.28593e-14	1.24115e-21	-3.23223e-36
17.1	134	17	3.78418	2.28593e-14	1.24115e-21	1.54581e-36
17.2	134	17	3.78418	2.28593e-14	1.24115e-21	-1.85593e-36
17.2	135	17	3.78418	2.28593e-14	1.24115e-21	-2.46489e-36
17.3	135	17	3.78418	2.28593e-14	1.24115e-21	-2.83954e-36
17.3	136	17	3.78418	2.28593e-14	1.24115e-21	-3.02964e-36
17.4	136	17	3.78418	2.28593e-14	1.24115e-21	2.45083e-36
17.4	137	17	3.78418	2.28593e-14	1.24115e-21	-4.41972e-36
17.5	137	17	3.78418	2.28593e-14	1.24115e-21	1.04767e-36
17.5	138	17	3.78418	2.28593e-14	1.24115e-21	-1.03292e-37
17.6	138	17	3.78418	2.28593e-14	1.24115e-21	-1.8289e-36
17.6	139	17	3.78418	2.28593e-14	1.24115e-21	4.07671e-37
17.7	139	17	3.78418	2.28593e-14	1.24115e-21	-1.80016e-36
17.7	140	17	3.78418	2.28593e-14	1.24115e-21	-2.04741e-36
17.8	140	17	3.78418	2.28593e-14	1.24115e-21	-2.0168e-36
17.8	141	17	3.78418	2.28593e-14	1.24115e-21	-7.48374e-37
17.9	141	17	3.78418	2.28593e-14	1.24115e-21	-3.0268e-36
17.9	142	17	3.78418	2.28593e-14	1.24115e-21	-2.79625e-37
18	142	17	3.78418	2.28593e-14	1.24115e-21	-5.91662e-37
18	143	17	3.78418	2.28593e-14	1.24115e-21	4.95244e-37
18.1	143	17	3.78418	2.28593e-14	1.24115e-21	2.36188e-36
18.1	144	17	3.78418	2.28593e-14	1.24115e-21	-8.09798e-37
18.2	144	17	3.78418	2.28593e-14	1.24115e-21	5.06588e-36
18.2	145	17	3.78418	2.28593e-14	1.24115e-21	-2.22811e-36
18.3	145	17	3.78418	2.28593e-14	1.24115e-21	3.16695e-36
18.3	146	17	3.78418	2.28593e-14	1.24115e-21	-5.26609e-37
18.4	146	17	3.78418	2.28593e-14	1.24115e-21	1.65176e-36
18.4	147	17	3.78418	2.28593e-14	1.24115e-21	1.0774e-36
18.5	147	17	3.78418	2.28593e-14	1.24115e-21	8.64883e-37
18.5	148	17	3.78418	2.28593e-14	1.24115e-21	1.36328e-36
18.6	148	17	3.78418	2.28593e-14	1.24115e-21	4.07068e-36
18.6	149	17	3.78418	2.28593e-14	1.24115e-21	6.16215e-36
18.7	149	17	3.78418	2.28593e-14	1.24115e-21	4.75352e-36
18.7	150	17	3.78418	2.28593e-14	1.24115e-21	5.44422e-36
18.8	150	17	3.78418	2.28593e-14	1.24115e-21	-3.77219e-37
18.8	151	17	3.78418	2.28593e-14	1.24115e-21	1.82302e-37
18.9	151	17	3.78418	2.28593e-14	1.24115e-21	-4.83417e-37
18.9	152	17	3.78418	2.28593e-14	1.24115e-21	1.12078e-36
19	152	17	3.78418	2.28593e-14	1.24115e-21	4.81365e-36
19	153	17	3.78418	2.28593e-14	1.24115e-21	-1.76596e-36
19.1	153	17	3.78418	2.28593e-14	1.24115e-21	1.65789e-36
19.1	154	17	3.78418	2.28593e-14	1.24115e-21	1.29208e-36
19.2	154	17	3.78418	2.28593e-14	1.24115e-21	1.31025e-36
19.2	155	17	3.78418	2.28593e-14	1.24115e-21	3.22669e-36
19.3	155	17	3.78418	2.28593e-14	1.24115e-21	4.87905e-36
19.3	156	17	3.78418	2.28593e-14	1.24115e-21	2.00486e-36
19.4	156	17	3.78418	2.28593e-14	1.24115e-21	3.54342e-36
19.4	157	17	3.78418	2.28593e-14	1.24115e-21	2.45402e-36
19.5	157	17	3.78418	2.28593e-14	1.24115e-21	1.64009e-36
19.5	158	17	3.78418	2.28593e-14	1.24115e-21	9.29287e-37
19.6	158	17	3.78418	2.28593e-14	1.24115e-21	2.40721e-36
19.6	159	17	3.78418	2.28593e-14	1.24115e-21	1.13307e-36
19.7	159	17	3.78418	2.28593e-14	1.24115e-21	5.48246e-36
19.7	160	17	3.78418	2.28593e-14	1.24115e-21	-1.89926e-36
19.8	160	17	3.78418	2.28593e-14	1.24115e-21	3.02511e-36
19.8	161	17	3.78418	2.28593e-14	1.24115e-21	-4.028e-36
19.9	161	17	3.78418	2.28593e-14	1.24115e-21	-3.81102e-36
19.9	162	17	3.78418	2.28593e-14	1.24115e-21	3.27419e-37
20	162	17	3.78418	2.28593e-14	1.24115e-21	1.56014e-36
20	163	17	3.78418	2.28593e-14	1.24115e-21	6.45577e-39
20.1	163	17	3.78418	2.28593e-14	1.24115e-21	-5.93266e-37
3.9	0	1	7.54616938863468	-3.99445991439181e-15	0.423887455526546	-8.95967921839478e-16
3.9	0	2	7.54616938863468	-3.99445991439181e-15	-0.00413252192876316	-8.77050176643686e-18
3.9	0	3	7.54616938863468	-3.99445991439181e-15	0.129142775460446	-1.65761833670516e-16
3.9	0	4	7.54616938863468	-3.99445991439181e-15	3.11218299983235	-2.43087515413882e-15
4	0	1	7.54616938863468	-3.99445991439181e-15	0.416745860245944	-5.10988247519982e-16
4	0	2	7.54616938863468	-3.99445991439181e-15	-0.0036192084067968	-9.83506619019735e-17
4	0	3	7.54616938863468	-3.99445991439181e-15	0.127742595650628	5.20322834045492e-17
4	0	4	7.54616938863468	-3.99445991439181e-15	2.94135549539432	-3.10618410114061e-15
4	0	17	3.77308	1.14524e-13	1.06472	3.19089e-14
3.9	0	17	3.77308	1.14524e-13	1.08191	3.23383e-14
4	1	17	3.77308	-4.70834e-14	1.02836	-1.75355e-14
4.1	1	17	3.77308	-4.70834e-14	1.0125	-1.59983e-14
4.1	2	17	3.77308	-4.70834e-14	0.922255	-1.72196e-14
4.2	2	17	3.77308	-4.70834e-14	0.910906	-1.64863e-14
4.2	3	17	3.77308	-4.70834e-14	0.760507	-1.78974e-14
4.3	3	17	3.77308	-4.70834e-14	0.756454	-1.36299e-14
4.3	4	17	3.77308	-4.70834e-14	0.571395	1.09024e-15
4.4	4	17	3.77308	-4.70834e-14	0.574327	-1.49078e-15
4.4	5	17	3.77308	-4.70834e-14	0.384434	6.85399e-16
4.5	5	17	3.77308	-4.70834e-14	0.391394	-1.3031e-16
4.5	6	17	3.77308	-4.70834e-14	0.231374	6.83941e-16
4.6	6	17	3.77308	-4.70834e-14	0.239897	-5.3084e-16
4.6	7	17	3.77308	-4.70834e-14	0.119561	2.49605e-17
4.7	7	17	3.77308	-4.70834e-14	0.127836	4.91059e-16
4.7	8	17	3.77308	-4.70834e-14	0.0510562	8.71338e-17
4.8	8	17	3.77308	-4.70834e-14	0.0568652	1.28081e-17
4.8	9	17	3.77308	-4.70834e-14	0.0171326	-1.03075e-16
4.9	9	17	3.77308	-4.70834e-14	0.0202601	-1.0244e-16
4.9	10	17	3.77308	-4.70834e-14	0.00428185	5.95051e-18
5	10	17	3.77308	-4.70834e-14	0.00547106	5.84792e-18
5	11	17	3.77308	-4.70834e-14	0.000784094	-1.49972e-18
5.1	11	17	3.77308	-4.70834e-14	0.00109032	-4.56435e-19
5.1	12	17	3.77308	-4.70834e-14	0.000106832	1.76081e-19
5.2	12	17	3.77308	-4.70834e-14	0.000161664	6.84799e-19
5.2	13	17	3.77308	-4.70834e-14	1.11342e-05	-4.8395e-20
5.3	13	17	3.77308	-4.70834e-14	1.8279e-05	2.81571e-20
5.3	14	17	3.77308	-4.70834e-14	9.13872e-07	-2.84072e-21
5.4	14	17	3.77308	-4.70834e-14	1.62121e-06	-1.19704e-20
5.4	15	17	3.77308	-4.70834e-14	6.06584e-08	3.04317e-21
5.5	15	17	3.77308	-4.70834e-14	1.15823e-07	3.61577e-21
5.5	16	17	3.77308	-4.70834e-14	3.33169e-09	4.1788e-23
5.6	16	17	3.77308	-4.70834e-14	6.82244e-09	-3.96986e-23
5.6	17	17	3.77308	-4.70834e-14	1.54432e-10	-1.70794e-22
5.7	17	17	3.77308	-4.70834e-14	3.38038e-10	-2.43201e-22
5.7	18	17	3.77308	-4.70834e-14	6.14301e-12	-9.81999e-27
5.8	18	17	3.77308	-4.70834e-14	1.43316e-11	-8.5925e-26
5.8	19	17	3.77308	-4.70834e-14	2.12727e-13	-6.13042e-24
5.9	19	17	3.77308	-4.70834e-14	5.27579e-13	-9.12533e-24
5.9	20	17	3.77308	-4.70834e-14	6.49266e-15	1.17773e-28
6	20	17	3.77308	-4.70834e-14	1.70771e-14	2.41911e-28
6	21	17	3.77308	-4.70834e-14	1.76533e-16	-2.56939e-26
6.1	21	17	3.77308	-4.70834e-14	4.91382e-16	-3.80671e-26
6.1	22	17	3.77308	-4.70834e-14	4.31666e-18	-6.77144e-31
6.2	22	17	3.77308	-4.70834e-14	1.26898e-17	1.50476e-31
6.2	23	17	3.77308	-4.70834e-14	9.6358e-20	1.1613e-27
6.3	23	17	3.77308	-4.70834e-14	2.97236e-19	2.01819e-27
6.3	24	17	3.77308	-4.70834e-14	2.6312e-21	-8.56759e-33
6.4	24	17	3.77308	-4.70834e-14	7.01293e-21	-1.28514e-32
6.4	25	17	3.77308	-4.70834e-14	7.30948e-22	-2.57656e-31
6.5	25	17	3.77308	-4.70834e-14	8.18456e-22	9.202e-32
6.5	26	17	3.77308	-4.70834e-14	6.95548e-22	1.54428e-33
6.6	26	17	3.77308	-4.70834e-14	6.97158e-22	3.08856e-34
6.6	27	17	3.77308	-4.70834e-14	6.94938e-22	-2.50563e-32
6.7	27	17	3.77308	-4.70834e-14	6.94966e-22	-6.33142e-32
6.7	28	17	3.77308	-4.70834e-14	6.94928e-22	4.11291e-34
6.8	28	17	3.77308	-4.70834e-14	6.94929e-22	-3.96602e-34
6.8	29	17	3.77308	-4.70834e-14	6.94928e-22	4.65927e-34
6.9	29	17	3.77308	-4.70834e-14	6.94928e-22	2.32964e-34
6.9	30	17	3.77308	-4.70834e-14	6.94928e-22	-3.62605e-35
7	30	17	3.77308	-4.70834e-14	6.94928e-22	1.14507e-35
7	31	17	3.77308	-4.70834e-14	6.94928e-22	7.15904e-35
7.1	31	17	3.77308	-4.70834e-14	6.94928e-22	8.31372e-35
7.1	32	17	3.77308	-4.70834e-14	6.94928e-22	1.74657e-37
7.2	32	17	3.77308	-4.70834e-14	6.94928e-22	6.98628e-37
7.2	33	17	3.77308	-4.70834e-14	6.94928e-22	-4.7669e-36
7.3	33	17	3.77308	-4.70834e-14	6.94928e-22	-1.88877e-36
7.3	34	17	3.77308	-4.70834e-14	6.94928e-22	1.76002e-36
7.4	34	17	3.77308	-4.70834e-14	6.94928e-22	-2.20003e-37
7.4	35	17	3.77308	-4.70834e-14	6.94928e-22	1.03973e-36
7.5	35	17	3.77308	-4.70834e-14	6.94928e-22	-6.26974e-38
7.5	36	17	3.77308	-4.70834e-14	6.94928e-22	6.78977e-37
7.6	36	17	3.77308	-4.70834e-14	6.94928e-22	-1.36267e-36
7.6	37	17	3.77308	-4.70834e-14	6.94928e-22	5.87106e-37
7.7	37	17	3.77308	-4.70834e-14	6.94928e-22	-4.94028e-37
7.7	38	17	3.77308	-4.70834e-14	6.94928e-22	3.23445e-37
7.8	38	17	3.77308	-4.70834e-14	6.94928e-22	4.62064e-37
7.8	39	17	3.77308	-4.70834e-14	6.94928e-22	6.08256e-36
7.9	39	17	3.77308	-4.70834e-14	6.94928e-22	2.64894e-36
7.9	40	17	3.77308	-4.70834e-14	6.94928e-22	-2.89736e-36
8	40	17	3.77308	-4.70834e-14	6.94928e-22	2.22168e-37
8	41	17	3.77308	-4.70834e-14	6.94928e-22	7.84688e-37
8.1	41	17	3.77308	-4.70834e-14	6.94928e-22	-3.09284e-36
8.1	42	17	3.77308	-4.70834e-14	6.94928e-22	3.27417e-36
8.2	42	17	3.77308	-4.70834e-14	6.94928e-22	-1.41812e-36
8.2	43	17	3.77308	-4.70834e-14	6.94928e-22	2.09636e-36
8.3	43	17	3.77308	-4.70834e-14	6.94928e-22	-5.36802e-36
8.3	44	17	3.77308	-4.70834e-14	6.94928e-22	7.59345e-37
8.4	44	17	3.77308	-4.70834e-14	6.94928e-22	-9.17507e-37
8.4	45	17	3.77308	-4.70834e-14	6.94928e-22	5.85859e-39
8.5	45	17	3.77308	-4.70834e-14	6.94928e-22	3.55588e-36
8.5	46	17	3.77308	-4.70834e-14	6.94928e-22	-3.2769e-36
8.6	46	17	3.77308	-4.70834e-14	6.94928e-22	-5.17837e-37
8.6	47	17	3.77308	-4.70834e-14	6.94928e-22	-2.25709e-36
8.7	47	17	3.77308	-4.70834e-14	6.94928e-22	1.90279e-36
8.7	48	17	3.77308	-4.70834e-14	6.94928e-22	1.84281e-36
8.8	48	17	3.77308	-4.70834e-14	6.94928e-22	1.30447e-36
8.8	49	17	3.77308	-4.70834e-14	6.94928e-22	1.40522e-36
8.9	49	17	3.77308	-4.70834e-14	6.94928e-22	-2.15178e-36
8.9	50	17	3.77308	-4.70834e-14	6.94928e-22	-2.36934e-38
9	50	17	3.77308	-4.70834e-14	6.94928e-22	-1.17226e-36
9	51	17	3.77308	-4.70834e-14	6.94928e-22	-1.28312e-36
9.1	51	17	3.77308	-4.70834e-14	6.94928e-22	-2.38826e-36
9.1	52	17	3.77308	-4.70834e-14	6.94928e-22	7.77319e-37
9.2	52	17	3.77308	-4.70834e-14	6.94928e-22	-1.59071e-36
9.2	53	17	3.77308	-4.70834e-14	6.94928e-22	-5.61555e-36
9.3	53	17	3.77308	-4.70834e-14	6.94928e-22	-8.98083e-36
9.3	54	17	3.77308	-4.70834e-14	6.94928e-22	-6.52595e-37
9.4	54	17	3.77308	-4.70834e-14	6.94928e-22	1.55056e-36
9.4	55	17	3.77308	-4.70834e-14	6.94928e-22	-2.9551e-36
9.5	55	17	3.77308	-4.70834e-14	6.94928e-22	-3.46268e-36
9.5	56	17	3.77308	-4.70834e-14	6.94928e-22	3.05774e-36
9.6	56	17	3.77308	-4.70834e-14	6.94928e-22	7.67231e-37
9.6	57	17	3.77308	-4.70834e-14	6.94928e-22	2.54292e-36
9.7	57	17	3.77308	-4.70834e-14	6.94928e-22	-2.46409e-36
9.7	58	17	3.77308	-4.70834e-14	6.94928e-22	-2.33357e-36
9.8	58	17	3.77308	-4.70834e-14	6.94928e-22	-1.68608e-36
9.8	59	17	3.77308	-4.70834e-14	6.94928e-22	-4.70614e-36
9.9	59	17	3.77308	-4.70834e-14	6.94928e-22	-1.63965e-36
9.9	60	17	3.77308	-4.70834e-14	6.94928e-22	8.92452e-36
10	60	17	3.77308	-4.70834e-14	6.94928e-22	9.11743e-37
10	61	17	3.77308	-4.70834e-14	6.94928e-22	6.49014e-36
10.1	61	17	3.77308	-4.70834e-14	6.94928e-22	1.53224e-36
10.1	62	17	3.77308	-4.70834e-14	6.94928e-22	8.95518e-37
10.2	62	17	3.77308	-4.70834e-14	6.94928e-22	7.0371e-36
10.2	63	17	3.77308	-4.70834e-14	6.94928e-22	1.31599e-36
10.3	63	17	3.77308	-4.70834e-14	6.94928e-22	6.70143e-36
10.3	64	17	3.77308	-4.70834e-14	6.94928e-22	7.47501e-37
10.4	64	17	3.77308	-4.70834e-14	6.94928e-22	1.18775e-37
10.4	65	17	3.77308	-4.70834e-14	6.94928e-22	2.73517e-36
10.5	65	17	3.77308	-4.70834e-14	6.94928e-22	9.71315e-37
10.5	66	17	3.77308	-4.70834e-14	6.94928e-22	3.60904e-37
10.6	66	17	3.77308	-4.70834e-14	6.94928e-22	1.87459e-37
10.6	67	17	3.77308	-4.70834e-14	6.94928e-22	-1.52504e-36
10.7	67	17	3.77308	-4.70834e-14	6.94928e-22	-7.43879e-37
10.7	68	17	3.77308	-4.70834e-14	6.94928e-22	2.01276e-36
10.8	68	17	3.77308	-4.70834e-14	6.94928e-22	-1.24517e-36
10.8	69	17	3.77308	-4.70834e-14	6.94928e-22	2.16353e-36
10.9	69	17	3.77308	-4.70834e-14	6.94928e-22	-2.94268e-36
10.9	70	17	3.77308	-4.70834e-14	6.94928e-22	4.79394e-36
11	70	17	3.77308	-4.70834e-14	6.94928e-22	-3.73252e-36
11	71	17	3.77308	-4.70834e-14	6.94928e-22	3.72853e-36
11.1	71	17	3.77308	-4.70834e-14	6.94928e-22	-2.56931e-36
11.1	72	17	3.77308	-4.70834e-14	6.94928e-22	1.54934e-38
11.2	72	17	3.77308	-4.70834e-14	6.94928e-22	-2.50327e-36
11.2	73	17	3.77308	-4.70834e-14	6.94928e-22	-2.04227e-36
11.3	73	17	3.77308	-4.70834e-14	6.94928e-22	-3.77569e-36
11.3	74	17	3.77308	-4.70834e-14	6.94928e-22	5.89214e-37
11.4	74	17	3.77308	-4.70834e-14	6.94928e-22	-2.74397e-37
11.4	75	17	3.77308	-4.70834e-14	6.94928e-22	-1.63969e-36
11.5	75	17	3.77308	-4.70834e-14	6.94928e-22	2.81712e-36
11.5	76	17	3.77308	-4.70834e-14	6.94928e-22	3.56271e-36
11.6	76	17	3.77308	-4.70834e-14	6.94928e-22	3.27361e-36
11.6	77	17	3.77308	-4.70834e-14	6.94928e-22	4.99167e-37
11.7	77	17	3.77308	-4.70834e-14	6.94928e-22	-2.45489e-36
11.7	78	17	3.77308	-4.70834e-14	6.94928e-22	2.07107e-36
11.8	78	17	3.77308	-4.70834e-14	6.94928e-22	-3.80543e-36
11.8	79	17	3.77308	-4.70834e-14	6.94928e-22	4.3186e-36
11.9	79	17	3.77308	-4.70834e-14	6.94928e-22	-4.11272e-36
11.9	80	17	3.77308	-4.70834e-14	6.94928e-22	5.37065e-36
12	80	17	3.77308	-4.70834e-14	6.94928e-22	6.21309e-37
12	81	17	3.77308	-4.70834e-14	6.94928e-22	3.91446e-36
12.1	81	17	3.77308	-4.70834e-14	6.94928e-22	-3.19687e-36
12.1	82	17	3.77308	-4.70834e-14	6.94928e-22	7.58318e-37
12.2	82	17	3.77308	-4.70834e-14	6.94928e-22	-9.72964e-36
12.2	83	17	3.77308	-4.70834e-14	6.94928e-22	1.72836e-36
12.3	83	17	3.77308	-4.70834e-14	6.94928e-22	-4.30554e-36
12.3	84	17	3.77308	-4.70834e-14	6.94928e-22	1.76741e-36
12.4	84	17	3.77308	-4.70834e-14	6.94928e-22	-9.09099e-37
12.4	85	17	3.77308	-4.70834e-14	6.94928e-22	4.42433e-36
12.5	85	17	3.77308	-4.70834e-14	6.94928e-22	-1.16733e-36
12.5	86	17	3.77308	-4.70834e-14	6.94928e-22	5.82243e-36
12.6	86	17	3.77308	-4.70834e-14	6.94928e-22	9.04722e-37
12.6	87	17	3.77308	-4.70834e-14	6.94928e-22	4.057e-36
12.7	87	17	3.77308	-4.70834e-14	6.94928e-22	-1.23109e-36
12.7	88	17	3.77308	-4.70834e-14	6.94928e-22	4.81628e-36
12.8	88	17	3.77308	-4.70834e-14	6.94928e-22	3.55207e-37
12.8	89	17	3.77308	-4.70834e-14	6.94928e-22	1.33974e-36
12.9	89	17	3.77308	-4.70834e-14	6.94928e-22	-4.26955e-36
12.9	90	17	3.77308	-4.70834e-14	6.94928e-22	3.10441e-36
13	90	17	3.77308	-4.70834e-14	6.94928e-22	-3.05399e-36
13	91	17	3.77308	-4.70834e-14	6.94928e-22	5.44014e-36
13.1	91	17	3.77308	-4.70834e-14	6.94928e-22	-1.44887e-38
13.1	92	17	3.77308	-4.70834e-14	6.94928e-22	1.55941e-36
13.2	92	17	3.77308	-4.70834e-14	6.94928e-22	-3.34005e-36
13.2	93	17	3.77308	-4.70834e-14	6.94928e-22	-1.56854e-36
13.3	93	17	3.77308	-4.70834e-14	6.94928e-22	-5.38303e-36
13.3	94	17	3.77308	-4.70834e-14	6.94928e-22	8.8355e-37
13.4	94	17	3.77308	-4.70834e-14	6.94928e-22	-3.38496e-36
13.4	95	17	3.77308	-4.70834e-14	6.94928e-22	2.28125e-36
13.5	95	17	3.77308	-4.70834e-14	6.94928e-22	-1.68951e-36
13.5	96	17	3.77308	-4.70834e-14	6.94928e-22	2.63313e-36
13.6	96	17	3.77308	-4.70834e-14	6.94928e-22	2.87412e-36
13.6	97	17	3.77308	-4.70834e-14	6.94928e-22	1.93171e-36
13.7	97	17	3.77308	-4.70834e-14	6.94928e-22	4.95194e-37
13.7	98	17	3.77308	-4.70834e-14	6.94928e-22	4.28979e-36
13.8	98	17	3.77308	-4.70834e-14	6.94928e-22	-3.85943e-36
13.8	99	17	3.77308	-4.70834e-14	6.94928e-22	1.09307e-36
13.9	99	17	3.77308	-4.70834e-14	6.94928e-22	-4.59647e-36
13.9	100	17	3.77308	-4.70834e-14	6.94928e-22	4.09696e-36
14	100	17	3.77308	-4.70834e-14	6.94928e-22	2.79079e-37
14	101	17	3.77308	-4.70834e-14	6.94928e-22	5.74774e-36
14.1	101	17	3.77308	-4.70834e-14	6.94928e-22	1.12102e-36
14.1	102	17	3.77308	-4.70834e-14	6.94928e-22	1.91701e-36
14.2	102	17	3.77308	-4.70834e-14	6.94928e-22	-2.23999e-37
14.2	103	17	3.77308	-4.70834e-14	6.94928e-22	2.51526e-36
14.3	103	17	3.77308	-4.70834e-14	6.94928e-22	-1.04009e-36
14.3	104	17	3.77308	-4.70834e-14	6.94928e-22	2.43032e-36
14.4	104	17	3.77308	-4.70834e-14	6.94928e-22	2.20755e-36
14.4	105	17	3.77308	-4.70834e-14	6.94928e-22	1.43253e-36
14.5	105	17	3.77308	-4.70834e-14	6.94928e-22	-2.09763e-36
14.5	106	17	3.77308	-4.70834e-14	6.94928e-22	2.30764e-36
14.6	106	17	3.77308	-4.70834e-14	6.94928e-22	-1.84255e-36
14.6	107	17	3.77308	-4.70834e-14	6.94928e-22	-1.63646e-36
14.7	107	17	3.77308	-4.70834e-14	6.94928e-22	2.62157e-37
14.7	108	17	3.77308	-4.70834e-14	6.94928e-22	1.07041e-36
14.8	108	17	3.77308	-4.70834e-14	6.94928e-22	-6.66528e-37
14.8	109	17	3.77308	-4.70834e-14	6.94928e-22	1.91139e-36
14.9	109	17	3.77308	-4.70834e-14	6.94928e-22	-9.03819e-37
14.9	110	17	3.77308	-4.70834e-14	6.94928e-22	4.01428e-36
15	110	17	3.77308	-4.70834e-14	6.94928e-22	5.58807e-37
15	111	17	3.77308	-4.70834e-14	6.94928e-22	3.74353e-36
15.1	111	17	3.77308	-4.70834e-14	6.94928e-22	-2.46912e-36
15.1	112	17	3.77308	-4.70834e-14	6.94928e-22	5.17401e-36
15.2	112	17	3.77308	-4.70834e-14	6.94928e-22	7.75344e-37
15.2	113	17	3.77308	-4.70834e-14	6.94928e-22	3.69852e-36
15.3	113	17	3.77308	-4.70834e-14	6.94928e-22	1.76932e-36
15.3	114	17	3.77308	-4.70834e-14	6.94928e-22	1.6136e-36
15.4	114	17	3.77308	-4.70834e-14	6.94928e-22	1.51151e-36
15.4	115	17	3.77308	-4.70834e-14	6.94928e-22	6.23342e-37
15.5	115	17	3.77308	-4.70834e-14	6.94928e-22	-3.25904e-37
15.5	116	17	3.77308	-4.70834e-14	6.94928e-22	6.0046e-36
15.6	116	17	3.77308	-4.70834e-14	6.94928e-22	3.76266e-37
15.6	117	17	3.77308	-4.70834e-14	6.94928e-22	5.50117e-36
15.7	117	17	3.77308	-4.70834e-14	6.94928e-22	3.3602e-37
15.7	118	17	3.77308	-4.70834e-14	6.94928e-22	3.8252e-36
15.8	118	17	3.77308	-4.70834e-14	6.94928e-22	1.63164e-36
15.8	119	17	3.77308	-4.70834e-14	6.94928e-22	2.41462e-36
15.9	119	17	3.77308	-4.70834e-14	6.94928e-22	-2.91483e-36
15.9	120	17	3.77308	-4.70834e-14	6.94928e-22	3.39703e-36
16	120	17	3.77308	-4.70834e-14	6.94928e-22	-1.90976e-36
16	121	17	3.77308	-4.70834e-14	6.94928e-22	1.91817e-36
16.1	121	17	3.77308	-4.70834e-14	6.94928e-22	-2.18814e-38
16.1	122	17	3.77308	-4.70834e-14	6.94928e-22	3.22413e-36
16.2	122	17	3.77308	-4.70834e-14	6.94928e-22	2.82489e-36
16.2	123	17	3.77308	-4.70834e-14	6.94928e-22	3.2018e-36
16.3	123	17	3.77308	-4.70834e-14	6.94928e-22	9.93558e-37
16.3	124	17	3.77308	-4.70834e-14	6.94928e-22	4.64784e-36
16.4	124	17	3.77308	-4.70834e-14	6.94928e-22	-4.22573e-37
16.4	125	17	3.77308	-4.70834e-14	6.94928e-22	6.42015e-36
16.5	125	17	3.77308	-4.70834e-14	6.94928e-22	3.48273e-36
16.5	126	17	3.77308	-4.70834e-14	6.94928e-22	4.31887e-36
16.6	126	17	3.77308	-4.70834e-14	6.94928e-22	1.39844e-36
16.6	127	17	3.77308	-4.70834e-14	6.94928e-22	3.02134e-36
16.7	127	17	3.77308	-4.70834e-14	6.94928e-22	3.024e-37
16.7	128	17	3.77308	-4.70834e-14	6.94928e-22	2.52556e-36
16.8	128	17	3.77308	-4.70834e-14	6.94928e-22	-8.90985e-37
16.8	129	17	3.77308	-4.70834e-14	6.94928e-22	1.3175e-36
16.9	129	17	3.77308	-4.70834e-14	6.94928e-22	-1.32328e-36
16.9	130	17	3.77308	-4.70834e-14	6.94928e-22	2.28689e-36
17	130	17	3.77308	-4.70834e-14	6.94928e-22	1.51927e-36
17	131	17	3.77308	-4.70834e-14	6.94928e-22	1.6618e-36
17.1	131	17	3.77308	-4.70834e-14	6.94928e-22	-2.15551e-36
17.1	132	17	3.77308	-4.70834e-14	6.94928e-22	1.6465e-36
17.2	132	17	3.77308	-4.70834e-14	6.94928e-22	-1.43535e-36
17.2	133	17	3.77308	-4.70834e-14	6.94928e-22	-3.2224e-37
17.3	133	17	3.77308	-4.70834e-14	6.94928e-22	-2.47265e-36
17.3	134	17	3.77308	-4.70834e-14	6.94928e-22	2.60464e-36
17.4	134	17	3.77308	-4.70834e-14	6.94928e-22	-3.73157e-36
17.4	135	17	3.77308	-4.70834e-14	6.94928e-22	7.34496e-37
17.5	135	17	3.77308	-4.70834e-14	6.94928e-22	-5.827e-36
17.5	136	17	3.77308	-4.70834e-14	6.94928e-22	1.98782e-36
17.6	136	17	3.77308	-4.70834e-14	6.94928e-22	-1.05835e-36
17.6	137	17	3.77308	-4.70834e-14	6.94928e-22	2.52075e-36
17.7	137	17	3.77308	-4.70834e-14	6.94928e-22	-5.62159e-37
17.7	138	17	3.77308	-4.70834e-14	6.94928e-22	3.03428e-36
17.8	138	17	3.77308	-4.70834e-14	6.94928e-22	1.86302e-37
17.8	139	17	3.77308	-4.70834e-14	6.94928e-22	5.80119e-37
17.9	139	17	3.77308	-4.70834e-14	6.94928e-22	2.69354e-37
17.9	140	17	3.77308	-4.70834e-14	6.94928e-22	1.10075e-36
18	140	17	3.77308	-4.70834e-14	6.94928e-22	3.20347e-37
18	141	17	3.77308	-4.70834e-14	6.94928e-22	8.52599e-37
18.1	141	17	3.77308	-4.70834e-14	6.94928e-22	-1.47663e-37
18.1	142	17	3.77308	-4.70834e-14	6.94928e-22	3.03359e-36
18.2	142	17	3.77308	-4.70834e-14	6.94928e-22	-5.75321e-37
18.2	143	17	3.77308	-4.70834e-14	6.94928e-22	1.95178e-36
18.3	143	17	3.77308	-4.70834e-14	6.94928e-22	-2.75058e-36
18.3	144	17	3.77308	-4.70834e-14	6.94928e-22	2.84707e-36
18.4	144	17	3.77308	-4.70834e-14	6.94928e-22	-7.01091e-37
18.4	145	17	3.77308	-4.70834e-14	6.94928e-22	2.39331e-36
18.5	145	17	3.77308	-4.70834e-14	6.94928e-22	-3.05643e-36
18.5	146	17	3.77308	-4.70834e-14	6.94928e-22	2.54357e-36
18.6	146	17	3.77308	-4.70834e-14	6.94928e-22	-2.40839e-36
18.6	147	17	3.77308	-4.70834e-14	6.94928e-22	1.16578e-36
18.7	147	17	3.77308	-4.70834e-14	6.94928e-22	-1.88404e-36
18.7	148	17	3.77308	-4.70834e-14	6.94928e-22	9.25327e-37
18.8	148	17	3.77308	-4.70834e-14	6.94928e-22	-2.26273e-36
18.8	149	17	3.77308	-4.70834e-14	6.94928e-22	-1.53211e-37
18.9	149	17	3.77308	-4.70834e-14	6.94928e-22	-2.12184e-36
18.9	150	17	3.77308	-4.70834e-14	6.94928e-22	1.73821e-36
19	150	17	3.77308	-4.70834e-14	6.94928e-22	-2.37374e-37
19	151	17	3.77308	-4.70834e-14	6.94928e-22	2.37661e-36
19.1	151	17	3.77308	-4.70834e-14	6.94928e-22	-3.54035e-38
19.1	152	17	3.77308	-4.70834e-14	6.94928e-22	1.90215e-36
19.2	152	17	3.77308	-4.70834e-14	6.94928e-22	-5.46808e-37
19.2	153	17	3.77308	-4.70834e-14	6.94928e-22	-1.73117e-37
19.3	153	17	3.77308	-4.70834e-14	6.94928e-22	-3.60822e-36
19.3	154	17	3.77308	-4.70834e-14	6.94928e-22	2.17268e-36
19.4	154	17	3.77308	-4.70834e-14	6.94928e-22	-9.80735e-37
19.4	155	17	3.77308	-4.70834e-14	6.94928e-22	2.23812e-36
19.5	155	17	3.77308	-4.70834e-14	6.94928e-22	-3.29504e-36
19.5	156	17	3.77308	-4.70834e-14	6.94928e-22	3.32971e-36
19.6	156	17	3.77308	-4.70834e-14	6.94928e-22	-2.35077e-36
19.6	157	17	3.77308	-4.70834e-14	6.94928e-22	3.70614e-37
19.7	157	17	3.77308	-4.70834e-14	6.94928e-22	-3.27161e-36
19.7	158	17	3.77308	-4.70834e-14	6.94928e-22	2.21426e-36
19.8	158	17	3.77308	-4.70834e-14	6.94928e-22	2.80209e-37
19.8	159	17	3.77308	-4.70834e-14	6.94928e-22	1.68179e-36
19.9	159	17	3.77308	-4.70834e-14	6.94928e-22	-1.69835e-36
19.9	160	17	3.77308	-4.70834e-14	6.94928e-22	2.83677e-36
20	160	17	3.77308	-4.70834e-14	6.94928e-22	-1.2771e-36
20	161	17	3.77308	-4.70834e-14	6.94928e-22	7.84059e-38
20.1	161	17	3.77308	-4.70834e-14	6.94928e-22	-3.71755e-36
4.1	0	1	7.52171164442819	-4.34279799362778e-15	0.409302674397174	-4.64914218598224e-16
4.1	0	2	7.52171164442819	-4.34279799362778e-15	-0.00507025405177934	-5.28663885421483e-19
4.1	0	3	7.52171164442819	-4.34279799362778e-15	0.126114429313651	-7.8440422242874e-17
4.1	0	4	7.52171164442819	-4.34279799362778e-15	3.00931429726991	-1.36520520382667e-15
4.2	0	1	7.52171164442819	-4.34279799362778e-15	0.403714901638689	-3.53048469359914e-16
4.2	0	2	7.52171164442819	-4.34279799362778e-15	-0.00761155158476471	4.70947223107594e-17
4.2	0	3	7.52171164442819	-4.34279799362778e-15	0.125136458719688	1.31195135523588e-16
4.2	0	4	7.52171164442819	-4.34279799362778e-15	2.8317663631407	-6.15863103964739e-16
4.2	0	17	3.76086	-1.1944e-13	1.02846	-3.27396e-14
4.1	0	17	3.76086	-1.1944e-13	1.04463	-3.26283e-14
4.2	1	17	3.76086	-4.50594e-15	0.994492	2.62819e-15
4.3	1	17	3.76086	-4.50594e-15	0.980701	1.37858e-15
4.3	2	17	3.76086	-4.50594e-15	0.896593	-5.35961e-17
4.4	2	17	3.76086	-4.50594e-15	0.885306	-1.50781e-16
4.4	3	17	3.76086	-4.50594e-15	0.749905	1.01056e-15
4.5	3	17	3.76086	-4.50594e-15	0.745697	-4.36863e-16
4.5	4	17	3.76086	-4.50594e-15	0.574797	-9.2183e-16
4.6	4	17	3.76086	-4.50594e-15	0.576584	2.38863e-15
4.6	5	17	3.76086	-4.50594e-15	0.396798	-4.07589e-15
4.7	5	17	3.76086	-4.50594e-15	0.403201	-3.99618e-15
4.7	6	17	3.76086	-4.50594e-15	0.247019	2.48198e-16
4.8	6	17	3.76086	-4.50594e-15	0.25444	6.84685e-17
4.8	7	17	3.76086	-4.50594e-15	0.135422	9.45905e-17
4.9	7	17	3.76086	-4.50594e-15	0.143108	-9.76121e-16
4.9	8	17	3.76086	-4.50594e-15	0.0625414	-2.63928e-16
5	8	17	3.76086	-4.50594e-15	0.0684498	1.07386e-16
5	9	17	3.76086	-4.50594e-15	0.0235089	-1.3604e-17
5.1	9	17	3.76086	-4.50594e-15	0.026992	-1.1494e-16
5.1	10	17	3.76086	-4.50594e-15	0.00682423	-5.16421e-18
5.2	10	17	3.76086	-4.50594e-15	0.00837597	6.42129e-18
5.2	11	17	3.76086	-4.50594e-15	0.00147609	-5.25544e-18
5.3	11	17	3.76086	-4.50594e-15	0.00196013	2.1706e-18
5.3	12	17	3.76086	-4.50594e-15	0.000237883	9.27749e-19
5.4	12	17	3.76086	-4.50594e-15	0.000342844	2.18881e-19
5.4	13	17	3.76086	-4.50594e-15	2.91626e-05	-7.12316e-20
5.5	13	17	3.76086	-4.50594e-15	4.55402e-05	-1.25553e-19
5.5	14	17	3.76086	-4.50594e-15	2.79394e-06	1.98834e-22
5.6	14	17	3.76086	-4.50594e-15	4.71119e-06	-2.22197e-20
5.6	15	17	3.76086	-4.50594e-15	2.14779e-07	1.85846e-20
5.7	15	17	3.76086	-4.50594e-15	3.89585e-07	1.58795e-20
5.7	16	17	3.76086	-4.50594e-15	1.35637e-08	-7.23199e-23
5.8	16	17	3.76086	-4.50594e-15	2.63699e-08	-1.54481e-22
5.8	17	17	3.76086	-4.50594e-15	7.18151e-10	-1.00766e-21
5.9	17	17	3.76086	-4.50594e-15	1.49154e-09	-1.33858e-21
5.9	18	17	3.76086	-4.50594e-15	3.24402e-11	8.21863e-26
6	18	17	3.76086	-4.50594e-15	7.17636e-11	1.53414e-25
6	19	17	3.76086	-4.50594e-15	1.26903e-12	1.91712e-23
6.1	19	17	3.76086	-4.50594e-15	2.98227e-12	1.50022e-23
6.1	20	17	3.76086	-4.50594e-15	4.35482e-14	-9.26571e-28
6.2	20	17	3.76086	-4.50594e-15	1.0846e-13	-3.72519e-27
6.2	21	17	3.76086	-4.50594e-15	1.32561e-15	1.32515e-25
6.3	21	17	3.76086	-4.50594e-15	3.49147e-15	1.8337e-25
6.3	22	17	3.76086	-4.50594e-15	3.61441e-17	3.8288e-30
6.4	22	17	3.76086	-4.50594e-15	1.00479e-16	3.00298e-31
6.4	23	17	3.76086	-4.50594e-15	8.90784e-19	-4.19956e-27
6.5	23	17	3.76086	-4.50594e-15	2.60808e-18	-7.39067e-27
6.5	24	17	3.76086	-4.50594e-15	2.04916e-20	4.57724e-32
6.6	24	17	3.76086	-4.50594e-15	6.20246e-20	-1.25874e-31
6.6	25	17	3.76086	-4.50594e-15	9.43182e-22	-1.60647e-28
6.7	25	17	3.76086	-4.50594e-15	1.8599e-21	-2.97397e-28
6.7	26	17	3.76086	-4.50594e-15	5.40955e-22	0
6.8	26	17	3.76086	-4.50594e-15	5.5954e-22	3.34168e-32
6.8	27	17	3.76086	-4.50594e-15	5.33328e-22	-9.77414e-31
6.9	27	17	3.76086	-4.50594e-15	5.33676e-22	-1.91424e-30
6.9	28	17	3.76086	-4.50594e-15	5.33194e-22	-2.43694e-33
7	28	17	3.76086	-4.50594e-15	5.332e-22	-2.74585e-34
7	29	17	3.76086	-4.50594e-15	5.33192e-22	-2.83015e-33
7.1	29	17	3.76086	-4.50594e-15	5.33192e-22	-1.81129e-33
7.1	30	17	3.76086	-4.50594e-15	5.33192e-22	8.1677e-35
7.2	30	17	3.76086	-4.50594e-15	5.33192e-22	1.22515e-34
7.2	31	17	3.76086	-4.50594e-15	5.33192e-22	-1.77111e-34
7.3	31	17	3.76086	-4.50594e-15	5.33192e-22	-2.49566e-34
7.3	32	17	3.76086	-4.50594e-15	5.33192e-22	2.08294e-36
7.4	32	17	3.76086	-4.50594e-15	5.33192e-22	9.19967e-36
7.4	33	17	3.76086	-4.50594e-15	5.33192e-22	6.91198e-36
7.5	33	17	3.76086	-4.50594e-15	5.33192e-22	8.53833e-36
7.5	34	17	3.76086	-4.50594e-15	5.33192e-22	-1.32813e-36
7.6	34	17	3.76086	-4.50594e-15	5.33192e-22	-1.26488e-37
7.6	35	17	3.76086	-4.50594e-15	5.33192e-22	7.71892e-37
7.7	35	17	3.76086	-4.50594e-15	5.33192e-22	-2.62293e-37
7.7	36	17	3.76086	-4.50594e-15	5.33192e-22	-1.50962e-38
7.8	36	17	3.76086	-4.50594e-15	5.33192e-22	1.61529e-36
7.8	37	17	3.76086	-4.50594e-15	5.33192e-22	-3.14306e-38
7.9	37	17	3.76086	-4.50594e-15	5.33192e-22	-4.63601e-37
7.9	38	17	3.76086	-4.50594e-15	5.33192e-22	1.63597e-38
8	38	17	3.76086	-4.50594e-15	5.33192e-22	7.60728e-37
8	39	17	3.76086	-4.50594e-15	5.33192e-22	7.51509e-37
8.1	39	17	3.76086	-4.50594e-15	5.33192e-22	1.83404e-37
8.1	40	17	3.76086	-4.50594e-15	5.33192e-22	3.44923e-37
8.2	40	17	3.76086	-4.50594e-15	5.33192e-22	-6.60491e-38
8.2	41	17	3.76086	-4.50594e-15	5.33192e-22	2.31198e-37
8.3	41	17	3.76086	-4.50594e-15	5.33192e-22	-8.02787e-37
8.3	42	17	3.76086	-4.50594e-15	5.33192e-22	3.21203e-36
8.4	42	17	3.76086	-4.50594e-15	5.33192e-22	-1.65734e-36
8.4	43	17	3.76086	-4.50594e-15	5.33192e-22	-1.19075e-36
8.5	43	17	3.76086	-4.50594e-15	5.33192e-22	-3.69953e-36
8.5	44	17	3.76086	-4.50594e-15	5.33192e-22	3.32878e-36
8.6	44	17	3.76086	-4.50594e-15	5.33192e-22	1.86734e-36
8.6	45	17	3.76086	-4.50594e-15	5.33192e-22	1.86459e-36
8.7	45	17	3.76086	-4.50594e-15	5.33192e-22	1.21027e-36
8.7	46	17	3.76086	-4.50594e-15	5.33192e-22	-2.09459e-36
8.8	46	17	3.76086	-4.50594e-15	5.33192e-22	3.7351e-37
8.8	47	17	3.76086	-4.50594e-15	5.33192e-22	4.09218e-36
8.9	47	17	3.76086	-4.50594e-15	5.33192e-22	3.01122e-36
8.9	48	17	3.76086	-4.50594e-15	5.33192e-22	2.6122e-36
9	48	17	3.76086	-4.50594e-15	5.33192e-22	-3.6482e-36
9	49	17	3.76086	-4.50594e-15	5.33192e-22	-2.98763e-37
9.1	49	17	3.76086	-4.50594e-15	5.33192e-22	-1.30667e-36
9.1	50	17	3.76086	-4.50594e-15	5.33192e-22	-6.65028e-37
9.2	50	17	3.76086	-4.50594e-15	5.33192e-22	-1.85966e-38
9.2	51	17	3.76086	-4.50594e-15	5.33192e-22	-1.79931e-36
9.3	51	17	3.76086	-4.50594e-15	5.33192e-22	-1.51929e-38
9.3	52	17	3.76086	-4.50594e-15	5.33192e-22	-1.5423e-36
9.4	52	17	3.76086	-4.50594e-15	5.33192e-22	-3.72503e-37
9.4	53	17	3.76086	-4.50594e-15	5.33192e-22	1.80338e-36
9.5	53	17	3.76086	-4.50594e-15	5.33192e-22	-1.46698e-36
9.5	54	17	3.76086	-4.50594e-15	5.33192e-22	3.68452e-37
9.6	54	17	3.76086	-4.50594e-15	5.33192e-22	-2.42192e-36
9.6	55	17	3.76086	-4.50594e-15	5.33192e-22	-3.21643e-36
9.7	55	17	3.76086	-4.50594e-15	5.33192e-22	-4.70089e-36
9.7	56	17	3.76086	-4.50594e-15	5.33192e-22	-1.51244e-36
9.8	56	17	3.76086	-4.50594e-15	5.33192e-22	-1.78941e-36
9.8	57	17	3.76086	-4.50594e-15	5.33192e-22	7.85754e-37
9.9	57	17	3.76086	-4.50594e-15	5.33192e-22	7.78091e-38
9.9	58	17	3.76086	-4.50594e-15	5.33192e-22	1.46881e-36
10	58	17	3.76086	-4.50594e-15	5.33192e-22	-1.28387e-36
10	59	17	3.76086	-4.50594e-15	5.33192e-22	6.55378e-37
10.1	59	17	3.76086	-4.50594e-15	5.33192e-22	-3.593e-36
10.1	60	17	3.76086	-4.50594e-15	5.33192e-22	2.70602e-36
10.2	60	17	3.76086	-4.50594e-15	5.33192e-22	-1.20902e-36
10.2	61	17	3.76086	-4.50594e-15	5.33192e-22	4.00133e-36
10.3	61	17	3.76086	-4.50594e-15	5.33192e-22	-5.44911e-37
10.3	62	17	3.76086	-4.50594e-15	5.33192e-22	8.2946e-37
10.4	62	17	3.76086	-4.50594e-15	5.33192e-22	2.23677e-36
10.4	63	17	3.76086	-4.50594e-15	5.33192e-22	1.01907e-36
10.5	63	17	3.76086	-4.50594e-15	5.33192e-22	1.87879e-36
10.5	64	17	3.76086	-4.50594e-15	5.33192e-22	3.53215e-36
10.6	64	17	3.76086	-4.50594e-15	5.33192e-22	9.67263e-37
10.6	65	17	3.76086	-4.50594e-15	5.33192e-22	1.50271e-36
10.7	65	17	3.76086	-4.50594e-15	5.33192e-22	3.73136e-36
10.7	66	17	3.76086	-4.50594e-15	5.33192e-22	-3.0238e-36
10.8	66	17	3.76086	-4.50594e-15	5.33192e-22	6.15953e-37
10.8	67	17	3.76086	-4.50594e-15	5.33192e-22	-1.93e-36
10.9	67	17	3.76086	-4.50594e-15	5.33192e-22	-1.78674e-36
10.9	68	17	3.76086	-4.50594e-15	5.33192e-22	9.35285e-37
11	68	17	3.76086	-4.50594e-15	5.33192e-22	-1.97638e-36
11	69	17	3.76086	-4.50594e-15	5.33192e-22	1.67033e-36
11.1	69	17	3.76086	-4.50594e-15	5.33192e-22	-6.4255e-37
11.1	70	17	3.76086	-4.50594e-15	5.33192e-22	4.41515e-38
11.2	70	17	3.76086	-4.50594e-15	5.33192e-22	-2.05262e-36
11.2	71	17	3.76086	-4.50594e-15	5.33192e-22	-2.08793e-37
11.3	71	17	3.76086	-4.50594e-15	5.33192e-22	-1.70689e-36
11.3	72	17	3.76086	-4.50594e-15	5.33192e-22	-3.0828e-37
11.4	72	17	3.76086	-4.50594e-15	5.33192e-22	2.17788e-37
11.4	73	17	3.76086	-4.50594e-15	5.33192e-22	-1.20872e-36
11.5	73	17	3.76086	-4.50594e-15	5.33192e-22	-1.88607e-37
11.5	74	17	3.76086	-4.50594e-15	5.33192e-22	-5.4996e-37
11.6	74	17	3.76086	-4.50594e-15	5.33192e-22	1.92002e-36
11.6	75	17	3.76086	-4.50594e-15	5.33192e-22	3.61919e-37
11.7	75	17	3.76086	-4.50594e-15	5.33192e-22	1.71095e-36
11.7	76	17	3.76086	-4.50594e-15	5.33192e-22	-1.96203e-36
11.8	76	17	3.76086	-4.50594e-15	5.33192e-22	-1.25255e-36
11.8	77	17	3.76086	-4.50594e-15	5.33192e-22	-1.15625e-36
11.9	77	17	3.76086	-4.50594e-15	5.33192e-22	-7.3603e-37
11.9	78	17	3.76086	-4.50594e-15	5.33192e-22	-1.83384e-36
12	78	17	3.76086	-4.50594e-15	5.33192e-22	-1.49376e-36
12	79	17	3.76086	-4.50594e-15	5.33192e-22	1.98903e-37
12.1	79	17	3.76086	-4.50594e-15	5.33192e-22	-1.6316e-36
12.1	80	17	3.76086	-4.50594e-15	5.33192e-22	-1.39006e-37
12.2	80	17	3.76086	-4.50594e-15	5.33192e-22	-4.80764e-37
12.2	81	17	3.76086	-4.50594e-15	5.33192e-22	-2.69186e-36
12.3	81	17	3.76086	-4.50594e-15	5.33192e-22	2.98774e-36
12.3	82	17	3.76086	-4.50594e-15	5.33192e-22	-2.78108e-36
12.4	82	17	3.76086	-4.50594e-15	5.33192e-22	-1.01416e-36
12.4	83	17	3.76086	-4.50594e-15	5.33192e-22	-1.52938e-36
12.5	83	17	3.76086	-4.50594e-15	5.33192e-22	-1.43983e-36
12.5	84	17	3.76086	-4.50594e-15	5.33192e-22	-3.60357e-36
12.6	84	17	3.76086	-4.50594e-15	5.33192e-22	-2.39338e-36
12.6	85	17	3.76086	-4.50594e-15	5.33192e-22	-4.50398e-38
12.7	85	17	3.76086	-4.50594e-15	5.33192e-22	5.43331e-37
12.7	86	17	3.76086	-4.50594e-15	5.33192e-22	-1.87753e-36
12.8	86	17	3.76086	-4.50594e-15	5.33192e-22	1.39593e-36
12.8	87	17	3.76086	-4.50594e-15	5.33192e-22	-4.16871e-36
12.9	87	17	3.76086	-4.50594e-15	5.33192e-22	-9.65372e-37
12.9	88	17	3.76086	-4.50594e-15	5.33192e-22	-2.93739e-36
13	88	17	3.76086	-4.50594e-15	5.33192e-22	-2.8557e-36
13	89	17	3.76086	-4.50594e-15	5.33192e-22	1.22918e-36
13.1	89	17	3.76086	-4.50594e-15	5.33192e-22	-5.72213e-37
13.1	90	17	3.76086	-4.50594e-15	5.33192e-22	-2.30556e-36
13.2	90	17	3.76086	-4.50594e-15	5.33192e-22	-2.68565e-36
13.2	91	17	3.76086	-4.50594e-15	5.33192e-22	-6.89046e-37
13.3	91	17	3.76086	-4.50594e-15	5.33192e-22	-4.97151e-37
13.3	92	17	3.76086	-4.50594e-15	5.33192e-22	-1.51677e-36
13.4	92	17	3.76086	-4.50594e-15	5.33192e-22	3.93617e-37
13.4	93	17	3.76086	-4.50594e-15	5.33192e-22	-5.64216e-37
13.5	93	17	3.76086	-4.50594e-15	5.33192e-22	2.39006e-36
13.5	94	17	3.76086	-4.50594e-15	5.33192e-22	8.55212e-37
13.6	94	17	3.76086	-4.50594e-15	5.33192e-22	-8.3509e-37
13.6	95	17	3.76086	-4.50594e-15	5.33192e-22	7.91689e-37
13.7	95	17	3.76086	-4.50594e-15	5.33192e-22	-2.19963e-36
13.7	96	17	3.76086	-4.50594e-15	5.33192e-22	-1.30404e-36
13.8	96	17	3.76086	-4.50594e-15	5.33192e-22	6.20963e-37
13.8	97	17	3.76086	-4.50594e-15	5.33192e-22	1.30947e-36
13.9	97	17	3.76086	-4.50594e-15	5.33192e-22	1.71913e-36
13.9	98	17	3.76086	-4.50594e-15	5.33192e-22	5.20474e-37
14	98	17	3.76086	-4.50594e-15	5.33192e-22	4.86184e-37
14	99	17	3.76086	-4.50594e-15	5.33192e-22	-7.02518e-37
14.1	99	17	3.76086	-4.50594e-15	5.33192e-22	-5.31538e-37
14.1	100	17	3.76086	-4.50594e-15	5.33192e-22	1.62352e-36
14.2	100	17	3.76086	-4.50594e-15	5.33192e-22	-1.576e-36
14.2	101	17	3.76086	-4.50594e-15	5.33192e-22	1.18494e-36
14.3	101	17	3.76086	-4.50594e-15	5.33192e-22	-1.86243e-36
14.3	102	17	3.76086	-4.50594e-15	5.33192e-22	-1.61211e-39
14.4	102	17	3.76086	-4.50594e-15	5.33192e-22	-1.93392e-36
14.4	103	17	3.76086	-4.50594e-15	5.33192e-22	-4.0798e-37
14.5	103	17	3.76086	-4.50594e-15	5.33192e-22	-3.62767e-36
14.5	104	17	3.76086	-4.50594e-15	5.33192e-22	-7.85045e-37
14.6	104	17	3.76086	-4.50594e-15	5.33192e-22	-3.45423e-36
14.6	105	17	3.76086	-4.50594e-15	5.33192e-22	-3.33837e-36
14.7	105	17	3.76086	-4.50594e-15	5.33192e-22	-1.92209e-36
14.7	106	17	3.76086	-4.50594e-15	5.33192e-22	-1.63984e-36
14.8	106	17	3.76086	-4.50594e-15	5.33192e-22	-3.71164e-36
14.8	107	17	3.76086	-4.50594e-15	5.33192e-22	7.41475e-37
14.9	107	17	3.76086	-4.50594e-15	5.33192e-22	-4.59256e-37
14.9	108	17	3.76086	-4.50594e-15	5.33192e-22	-4.359e-36
15	108	17	3.76086	-4.50594e-15	5.33192e-22	-8.77734e-37
15	109	17	3.76086	-4.50594e-15	5.33192e-22	-5.48825e-36
15.1	109	17	3.76086	-4.50594e-15	5.33192e-22	-3.15871e-36
15.1	110	17	3.76086	-4.50594e-15	5.33192e-22	-2.75497e-36
15.2	110	17	3.76086	-4.50594e-15	5.33192e-22	4.91978e-37
15.2	111	17	3.76086	-4.50594e-15	5.33192e-22	-3.13657e-36
15.3	111	17	3.76086	-4.50594e-15	5.33192e-22	-1.11083e-36
15.3	112	17	3.76086	-4.50594e-15	5.33192e-22	5.31233e-37
15.4	112	17	3.76086	-4.50594e-15	5.33192e-22	-2.7919e-36
15.4	113	17	3.76086	-4.50594e-15	5.33192e-22	4.08604e-37
15.5	113	17	3.76086	-4.50594e-15	5.33192e-22	-1.54599e-36
15.5	114	17	3.76086	-4.50594e-15	5.33192e-22	-2.07133e-36
15.6	114	17	3.76086	-4.50594e-15	5.33192e-22	-2.82226e-36
15.6	115	17	3.76086	-4.50594e-15	5.33192e-22	-2.25116e-36
15.7	115	17	3.76086	-4.50594e-15	5.33192e-22	-1.32529e-36
15.7	116	17	3.76086	-4.50594e-15	5.33192e-22	-3.8033e-36
15.8	116	17	3.76086	-4.50594e-15	5.33192e-22	-2.57448e-36
15.8	117	17	3.76086	-4.50594e-15	5.33192e-22	-8.53201e-37
15.9	117	17	3.76086	-4.50594e-15	5.33192e-22	-3.58385e-36
15.9	118	17	3.76086	-4.50594e-15	5.33192e-22	-7.45478e-37
16	118	17	3.76086	-4.50594e-15	5.33192e-22	-1.55532e-36
16	119	17	3.76086	-4.50594e-15	5.33192e-22	-9.28758e-37
16.1	119	17	3.76086	-4.50594e-15	5.33192e-22	-1.70247e-37
16.1	120	17	3.76086	-4.50594e-15	5.33192e-22	-1.00413e-37
16.2	120	17	3.76086	-4.50594e-15	5.33192e-22	-1.38485e-36
16.2	121	17	3.76086	-4.50594e-15	5.33192e-22	-1.25276e-37
16.3	121	17	3.76086	-4.50594e-15	5.33192e-22	-2.377e-36
16.3	122	17	3.76086	-4.50594e-15	5.33192e-22	-1.29202e-37
16.4	122	17	3.76086	-4.50594e-15	5.33192e-22	-1.2199e-36
16.4	123	17	3.76086	-4.50594e-15	5.33192e-22	-1.68397e-36
16.5	123	17	3.76086	-4.50594e-15	5.33192e-22	5.76106e-37
16.5	124	17	3.76086	-4.50594e-15	5.33192e-22	-8.91703e-37
16.6	124	17	3.76086	-4.50594e-15	5.33192e-22	1.29198e-36
16.6	125	17	3.76086	-4.50594e-15	5.33192e-22	6.9454e-37
16.7	125	17	3.76086	-4.50594e-15	5.33192e-22	-1.24906e-37
16.7	126	17	3.76086	-4.50594e-15	5.33192e-22	2.43459e-37
16.8	126	17	3.76086	-4.50594e-15	5.33192e-22	-1.05693e-36
16.8	127	17	3.76086	-4.50594e-15	5.33192e-22	-4.80192e-37
16.9	127	17	3.76086	-4.50594e-15	5.33192e-22	-2.22291e-37
16.9	128	17	3.76086	-4.50594e-15	5.33192e-22	-1.99987e-36
17	128	17	3.76086	-4.50594e-15	5.33192e-22	-1.66922e-37
17	129	17	3.76086	-4.50594e-15	5.33192e-22	-2.9827e-36
17.1	129	17	3.76086	-4.50594e-15	5.33192e-22	1.54185e-37
17.1	130	17	3.76086	-4.50594e-15	5.33192e-22	-2.78801e-36
17.2	130	17	3.76086	-4.50594e-15	5.33192e-22	2.07161e-37
17.2	131	17	3.76086	-4.50594e-15	5.33192e-22	-1.52331e-36
17.3	131	17	3.76086	-4.50594e-15	5.33192e-22	2.68443e-36
17.3	132	17	3.76086	-4.50594e-15	5.33192e-22	-1.85288e-36
17.4	132	17	3.76086	-4.50594e-15	5.33192e-22	1.02783e-36
17.4	133	17	3.76086	-4.50594e-15	5.33192e-22	-7.35167e-37
17.5	133	17	3.76086	-4.50594e-15	5.33192e-22	-9.42613e-37
17.5	134	17	3.76086	-4.50594e-15	5.33192e-22	-1.07007e-36
17.6	134	17	3.76086	-4.50594e-15	5.33192e-22	-1.20982e-36
17.6	135	17	3.76086	-4.50594e-15	5.33192e-22	-3.61305e-37
17.7	135	17	3.76086	-4.50594e-15	5.33192e-22	-5.95958e-37
17.7	136	17	3.76086	-4.50594e-15	5.33192e-22	-1.05006e-36
17.8	136	17	3.76086	-4.50594e-15	5.33192e-22	-2.84802e-37
17.8	137	17	3.76086	-4.50594e-15	5.33192e-22	2.25784e-37
17.9	137	17	3.76086	-4.50594e-15	5.33192e-22	1.1612e-36
17.9	138	17	3.76086	-4.50594e-15	5.33192e-22	7.79982e-37
18	138	17	3.76086	-4.50594e-15	5.33192e-22	1.56157e-36
18	139	17	3.76086	-4.50594e-15	5.33192e-22	-6.2078e-37
18.1	139	17	3.76086	-4.50594e-15	5.33192e-22	9.21797e-37
18.1	140	17	3.76086	-4.50594e-15	5.33192e-22	-3.58711e-36
18.2	140	17	3.76086	-4.50594e-15	5.33192e-22	-1.34092e-36
18.2	141	17	3.76086	-4.50594e-15	5.33192e-22	-2.34038e-36
18.3	141	17	3.76086	-4.50594e-15	5.33192e-22	3.58991e-37
18.3	142	17	3.76086	-4.50594e-15	5.33192e-22	-2.15506e-36
18.4	142	17	3.76086	-4.50594e-15	5.33192e-22	-2.82508e-36
18.4	143	17	3.76086	-4.50594e-15	5.33192e-22	-3.32794e-36
18.5	143	17	3.76086	-4.50594e-15	5.33192e-22	-3.17834e-36
18.5	144	17	3.76086	-4.50594e-15	5.33192e-22	-2.52687e-36
18.6	144	17	3.76086	-4.50594e-15	5.33192e-22	9.16067e-37
18.6	145	17	3.76086	-4.50594e-15	5.33192e-22	-1.84662e-36
18.7	145	17	3.76086	-4.50594e-15	5.33192e-22	5.47324e-37
18.7	146	17	3.76086	-4.50594e-15	5.33192e-22	-1.84769e-36
18.8	146	17	3.76086	-4.50594e-15	5.33192e-22	1.71195e-36
18.8	147	17	3.76086	-4.50594e-15	5.33192e-22	-1.21905e-36
18.9	147	17	3.76086	-4.50594e-15	5.33192e-22	2.28253e-36
18.9	148	17	3.76086	-4.50594e-15	5.33192e-22	-1.98611e-36
19	148	17	3.76086	-4.50594e-15	5.33192e-22	-4.02145e-37
19	149	17	3.76086	-4.50594e-15	5.33192e-22	-5.56993e-37
19.1	149	17	3.76086	-4.50594e-15	5.33192e-22	3.9621e-37
19.1	150	17	3.76086	-4.50594e-15	5.33192e-22	-1.41051e-36
19.2	150	17	3.76086	-4.50594e-15	5.33192e-22	-9.2818e-37
19.2	151	17	3.76086	-4.50594e-15	5.33192e-22	3.38595e-37
19.3	151	17	3.76086	-4.50594e-15	5.33192e-22	-7.23941e-38
19.3	152	17	3.76086	-4.50594e-15	5.33192e-22	-1.86317e-36
19.4	152	17	3.76086	-4.50594e-15	5.33192e-22	-1.34091e-37
19.4	153	17	3.76086	-4.50594e-15	5.33192e-22	-2.124e-36
19.5	153	17	3.76086	-4.50594e-15	5.33192e-22	-2.0818e-37
19.5	154	17	3.76086	-4.50594e-15	5.33192e-22	-2.05405e-36
19.6	154	17	3.76086	-4.50594e-15	5.33192e-22	-1.89533e-36
19.6	155	17	3.76086	-4.50594e-15	5.33192e-22	-8.62999e-37
19.7	155	17	3.76086	-4.50594e-15	5.33192e-22	-1.12479e-36
19.7	156	17	3.76086	-4.50594e-15	5.33192e-22	-8.06612e-37
19.8	156	17	3.76086	-4.50594e-15	5.33192e-22	-1.86406e-36
19.8	157	17	3.76086	-4.50594e-15	5.33192e-22	-3.15859e-37
19.9	157	17	3.76086	-4.50594e-15	5.33192e-22	-1.27231e-36
19.9	158	17	3.76086	-4.50594e-15	5.33192e-22	-1.76346e-36
20	158	17	3.76086	-4.50594e-15	5.33192e-22	1.20764e-36
20	159	17	3.76086	-4.50594e-15	5.33192e-22	-1.60473e-36
20.1	159	17	3.76086	-4.50594e-15	5.33192e-22	2.12123e-36
4.3	0	1	7.55540434194049	2.91578325765972e-15	0.400224689523855	5.5156031699381e-16
4.3	0	2	7.55540434194049	2.91578325765972e-15	-0.00999051940610431	5.82723999447004e-17
4.3	0	3	7.55540434194049	2.91578325765972e-15	0.125050952456503	1.12857024778758e-16
4.3	0	4	7.55540434194049	2.91578325765972e-15	2.90481793887921	2.17109772241478e-15
4.4	0	1	7.55540434194049	2.91578325765972e-15	0.395382880342527	5.59633667511176e-16
4.4	0	2	7.55540434194049	2.91578325765972e-15	-0.0108918639732516	1.06561899690297e-16
4.4	0	3	7.55540434194049	2.91578325765972e-15	0.124832014555106	3.66607836846982e-16
4.4	0	4	7.55540434194049	2.91578325765972e-15	2.72448480495046	2.61619609028441e-15
4.4	0	17	3.7777	1.23371e-13	1.00242	3.33798e-14
4.3	0	17	3.7777	1.23371e-13	1.0174	3.3324e-14
4.4	1	17	3.7777	-2.08329e-14	0.971971	-3.1907e-15
4.5	1	17	3.7777	-2.08329e-14	0.959377	-3.43076e-15
4.5	2	17	3.7777	-2.08329e-14	0.878169	-3.36503e-15
4.6	2	17	3.7777	-2.08329e-14	0.867454	-5.60402e-15
4.6	3	17	3.7777	-2.08329e-14	0.744613	-5.11714e-15
4.7	3	17	3.7777	-2.08329e-14	0.739905	-4.12805e-15
4.7	4	17	3.7777	-2.08329e-14	0.580511	2.07429e-15
4.8	4	17	3.7777	-2.08329e-14	0.581511	6.44641e-16
4.8	5	17	3.7777	-2.08329e-14	0.4111	5.52903e-16
4.9	5	17	3.7777	-2.08329e-14	0.416767	-1.54092e-15
4.9	6	17	3.7777	-2.08329e-14	0.262695	-6.29953e-16
5	6	17	3.7777	-2.08329e-14	0.269597	-2.43781e-17
5	7	17	3.7777	-2.08329e-14	0.151101	-1.17307e-15
5.1	7	17	3.7777	-2.08329e-14	0.158064	-1.5756e-15
5.1	8	17	3.7777	-2.08329e-14	0.0747102	1.27715e-17
5.2	8	17	3.7777	-2.08329e-14	0.0806424	-1.788e-16
5.2	9	17	3.7777	-2.08329e-14	0.0307581	-2.65969e-17
5.3	9	17	3.7777	-2.08329e-14	0.0345326	2.64749e-17
5.3	10	17	3.7777	-2.08329e-14	0.0101444	-5.93632e-17
5.4	10	17	3.7777	-2.08329e-14	0.0120351	-9.59084e-18
5.4	11	17	3.7777	-2.08329e-14	0.00255897	-2.64464e-17
5.5	11	17	3.7777	-2.08329e-14	0.00325882	-2.04577e-17
5.5	12	17	3.7777	-2.08329e-14	0.000484922	-4.47477e-19
5.6	12	17	3.7777	-2.08329e-14	0.000667647	-4.25033e-19
5.6	13	17	3.7777	-2.08329e-14	6.97379e-05	9.89828e-19
5.7	13	17	3.7777	-2.08329e-14	0.000103858	1.55077e-18
5.7	14	17	3.7777	-2.08329e-14	7.78721e-06	7.2917e-21
5.8	14	17	3.7777	-2.08329e-14	1.25126e-05	2.68099e-20
5.8	15	17	3.7777	-2.08329e-14	6.92526e-07	-2.58369e-19
5.9	15	17	3.7777	-2.08329e-14	1.19639e-06	-2.86802e-19
5.9	16	17	3.7777	-2.08329e-14	5.02294e-08	-2.49177e-23
6	16	17	3.7777	-2.08329e-14	9.29645e-08	1.54792e-22
6	17	17	3.7777	-2.08329e-14	3.0343e-09	9.73229e-21
6.1	17	17	3.7777	-2.08329e-14	5.99642e-09	1.31801e-20
6.1	18	17	3.7777	-2.08329e-14	1.55456e-10	-9.37674e-25
6.2	18	17	3.7777	-2.08329e-14	3.27048e-10	-2.4566e-24
6.2	19	17	3.7777	-2.08329e-14	6.86077e-12	-4.94043e-22
6.3	19	17	3.7777	-2.08329e-14	1.53242e-11	-7.33646e-22
6.3	20	17	3.7777	-2.08329e-14	2.6435e-13	3.22447e-27
6.4	20	17	3.7777	-2.08329e-14	6.25379e-13	4.68346e-27
6.4	21	17	3.7777	-2.08329e-14	8.99648e-15	-1.1331e-23
6.5	21	17	3.7777	-2.08329e-14	2.24934e-14	-1.78647e-23
6.5	22	17	3.7777	-2.08329e-14	2.73176e-16	-6.05525e-30
6.6	22	17	3.7777	-2.08329e-14	7.20434e-16	-1.57501e-29
6.6	23	17	3.7777	-2.08329e-14	7.4674e-18	3.558e-25
6.7	23	17	3.7777	-2.08329e-14	2.07346e-17	5.68809e-25
6.7	24	17	3.7777	-2.08329e-14	1.85742e-19	2.07872e-31
6.8	24	17	3.7777	-2.08329e-14	5.41067e-19	4.54721e-31
6.8	25	17	3.7777	-2.08329e-14	4.77776e-21	1.32581e-27
6.9	25	17	3.7777	-2.08329e-14	1.34347e-20	1.6552e-27
6.9	26	17	3.7777	-2.08329e-14	6.70613e-22	4.253e-32
7	26	17	3.7777	-2.08329e-14	8.63766e-22	3.18975e-32
7	27	17	3.7777	-2.08329e-14	5.84951e-22	5.81901e-30
7.1	27	17	3.7777	-2.08329e-14	5.8892e-22	1.02376e-29
7.1	28	17	3.7777	-2.08329e-14	5.83301e-22	-1.07148e-33
7.2	28	17	3.7777	-2.08329e-14	5.83376e-22	4.28592e-33
7.2	29	17	3.7777	-2.08329e-14	5.83272e-22	-2.51844e-33
7.3	29	17	3.7777	-2.08329e-14	5.83273e-22	2.2666e-33
7.3	30	17	3.7777	-2.08329e-14	5.83271e-22	-4.73555e-34
7.4	30	17	3.7777	-2.08329e-14	5.83271e-22	1.92382e-34
7.4	31	17	3.7777	-2.08329e-14	5.83271e-22	2.55508e-34
7.5	31	17	3.7777	-2.08329e-14	5.83271e-22	5.34243e-34
7.5	32	17	3.7777	-2.08329e-14	5.83271e-22	9.11468e-36
7.6	32	17	3.7777	-2.08329e-14	5.83271e-22	-1.48114e-35
7.6	33	17	3.7777	-2.08329e-14	5.83271e-22	-1.28689e-35
7.7	33	17	3.7777	-2.08329e-14	5.83271e-22	0
7.7	34	17	3.7777	-2.08329e-14	5.83271e-22	-4.90384e-36
7.8	34	17	3.7777	-2.08329e-14	5.83271e-22	-1.19452e-36
7.8	35	17	3.7777	-2.08329e-14	5.83271e-22	-3.15156e-36
7.9	35	17	3.7777	-2.08329e-14	5.83271e-22	-1.3609e-36
7.9	36	17	3.7777	-2.08329e-14	5.83271e-22	-1.53005e-37
8	36	17	3.7777	-2.08329e-14	5.83271e-22	-4.69217e-37
8	37	17	3.7777	-2.08329e-14	5.83271e-22	-2.22098e-36
8.1	37	17	3.7777	-2.08329e-14	5.83271e-22	-2.00703e-36
8.1	38	17	3.7777	-2.08329e-14	5.83271e-22	8.39489e-37
8.2	38	17	3.7777	-2.08329e-14	5.83271e-22	-2.71689e-36
8.2	39	17	3.7777	-2.08329e-14	5.83271e-22	-1.71476e-36
8.3	39	17	3.7777	-2.08329e-14	5.83271e-22	-5.03246e-37
8.3	40	17	3.7777	-2.08329e-14	5.83271e-22	-1.41494e-36
8.4	40	17	3.7777	-2.08329e-14	5.83271e-22	-6.25912e-37
8.4	41	17	3.7777	-2.08329e-14	5.83271e-22	4.21943e-37
8.5	41	17	3.7777	-2.08329e-14	5.83271e-22	-2.87205e-37
8.5	42	17	3.7777	-2.08329e-14	5.83271e-22	4.89245e-36
8.6	42	17	3.7777	-2.08329e-14	5.83271e-22	-7.33069e-37
8.6	43	17	3.7777	-2.08329e-14	5.83271e-22	-7.40137e-37
8.7	43	17	3.7777	-2.08329e-14	5.83271e-22	-2.17671e-36
8.7	44	17	3.7777	-2.08329e-14	5.83271e-22	6.40265e-38
8.8	44	17	3.7777	-2.08329e-14	5.83271e-22	-2.72439e-36
8.8	45	17	3.7777	-2.08329e-14	5.83271e-22	-2.24522e-36
8.9	45	17	3.7777	-2.08329e-14	5.83271e-22	5.22562e-37
8.9	46	17	3.7777	-2.08329e-14	5.83271e-22	1.57387e-36
9	46	17	3.7777	-2.08329e-14	5.83271e-22	3.31233e-36
9	47	17	3.7777	-2.08329e-14	5.83271e-22	2.19459e-38
9.1	47	17	3.7777	-2.08329e-14	5.83271e-22	-2.05484e-38
9.1	48	17	3.7777	-2.08329e-14	5.83271e-22	-1.5418e-36
9.2	48	17	3.7777	-2.08329e-14	5.83271e-22	6.83143e-37
9.2	49	17	3.7777	-2.08329e-14	5.83271e-22	1.76173e-36
9.3	49	17	3.7777	-2.08329e-14	5.83271e-22	3.0452e-36
9.3	50	17	3.7777	-2.08329e-14	5.83271e-22	-9.14067e-37
9.4	50	17	3.7777	-2.08329e-14	5.83271e-22	-2.04873e-36
9.4	51	17	3.7777	-2.08329e-14	5.83271e-22	-1.31323e-36
9.5	51	17	3.7777	-2.08329e-14	5.83271e-22	-4.66573e-36
9.5	52	17	3.7777	-2.08329e-14	5.83271e-22	-1.19869e-36
9.6	52	17	3.7777	-2.08329e-14	5.83271e-22	-7.65363e-37
9.6	53	17	3.7777	-2.08329e-14	5.83271e-22	2.12621e-36
9.7	53	17	3.7777	-2.08329e-14	5.83271e-22	-2.61099e-36
9.7	54	17	3.7777	-2.08329e-14	5.83271e-22	2.27104e-36
9.8	54	17	3.7777	-2.08329e-14	5.83271e-22	-2.73972e-36
9.8	55	17	3.7777	-2.08329e-14	5.83271e-22	2.2582e-36
9.9	55	17	3.7777	-2.08329e-14	5.83271e-22	-9.4093e-37
9.9	56	17	3.7777	-2.08329e-14	5.83271e-22	3.50989e-36
10	56	17	3.7777	-2.08329e-14	5.83271e-22	6.01907e-37
10	57	17	3.7777	-2.08329e-14	5.83271e-22	-2.41488e-36
10.1	57	17	3.7777	-2.08329e-14	5.83271e-22	1.34781e-37
10.1	58	17	3.7777	-2.08329e-14	5.83271e-22	-1.94858e-36
10.2	58	17	3.7777	-2.08329e-14	5.83271e-22	2.10639e-36
10.2	59	17	3.7777	-2.08329e-14	5.83271e-22	3.67562e-36
10.3	59	17	3.7777	-2.08329e-14	5.83271e-22	7.69245e-37
10.3	60	17	3.7777	-2.08329e-14	5.83271e-22	4.34528e-36
10.4	60	17	3.7777	-2.08329e-14	5.83271e-22	1.3004e-36
10.4	61	17	3.7777	-2.08329e-14	5.83271e-22	-3.72562e-37
10.5	61	17	3.7777	-2.08329e-14	5.83271e-22	2.47429e-36
10.5	62	17	3.7777	-2.08329e-14	5.83271e-22	2.15913e-36
10.6	62	17	3.7777	-2.08329e-14	5.83271e-22	-5.03668e-37
10.6	63	17	3.7777	-2.08329e-14	5.83271e-22	2.60747e-36
10.7	63	17	3.7777	-2.08329e-14	5.83271e-22	-8.94761e-37
10.7	64	17	3.7777	-2.08329e-14	5.83271e-22	1.82337e-36
10.8	64	17	3.7777	-2.08329e-14	5.83271e-22	-3.19452e-36
10.8	65	17	3.7777	-2.08329e-14	5.83271e-22	3.47615e-37
10.9	65	17	3.7777	-2.08329e-14	5.83271e-22	-2.1274e-36
10.9	66	17	3.7777	-2.08329e-14	5.83271e-22	-2.07911e-36
11	66	17	3.7777	-2.08329e-14	5.83271e-22	6.85731e-37
11	67	17	3.7777	-2.08329e-14	5.83271e-22	-7.14354e-37
11.1	67	17	3.7777	-2.08329e-14	5.83271e-22	-1.83522e-36
11.1	68	17	3.7777	-2.08329e-14	5.83271e-22	1.75885e-36
11.2	68	17	3.7777	-2.08329e-14	5.83271e-22	-2.34174e-36
11.2	69	17	3.7777	-2.08329e-14	5.83271e-22	-4.73674e-37
11.3	69	17	3.7777	-2.08329e-14	5.83271e-22	1.06986e-36
11.3	70	17	3.7777	-2.08329e-14	5.83271e-22	-2.11271e-36
11.4	70	17	3.7777	-2.08329e-14	5.83271e-22	1.06106e-39
11.4	71	17	3.7777	-2.08329e-14	5.83271e-22	-4.63935e-36
11.5	71	17	3.7777	-2.08329e-14	5.83271e-22	-3.29403e-36
11.5	72	17	3.7777	-2.08329e-14	5.83271e-22	-2.24239e-36
11.6	72	17	3.7777	-2.08329e-14	5.83271e-22	-2.93876e-36
11.6	73	17	3.7777	-2.08329e-14	5.83271e-22	-1.92019e-36
11.7	73	17	3.7777	-2.08329e-14	5.83271e-22	-1.90369e-36
11.7	74	17	3.7777	-2.08329e-14	5.83271e-22	5.6301e-37
11.8	74	17	3.7777	-2.08329e-14	5.83271e-22	1.46202e-36
11.8	75	17	3.7777	-2.08329e-14	5.83271e-22	7.71263e-37
11.9	75	17	3.7777	-2.08329e-14	5.83271e-22	-1.7151e-36
11.9	76	17	3.7777	-2.08329e-14	5.83271e-22	-3.66455e-37
12	76	17	3.7777	-2.08329e-14	5.83271e-22	-4.86517e-37
12	77	17	3.7777	-2.08329e-14	5.83271e-22	-3.94967e-36
12.1	77	17	3.7777	-2.08329e-14	5.83271e-22	-8.0063e-37
12.1	78	17	3.7777	-2.08329e-14	5.83271e-22	-3.6861e-36
12.2	78	17	3.7777	-2.08329e-14	5.83271e-22	1.57749e-37
12.2	79	17	3.7777	-2.08329e-14	5.83271e-22	-1.15134e-36
12.3	79	17	3.7777	-2.08329e-14	5.83271e-22	-6.12337e-37
12.3	80	17	3.7777	-2.08329e-14	5.83271e-22	-1.29469e-36
12.4	80	17	3.7777	-2.08329e-14	5.83271e-22	-1.66069e-36
12.4	81	17	3.7777	-2.08329e-14	5.83271e-22	5.97003e-37
12.5	81	17	3.7777	-2.08329e-14	5.83271e-22	-1.87439e-37
12.5	82	17	3.7777	-2.08329e-14	5.83271e-22	1.98601e-36
12.6	82	17	3.7777	-2.08329e-14	5.83271e-22	1.39852e-36
12.6	83	17	3.7777	-2.08329e-14	5.83271e-22	4.68989e-36
12.7	83	17	3.7777	-2.08329e-14	5.83271e-22	-9.98693e-38
12.7	84	17	3.7777	-2.08329e-14	5.83271e-22	2.22585e-36
12.8	84	17	3.7777	-2.08329e-14	5.83271e-22	-2.66304e-36
12.8	85	17	3.7777	-2.08329e-14	5.83271e-22	1.64328e-36
12.9	85	17	3.7777	-2.08329e-14	5.83271e-22	-4.97965e-37
12.9	86	17	3.7777	-2.08329e-14	5.83271e-22	1.61667e-36
13	86	17	3.7777	-2.08329e-14	5.83271e-22	-4.54792e-37
13	87	17	3.7777	-2.08329e-14	5.83271e-22	-2.94688e-36
13.1	87	17	3.7777	-2.08329e-14	5.83271e-22	-3.3753e-36
13.1	88	17	3.7777	-2.08329e-14	5.83271e-22	-2.44274e-36
13.2	88	17	3.7777	-2.08329e-14	5.83271e-22	-1.36333e-36
13.2	89	17	3.7777	-2.08329e-14	5.83271e-22	-4.83751e-36
13.3	89	17	3.7777	-2.08329e-14	5.83271e-22	-1.48339e-36
13.3	90	17	3.7777	-2.08329e-14	5.83271e-22	-1.29291e-36
13.4	90	17	3.7777	-2.08329e-14	5.83271e-22	3.69874e-36
13.4	91	17	3.7777	-2.08329e-14	5.83271e-22	-1.60768e-36
13.5	91	17	3.7777	-2.08329e-14	5.83271e-22	-3.31501e-38
13.5	92	17	3.7777	-2.08329e-14	5.83271e-22	6.53461e-37
13.6	92	17	3.7777	-2.08329e-14	5.83271e-22	-3.01618e-36
13.6	93	17	3.7777	-2.08329e-14	5.83271e-22	-1.25478e-36
13.7	93	17	3.7777	-2.08329e-14	5.83271e-22	-6.59824e-36
13.7	94	17	3.7777	-2.08329e-14	5.83271e-22	-1.42792e-36
13.8	94	17	3.7777	-2.08329e-14	5.83271e-22	-4.62774e-36
13.8	95	17	3.7777	-2.08329e-14	5.83271e-22	-1.38267e-36
13.9	95	17	3.7777	-2.08329e-14	5.83271e-22	-4.83112e-36
13.9	96	17	3.7777	-2.08329e-14	5.83271e-22	2.11632e-36
14	96	17	3.7777	-2.08329e-14	5.83271e-22	-2.7492e-36
14	97	17	3.7777	-2.08329e-14	5.83271e-22	2.79037e-36
14.1	97	17	3.7777	-2.08329e-14	5.83271e-22	-3.06369e-37
14.1	98	17	3.7777	-2.08329e-14	5.83271e-22	1.07826e-36
14.2	98	17	3.7777	-2.08329e-14	5.83271e-22	9.40972e-37
14.2	99	17	3.7777	-2.08329e-14	5.83271e-22	4.89403e-37
14.3	99	17	3.7777	-2.08329e-14	5.83271e-22	2.15937e-37
14.3	100	17	3.7777	-2.08329e-14	5.83271e-22	7.29391e-37
14.4	100	17	3.7777	-2.08329e-14	5.83271e-22	3.19659e-37
14.4	101	17	3.7777	-2.08329e-14	5.83271e-22	-1.27452e-36
14.5	101	17	3.7777	-2.08329e-14	5.83271e-22	-1.92128e-36
14.5	102	17	3.7777	-2.08329e-14	5.83271e-22	-9.11566e-37
14.6	102	17	3.7777	-2.08329e-14	5.83271e-22	-2.12283e-36
14.6	103	17	3.7777	-2.08329e-14	5.83271e-22	-1.19564e-36
14.7	103	17	3.7777	-2.08329e-14	5.83271e-22	-4.42415e-36
14.7	104	17	3.7777	-2.08329e-14	5.83271e-22	-3.00607e-37
14.8	104	17	3.7777	-2.08329e-14	5.83271e-22	-2.31486e-36
14.8	105	17	3.7777	-2.08329e-14	5.83271e-22	-1.19881e-36
14.9	105	17	3.7777	-2.08329e-14	5.83271e-22	-2.31051e-36
14.9	106	17	3.7777	-2.08329e-14	5.83271e-22	8.98964e-37
15	106	17	3.7777	-2.08329e-14	5.83271e-22	-2.05665e-36
15	107	17	3.7777	-2.08329e-14	5.83271e-22	-1.54696e-36
15.1	107	17	3.7777	-2.08329e-14	5.83271e-22	-3.69007e-36
15.1	108	17	3.7777	-2.08329e-14	5.83271e-22	-8.36323e-38
15.2	108	17	3.7777	-2.08329e-14	5.83271e-22	-3.08673e-36
15.2	109	17	3.7777	-2.08329e-14	5.83271e-22	1.33252e-36
15.3	109	17	3.7777	-2.08329e-14	5.83271e-22	-2.71272e-36
15.3	110	17	3.7777	-2.08329e-14	5.83271e-22	-3.30508e-37
15.4	110	17	3.7777	-2.08329e-14	5.83271e-22	-1.15942e-36
15.4	111	17	3.7777	-2.08329e-14	5.83271e-22	-9.26964e-37
15.5	111	17	3.7777	-2.08329e-14	5.83271e-22	-3.40025e-36
15.5	112	17	3.7777	-2.08329e-14	5.83271e-22	2.64885e-36
15.6	112	17	3.7777	-2.08329e-14	5.83271e-22	-2.50939e-36
15.6	113	17	3.7777	-2.08329e-14	5.83271e-22	-1.1093e-36
15.7	113	17	3.7777	-2.08329e-14	5.83271e-22	-5.592e-36
15.7	114	17	3.7777	-2.08329e-14	5.83271e-22	5.42844e-37
15.8	114	17	3.7777	-2.08329e-14	5.83271e-22	-1.6735e-36
15.8	115	17	3.7777	-2.08329e-14	5.83271e-22	-9.91008e-37
15.9	115	17	3.7777	-2.08329e-14	5.83271e-22	-2.00988e-36
15.9	116	17	3.7777	-2.08329e-14	5.83271e-22	2.34719e-36
16	116	17	3.7777	-2.08329e-14	5.83271e-22	-3.14652e-36
16	117	17	3.7777	-2.08329e-14	5.83271e-22	6.4831e-37
16.1	117	17	3.7777	-2.08329e-14	5.83271e-22	-5.91212e-36
16.1	118	17	3.7777	-2.08329e-14	5.83271e-22	1.58835e-36
16.2	118	17	3.7777	-2.08329e-14	5.83271e-22	-2.71588e-36
16.2	119	17	3.7777	-2.08329e-14	5.83271e-22	4.78096e-37
16.3	119	17	3.7777	-2.08329e-14	5.83271e-22	-3.39796e-36
16.3	120	17	3.7777	-2.08329e-14	5.83271e-22	1.48589e-36
16.4	120	17	3.7777	-2.08329e-14	5.83271e-22	-3.07419e-36
16.4	121	17	3.7777	-2.08329e-14	5.83271e-22	6.84188e-37
16.5	121	17	3.7777	-2.08329e-14	5.83271e-22	-1.34238e-36
16.5	122	17	3.7777	-2.08329e-14	5.83271e-22	2.27022e-36
16.6	122	17	3.7777	-2.08329e-14	5.83271e-22	-2.63405e-36
16.6	123	17	3.7777	-2.08329e-14	5.83271e-22	4.10356e-36
16.7	123	17	3.7777	-2.08329e-14	5.83271e-22	-2.11612e-36
16.7	124	17	3.7777	-2.08329e-14	5.83271e-22	2.16909e-36
16.8	124	17	3.7777	-2.08329e-14	5.83271e-22	-1.2206e-36
16.8	125	17	3.7777	-2.08329e-14	5.83271e-22	3.02404e-36
16.9	125	17	3.7777	-2.08329e-14	5.83271e-22	-1.05725e-36
16.9	126	17	3.7777	-2.08329e-14	5.83271e-22	3.92504e-36
17	126	17	3.7777	-2.08329e-14	5.83271e-22	-2.76572e-37
17	127	17	3.7777	-2.08329e-14	5.83271e-22	1.11305e-36
17.1	127	17	3.7777	-2.08329e-14	5.83271e-22	-3.42497e-36
17.1	128	17	3.7777	-2.08329e-14	5.83271e-22	2.36725e-36
17.2	128	17	3.7777	-2.08329e-14	5.83271e-22	-4.91573e-36
17.2	129	17	3.7777	-2.08329e-14	5.83271e-22	2.13325e-36
17.3	129	17	3.7777	-2.08329e-14	5.83271e-22	-5.59738e-36
17.3	130	17	3.7777	-2.08329e-14	5.83271e-22	4.93468e-36
17.4	130	17	3.7777	-2.08329e-14	5.83271e-22	-3.15371e-36
17.4	131	17	3.7777	-2.08329e-14	5.83271e-22	5.35173e-36
17.5	131	17	3.7777	-2.08329e-14	5.83271e-22	-4.47177e-36
17.5	132	17	3.7777	-2.08329e-14	5.83271e-22	1.06819e-36
17.6	132	17	3.7777	-2.08329e-14	5.83271e-22	-6.58967e-36
17.6	133	17	3.7777	-2.08329e-14	5.83271e-22	3.29132e-38
17.7	133	17	3.7777	-2.08329e-14	5.83271e-22	-4.22996e-36
17.7	134	17	3.7777	-2.08329e-14	5.83271e-22	2.59204e-36
17.8	134	17	3.7777	-2.08329e-14	5.83271e-22	-8.84859e-37
17.8	135	17	3.7777	-2.08329e-14	5.83271e-22	2.29794e-36
17.9	135	17	3.7777	-2.08329e-14	5.83271e-22	-3.95868e-36
17.9	136	17	3.7777	-2.08329e-14	5.83271e-22	2.74275e-36
18	136	17	3.7777	-2.08329e-14	5.83271e-22	-2.89415e-36
18	137	17	3.7777	-2.08329e-14	5.83271e-22	1.85122e-36
18.1	137	17	3.7777	-2.08329e-14	5.83271e-22	-3.04874e-36
18.1	138	17	3.7777	-2.08329e-14	5.83271e-22	1.13199e-36
18.2	138	17	3.7777	-2.08329e-14	5.83271e-22	-3.62976e-36
18.2	139	17	3.7777	-2.08329e-14	5.83271e-22	-4.85501e-37
18.3	139	17	3.7777	-2.08329e-14	5.83271e-22	-5.63589e-36
18.3	140	17	3.7777	-2.08329e-14	5.83271e-22	1.46485e-36
18.4	140	17	3.7777	-2.08329e-14	5.83271e-22	-4.59426e-36
18.4	141	17	3.7777	-2.08329e-14	5.83271e-22	6.9407e-37
18.5	141	17	3.7777	-2.08329e-14	5.83271e-22	-4.18606e-36
18.5	142	17	3.7777	-2.08329e-14	5.83271e-22	2.31888e-36
18.6	142	17	3.7777	-2.08329e-14	5.83271e-22	-1.67901e-36
18.6	143	17	3.7777	-2.08329e-14	5.83271e-22	2.04592e-36
18.7	143	17	3.7777	-2.08329e-14	5.83271e-22	-2.21098e-36
18.7	144	17	3.7777	-2.08329e-14	5.83271e-22	6.2468e-37
18.8	144	17	3.7777	-2.08329e-14	5.83271e-22	-5.31074e-36
18.8	145	17	3.7777	-2.08329e-14	5.83271e-22	-6.60382e-38
18.9	145	17	3.7777	-2.08329e-14	5.83271e-22	-5.23159e-36
18.9	146	17	3.7777	-2.08329e-14	5.83271e-22	1.14122e-36
19	146	17	3.7777	-2.08329e-14	5.83271e-22	-5.78433e-36
19	147	17	3.7777	-2.08329e-14	5.83271e-22	-7.73791e-38
19.1	147	17	3.7777	-2.08329e-14	5.83271e-22	-4.25449e-36
19.1	148	17	3.7777	-2.08329e-14	5.83271e-22	-1.43389e-36
19.2	148	17	3.7777	-2.08329e-14	5.83271e-22	-3.7927e-36
19.2	149	17	3.7777	-2.08329e-14	5.83271e-22	-1.74314e-37
19.3	149	17	3.7777	-2.08329e-14	5.83271e-22	-4.03653e-36
19.3	150	17	3.7777	-2.08329e-14	5.83271e-22	9.63081e-37
19.4	150	17	3.7777	-2.08329e-14	5.83271e-22	-3.19428e-36
19.4	151	17	3.7777	-2.08329e-14	5.83271e-22	1.23618e-36
19.5	151	17	3.7777	-2.08329e-14	5.83271e-22	-2.98494e-36
19.5	152	17	3.7777	-2.08329e-14	5.83271e-22	-2.21092e-38
19.6	152	17	3.7777	-2.08329e-14	5.83271e-22	-2.62342e-36
19.6	153	17	3.7777	-2.08329e-14	5.83271e-22	-3.3337e-36
19.7	153	17	3.7777	-2.08329e-14	5.83271e-22	-4.54245e-36
19.7	154	17	3.7777	-2.08329e-14	5.83271e-22	6.07882e-37
19.8	154	17	3.7777	-2.08329e-14	5.83271e-22	-2.30444e-36
19.8	155	17	3.7777	-2.08329e-14	5.83271e-22	-1.93124e-37
19.9	155	17	3.7777	-2.08329e-14	5.83271e-22	-2.48314e-36
19.9	156	17	3.7777	-2.08329e-14	5.83271e-22	-4.67269e-37
20	156	17	3.7777	-2.08329e-14	5.83271e-22	-4.65745e-36
20	157	17	3.7777	-2.08329e-14	5.83271e-22	-1.47565e-36
20.1	157	17	3.7777	-2.08329e-14	5.83271e-22	-4.30588e-36
4.5	0	1	7.6127155223306	-1.37801986570228e-14	0.394191387817138	4.35208509413977e-17
4.5	0	2	7.6127155223306	-1.37801986570228e-14	-0.00967547428536647	-2.37662508919599e-16
4.5	0	3	7.6127155223306	-1.37801986570228e-14	0.126021035998963	2.39016873203572e-16
4.5	0	4	7.6127155223306	-1.37801986570228e-14	2.80878567006021	3.53852529336053e-16
4.6	0	1	7.6127155223306	-1.37801986570228e-14	0.390706560483325	5.80625397678802e-17
4.6	0	2	7.6127155223306	-1.37801986570228e-14	-0.00615448954994197	-7.10460707995548e-17
4.6	0	3	7.6127155223306	-1.37801986570228e-14	0.12666809811367	1.45297066804355e-16
4.6	0	4	7.6127155223306	-1.37801986570228e-14	2.64645942473059	2.43596769404275e-15
4.6	0	17	3.80636	-1.35473e-13	0.982298	-3.26129e-14
4.5	0	17	3.80636	-1.35473e-13	0.995731	-3.26385e-14
4.6	1	17	3.80636	-1.04313e-14	0.954343	-5.0005e-15
4.7	1	17	3.80636	-1.04313e-14	0.942326	-5.16603e-15
4.7	2	17	3.80636	-1.04313e-14	0.86373	-3.515e-15
4.8	2	17	3.80636	-1.04313e-14	0.853946	-5.95424e-15
4.8	3	17	3.80636	-1.04313e-14	0.740448	-5.77462e-15
4.9	3	17	3.80636	-1.04313e-14	0.735076	-8.08437e-15
4.9	4	17	3.80636	-1.04313e-14	0.586664	-2.72858e-15
5	4	17	3.80636	-1.04313e-14	0.587165	-1.45071e-15
5	5	17	3.80636	-1.04313e-14	0.42514	-7.48483e-15
5.1	5	17	3.80636	-1.04313e-14	0.429838	-7.45623e-15
5.1	6	17	3.80636	-1.04313e-14	0.278463	-3.17242e-16
5.2	6	17	3.80636	-1.04313e-14	0.285171	2.50643e-17
5.2	7	17	3.80636	-1.04313e-14	0.16591	-6.54767e-16
5.3	7	17	3.80636	-1.04313e-14	0.172251	-2.92791e-16
5.3	8	17	3.80636	-1.04313e-14	0.087158	-7.71708e-16
5.4	8	17	3.80636	-1.04313e-14	0.0929338	-2.43619e-16
5.4	9	17	3.80636	-1.04313e-14	0.0387136	4.61198e-17
5.5	9	17	3.80636	-1.04313e-14	0.0427333	-5.36989e-17
5.5	10	17	3.80636	-1.04313e-14	0.0141796	-9.01502e-17
5.6	10	17	3.80636	-1.04313e-14	0.0163693	6.26127e-17
5.6	11	17	3.80636	-1.04313e-14	0.00410226	-4.13031e-17
5.7	11	17	3.80636	-1.04313e-14	0.00503459	-9.72511e-17
5.7	12	17	3.80636	-1.04313e-14	0.000906357	5.29553e-18
5.8	12	17	3.80636	-1.04313e-14	0.00119604	2.96152e-18
5.8	13	17	3.80636	-1.04313e-14	0.000152338	1.24194e-17
5.9	13	17	3.80636	-1.04313e-14	0.00021691	1.29424e-17
5.9	14	17	3.80636	-1.04313e-14	1.97924e-05	-2.06747e-20
6	14	17	3.80636	-1.04313e-14	3.03743e-05	-9.91105e-21
6	15	17	3.80636	-1.04313e-14	2.03417e-06	-3.625e-18
6.1	15	17	3.80636	-1.04313e-14	3.3546e-06	-4.0992e-18
6.1	16	17	3.80636	-1.04313e-14	1.69303e-07	5.02031e-23
6.2	16	17	3.80636	-1.04313e-14	2.99004e-07	6.69375e-23
6.2	17	17	3.80636	-1.04313e-14	1.16581e-08	-4.5792e-20
6.3	17	17	3.80636	-1.04313e-14	2.19761e-08	-4.28924e-20
6.3	18	17	3.80636	-1.04313e-14	6.76734e-10	-2.39054e-24
6.4	18	17	3.80636	-1.04313e-14	1.35746e-09	2.17961e-24
6.4	19	17	3.80636	-1.04313e-14	3.36573e-11	1.43697e-21
6.5	19	17	3.80636	-1.04313e-14	7.16446e-11	2.39214e-21
6.5	20	17	3.80636	-1.04313e-14	1.4544e-12	3.6651e-26
6.6	20	17	3.80636	-1.04313e-14	3.27733e-12	-3.36717e-26
6.6	21	17	3.80636	-1.04313e-14	5.527e-14	4.02853e-24
6.7	21	17	3.80636	-1.04313e-14	1.31554e-13	9.48014e-24
6.7	22	17	3.80636	-1.04313e-14	1.86668e-15	-2.40108e-28
6.8	22	17	3.80636	-1.04313e-14	4.68389e-15	3.61889e-28
6.8	23	17	3.80636	-1.04313e-14	5.655e-17	-1.91332e-24
6.9	23	17	3.80636	-1.04313e-14	1.49316e-16	-3.152e-24
6.9	24	17	3.80636	-1.04313e-14	1.54978e-18	-3.03416e-31
7	24	17	3.80636	-1.04313e-14	4.29796e-18	-1.88371e-30
7	25	17	3.80636	-1.04313e-14	3.93015e-20	-6.37293e-26
7.1	25	17	3.80636	-1.04313e-14	1.13125e-19	-1.06684e-25
7.1	26	17	3.80636	-1.04313e-14	1.53393e-21	-5.80876e-32
7.2	26	17	3.80636	-1.04313e-14	3.34464e-21	1.68039e-31
7.2	27	17	3.80636	-1.04313e-14	6.68555e-22	-1.18005e-28
7.3	27	17	3.80636	-1.04313e-14	7.09337e-22	-2.42751e-28
7.3	28	17	3.80636	-1.04313e-14	6.50302e-22	7.05494e-33
7.4	28	17	3.80636	-1.04313e-14	6.51149e-22	2.29286e-32
7.4	29	17	3.80636	-1.04313e-14	6.49947e-22	2.07225e-30
7.5	29	17	3.80636	-1.04313e-14	6.49963e-22	4.99819e-30
7.5	30	17	3.80636	-1.04313e-14	6.49941e-22	-7.55938e-34
7.6	30	17	3.80636	-1.04313e-14	6.49941e-22	3.14974e-34
7.6	31	17	3.80636	-1.04313e-14	6.49941e-22	6.84394e-33
7.7	31	17	3.80636	-1.04313e-14	6.49941e-22	1.88489e-32
7.7	32	17	3.80636	-1.04313e-14	6.49941e-22	1.2489e-35
7.8	32	17	3.80636	-1.04313e-14	6.49941e-22	4.37115e-35
7.8	33	17	3.80636	-1.04313e-14	6.49941e-22	-7.09043e-34
7.9	33	17	3.80636	-1.04313e-14	6.49941e-22	-7.09043e-34
7.9	34	17	3.80636	-1.04313e-14	6.49941e-22	9.26877e-36
8	34	17	3.80636	-1.04313e-14	6.49941e-22	-5.29644e-36
8	35	17	3.80636	-1.04313e-14	6.49941e-22	3.06399e-35
8.1	35	17	3.80636	-1.04313e-14	6.49941e-22	2.63843e-35
8.1	36	17	3.80636	-1.04313e-14	6.49941e-22	2.73536e-37
8.2	36	17	3.80636	-1.04313e-14	6.49941e-22	-9.11786e-37
8.2	37	17	3.80636	-1.04313e-14	6.49941e-22	3.67638e-36
8.3	37	17	3.80636	-1.04313e-14	6.49941e-22	1.86354e-36
8.3	38	17	3.80636	-1.04313e-14	6.49941e-22	-5.42878e-37
8.4	38	17	3.80636	-1.04313e-14	6.49941e-22	7.7554e-37
8.4	39	17	3.80636	-1.04313e-14	6.49941e-22	-1.04383e-36
8.5	39	17	3.80636	-1.04313e-14	6.49941e-22	-1.89643e-36
8.5	40	17	3.80636	-1.04313e-14	6.49941e-22	-6.34887e-37
8.6	40	17	3.80636	-1.04313e-14	6.49941e-22	1.83712e-36
8.6	41	17	3.80636	-1.04313e-14	6.49941e-22	2.48664e-36
8.7	41	17	3.80636	-1.04313e-14	6.49941e-22	-1.85127e-36
8.7	42	17	3.80636	-1.04313e-14	6.49941e-22	-3.76334e-36
8.8	42	17	3.80636	-1.04313e-14	6.49941e-22	5.56844e-37
8.8	43	17	3.80636	-1.04313e-14	6.49941e-22	-3.71602e-36
8.9	43	17	3.80636	-1.04313e-14	6.49941e-22	-3.73564e-36
8.9	44	17	3.80636	-1.04313e-14	6.49941e-22	-3.12335e-36
9	44	17	3.80636	-1.04313e-14	6.49941e-22	4.96044e-36
9	45	17	3.80636	-1.04313e-14	6.49941e-22	1.37121e-36
9.1	45	17	3.80636	-1.04313e-14	6.49941e-22	1.41554e-36
9.1	46	17	3.80636	-1.04313e-14	6.49941e-22	-4.40174e-36
9.2	46	17	3.80636	-1.04313e-14	6.49941e-22	3.69266e-36
9.2	47	17	3.80636	-1.04313e-14	6.49941e-22	-3.47041e-36
9.3	47	17	3.80636	-1.04313e-14	6.49941e-22	1.92325e-36
9.3	48	17	3.80636	-1.04313e-14	6.49941e-22	-1.4982e-36
9.4	48	17	3.80636	-1.04313e-14	6.49941e-22	2.47281e-36
9.4	49	17	3.80636	-1.04313e-14	6.49941e-22	-4.17278e-38
9.5	49	17	3.80636	-1.04313e-14	6.49941e-22	-1.59219e-36
9.5	50	17	3.80636	-1.04313e-14	6.49941e-22	4.57659e-36
9.6	50	17	3.80636	-1.04313e-14	6.49941e-22	2.16697e-36
9.6	51	17	3.80636	-1.04313e-14	6.49941e-22	-4.8065e-37
9.7	51	17	3.80636	-1.04313e-14	6.49941e-22	-2.45311e-36
9.7	52	17	3.80636	-1.04313e-14	6.49941e-22	3.04496e-37
9.8	52	17	3.80636	-1.04313e-14	6.49941e-22	-3.16585e-36
9.8	53	17	3.80636	-1.04313e-14	6.49941e-22	2.71405e-36
9.9	53	17	3.80636	-1.04313e-14	6.49941e-22	2.78365e-36
9.9	54	17	3.80636	-1.04313e-14	6.49941e-22	2.56361e-36
10	54	17	3.80636	-1.04313e-14	6.49941e-22	1.41813e-36
10	55	17	3.80636	-1.04313e-14	6.49941e-22	1.33044e-36
10.1	55	17	3.80636	-1.04313e-14	6.49941e-22	-7.87766e-36
10.1	56	17	3.80636	-1.04313e-14	6.49941e-22	-1.03844e-37
10.2	56	17	3.80636	-1.04313e-14	6.49941e-22	-6.1513e-37
10.2	57	17	3.80636	-1.04313e-14	6.49941e-22	2.16004e-36
10.3	57	17	3.80636	-1.04313e-14	6.49941e-22	4.37508e-36
10.3	58	17	3.80636	-1.04313e-14	6.49941e-22	2.2786e-37
10.4	58	17	3.80636	-1.04313e-14	6.49941e-22	-1.71139e-36
10.4	59	17	3.80636	-1.04313e-14	6.49941e-22	-6.26365e-37
10.5	59	17	3.80636	-1.04313e-14	6.49941e-22	-4.12748e-36
10.5	60	17	3.80636	-1.04313e-14	6.49941e-22	3.64785e-36
10.6	60	17	3.80636	-1.04313e-14	6.49941e-22	-5.44977e-36
10.6	61	17	3.80636	-1.04313e-14	6.49941e-22	1.03901e-36
10.7	61	17	3.80636	-1.04313e-14	6.49941e-22	-3.45452e-36
10.7	62	17	3.80636	-1.04313e-14	6.49941e-22	5.09491e-37
10.8	62	17	3.80636	-1.04313e-14	6.49941e-22	1.97422e-37
10.8	63	17	3.80636	-1.04313e-14	6.49941e-22	3.8429e-36
10.9	63	17	3.80636	-1.04313e-14	6.49941e-22	9.5509e-37
10.9	64	17	3.80636	-1.04313e-14	6.49941e-22	1.00936e-36
11	64	17	3.80636	-1.04313e-14	6.49941e-22	-1.67241e-36
11	65	17	3.80636	-1.04313e-14	6.49941e-22	1.25338e-36
11.1	65	17	3.80636	-1.04313e-14	6.49941e-22	-4.11427e-37
11.1	66	17	3.80636	-1.04313e-14	6.49941e-22	1.46121e-36
11.2	66	17	3.80636	-1.04313e-14	6.49941e-22	-7.73534e-37
11.2	67	17	3.80636	-1.04313e-14	6.49941e-22	5.65329e-36
11.3	67	17	3.80636	-1.04313e-14	6.49941e-22	-3.08409e-37
11.3	68	17	3.80636	-1.04313e-14	6.49941e-22	2.93311e-36
11.4	68	17	3.80636	-1.04313e-14	6.49941e-22	-2.21762e-36
11.4	69	17	3.80636	-1.04313e-14	6.49941e-22	2.63974e-36
11.5	69	17	3.80636	-1.04313e-14	6.49941e-22	9.95149e-37
11.5	70	17	3.80636	-1.04313e-14	6.49941e-22	2.51874e-36
11.6	70	17	3.80636	-1.04313e-14	6.49941e-22	5.01487e-37
11.6	71	17	3.80636	-1.04313e-14	6.49941e-22	1.5676e-36
11.7	71	17	3.80636	-1.04313e-14	6.49941e-22	7.46254e-38
11.7	72	17	3.80636	-1.04313e-14	6.49941e-22	2.5144e-36
11.8	72	17	3.80636	-1.04313e-14	6.49941e-22	-3.79373e-37
11.8	73	17	3.80636	-1.04313e-14	6.49941e-22	4.47752e-36
11.9	73	17	3.80636	-1.04313e-14	6.49941e-22	-6.83043e-37
11.9	74	17	3.80636	-1.04313e-14	6.49941e-22	6.78054e-38
12	74	17	3.80636	-1.04313e-14	6.49941e-22	7.28594e-37
12	75	17	3.80636	-1.04313e-14	6.49941e-22	2.28435e-37
12.1	75	17	3.80636	-1.04313e-14	6.49941e-22	3.25645e-36
12.1	76	17	3.80636	-1.04313e-14	6.49941e-22	4.69164e-37
12.2	76	17	3.80636	-1.04313e-14	6.49941e-22	-2.05875e-37
12.2	77	17	3.80636	-1.04313e-14	6.49941e-22	-1.73731e-38
12.3	77	17	3.80636	-1.04313e-14	6.49941e-22	-2.69195e-36
12.3	78	17	3.80636	-1.04313e-14	6.49941e-22	-4.14011e-36
12.4	78	17	3.80636	-1.04313e-14	6.49941e-22	-4.5979e-36
12.4	79	17	3.80636	-1.04313e-14	6.49941e-22	8.27753e-37
12.5	79	17	3.80636	-1.04313e-14	6.49941e-22	-6.15842e-36
12.5	80	17	3.80636	-1.04313e-14	6.49941e-22	3.33661e-36
12.6	80	17	3.80636	-1.04313e-14	6.49941e-22	-4.07621e-36
12.6	81	17	3.80636	-1.04313e-14	6.49941e-22	2.71993e-36
12.7	81	17	3.80636	-1.04313e-14	6.49941e-22	2.74735e-36
12.7	82	17	3.80636	-1.04313e-14	6.49941e-22	1.54014e-36
12.8	82	17	3.80636	-1.04313e-14	6.49941e-22	-2.22026e-36
12.8	83	17	3.80636	-1.04313e-14	6.49941e-22	2.09723e-36
12.9	83	17	3.80636	-1.04313e-14	6.49941e-22	-4.14859e-36
12.9	84	17	3.80636	-1.04313e-14	6.49941e-22	3.09403e-36
13	84	17	3.80636	-1.04313e-14	6.49941e-22	3.51231e-37
13	85	17	3.80636	-1.04313e-14	6.49941e-22	-2.49954e-37
13.1	85	17	3.80636	-1.04313e-14	6.49941e-22	3.04509e-36
13.1	86	17	3.80636	-1.04313e-14	6.49941e-22	-1.80916e-36
13.2	86	17	3.80636	-1.04313e-14	6.49941e-22	-1.11786e-36
13.2	87	17	3.80636	-1.04313e-14	6.49941e-22	-1.08851e-36
13.3	87	17	3.80636	-1.04313e-14	6.49941e-22	-2.14054e-36
13.3	88	17	3.80636	-1.04313e-14	6.49941e-22	8.7369e-37
13.4	88	17	3.80636	-1.04313e-14	6.49941e-22	2.04602e-36
13.4	89	17	3.80636	-1.04313e-14	6.49941e-22	3.41747e-36
13.5	89	17	3.80636	-1.04313e-14	6.49941e-22	2.96185e-36
13.5	90	17	3.80636	-1.04313e-14	6.49941e-22	1.97958e-36
13.6	90	17	3.80636	-1.04313e-14	6.49941e-22	-1.38111e-36
13.6	91	17	3.80636	-1.04313e-14	6.49941e-22	6.83439e-36
13.7	91	17	3.80636	-1.04313e-14	6.49941e-22	5.4235e-36
13.7	92	17	3.80636	-1.04313e-14	6.49941e-22	2.58002e-36
13.8	92	17	3.80636	-1.04313e-14	6.49941e-22	3.18966e-36
13.8	93	17	3.80636	-1.04313e-14	6.49941e-22	7.67925e-37
13.9	93	17	3.80636	-1.04313e-14	6.49941e-22	1.59824e-36
13.9	94	17	3.80636	-1.04313e-14	6.49941e-22	-1.6163e-37
14	94	17	3.80636	-1.04313e-14	6.49941e-22	2.24845e-36
14	95	17	3.80636	-1.04313e-14	6.49941e-22	-9.83285e-37
14.1	95	17	3.80636	-1.04313e-14	6.49941e-22	5.32363e-36
14.1	96	17	3.80636	-1.04313e-14	6.49941e-22	-1.25664e-36
14.2	96	17	3.80636	-1.04313e-14	6.49941e-22	1.88873e-36
14.2	97	17	3.80636	-1.04313e-14	6.49941e-22	3.16615e-36
14.3	97	17	3.80636	-1.04313e-14	6.49941e-22	2.97159e-37
14.3	98	17	3.80636	-1.04313e-14	6.49941e-22	3.65945e-36
14.4	98	17	3.80636	-1.04313e-14	6.49941e-22	2.94198e-36
14.4	99	17	3.80636	-1.04313e-14	6.49941e-22	8.9831e-37
14.5	99	17	3.80636	-1.04313e-14	6.49941e-22	1.42256e-36
14.5	100	17	3.80636	-1.04313e-14	6.49941e-22	1.45112e-37
14.6	100	17	3.80636	-1.04313e-14	6.49941e-22	-1.00879e-36
14.6	101	17	3.80636	-1.04313e-14	6.49941e-22	4.04588e-36
14.7	101	17	3.80636	-1.04313e-14	6.49941e-22	1.87791e-36
14.7	102	17	3.80636	-1.04313e-14	6.49941e-22	3.566e-36
14.8	102	17	3.80636	-1.04313e-14	6.49941e-22	4.46917e-37
14.8	103	17	3.80636	-1.04313e-14	6.49941e-22	3.20521e-36
14.9	103	17	3.80636	-1.04313e-14	6.49941e-22	3.75064e-36
14.9	104	17	3.80636	-1.04313e-14	6.49941e-22	-2.16717e-36
15	104	17	3.80636	-1.04313e-14	6.49941e-22	3.69658e-36
15	105	17	3.80636	-1.04313e-14	6.49941e-22	6.63476e-37
15.1	105	17	3.80636	-1.04313e-14	6.49941e-22	3.72311e-36
15.1	106	17	3.80636	-1.04313e-14	6.49941e-22	-1.73501e-36
15.2	106	17	3.80636	-1.04313e-14	6.49941e-22	1.19542e-36
15.2	107	17	3.80636	-1.04313e-14	6.49941e-22	3.99514e-36
15.3	107	17	3.80636	-1.04313e-14	6.49941e-22	2.12849e-36
15.3	108	17	3.80636	-1.04313e-14	6.49941e-22	3.51999e-36
15.4	108	17	3.80636	-1.04313e-14	6.49941e-22	-1.16282e-37
15.4	109	17	3.80636	-1.04313e-14	6.49941e-22	4.5073e-36
15.5	109	17	3.80636	-1.04313e-14	6.49941e-22	2.8341e-36
15.5	110	17	3.80636	-1.04313e-14	6.49941e-22	4.29182e-37
15.6	110	17	3.80636	-1.04313e-14	6.49941e-22	5.58693e-37
15.6	111	17	3.80636	-1.04313e-14	6.49941e-22	1.34175e-36
15.7	111	17	3.80636	-1.04313e-14	6.49941e-22	5.19101e-36
15.7	112	17	3.80636	-1.04313e-14	6.49941e-22	-1.42853e-36
15.8	112	17	3.80636	-1.04313e-14	6.49941e-22	5.32589e-36
15.8	113	17	3.80636	-1.04313e-14	6.49941e-22	-1.83859e-37
15.9	113	17	3.80636	-1.04313e-14	6.49941e-22	3.811e-36
15.9	114	17	3.80636	-1.04313e-14	6.49941e-22	-7.58837e-37
16	114	17	3.80636	-1.04313e-14	6.49941e-22	-8.39151e-37
16	115	17	3.80636	-1.04313e-14	6.49941e-22	2.4773e-36
16.1	115	17	3.80636	-1.04313e-14	6.49941e-22	3.5649e-36
16.1	116	17	3.80636	-1.04313e-14	6.49941e-22	-1.09085e-36
16.2	116	17	3.80636	-1.04313e-14	6.49941e-22	1.04622e-38
16.2	117	17	3.80636	-1.04313e-14	6.49941e-22	1.42324e-36
16.3	117	17	3.80636	-1.04313e-14	6.49941e-22	1.84098e-36
16.3	118	17	3.80636	-1.04313e-14	6.49941e-22	-3.01325e-37
16.4	118	17	3.80636	-1.04313e-14	6.49941e-22	2.02056e-36
16.4	119	17	3.80636	-1.04313e-14	6.49941e-22	1.69358e-36
16.5	119	17	3.80636	-1.04313e-14	6.49941e-22	3.25971e-36
16.5	120	17	3.80636	-1.04313e-14	6.49941e-22	-3.1424e-36
16.6	120	17	3.80636	-1.04313e-14	6.49941e-22	1.26264e-36
16.6	121	17	3.80636	-1.04313e-14	6.49941e-22	-6.564e-37
16.7	121	17	3.80636	-1.04313e-14	6.49941e-22	3.8083e-36
16.7	122	17	3.80636	-1.04313e-14	6.49941e-22	-4.2729e-37
16.8	122	17	3.80636	-1.04313e-14	6.49941e-22	-4.93864e-37
16.8	123	17	3.80636	-1.04313e-14	6.49941e-22	5.1012e-36
16.9	123	17	3.80636	-1.04313e-14	6.49941e-22	4.00585e-36
16.9	124	17	3.80636	-1.04313e-14	6.49941e-22	4.90618e-36
17	124	17	3.80636	-1.04313e-14	6.49941e-22	3.21983e-36
17	125	17	3.80636	-1.04313e-14	6.49941e-22	3.01057e-36
17.1	125	17	3.80636	-1.04313e-14	6.49941e-22	4.56667e-36
17.1	126	17	3.80636	-1.04313e-14	6.49941e-22	-9.60343e-37
17.2	126	17	3.80636	-1.04313e-14	6.49941e-22	2.5714e-37
17.2	127	17	3.80636	-1.04313e-14	6.49941e-22	3.32744e-36
17.3	127	17	3.80636	-1.04313e-14	6.49941e-22	-8.03239e-37
17.3	128	17	3.80636	-1.04313e-14	6.49941e-22	-3.33377e-37
17.4	128	17	3.80636	-1.04313e-14	6.49941e-22	-3.1023e-36
17.4	129	17	3.80636	-1.04313e-14	6.49941e-22	2.83007e-36
17.5	129	17	3.80636	-1.04313e-14	6.49941e-22	1.35698e-36
17.5	130	17	3.80636	-1.04313e-14	6.49941e-22	-1.49244e-38
17.6	130	17	3.80636	-1.04313e-14	6.49941e-22	2.19661e-37
17.6	131	17	3.80636	-1.04313e-14	6.49941e-22	-2.89001e-37
17.7	131	17	3.80636	-1.04313e-14	6.49941e-22	2.03844e-36
17.7	132	17	3.80636	-1.04313e-14	6.49941e-22	-1.76534e-36
17.8	132	17	3.80636	-1.04313e-14	6.49941e-22	1.56325e-36
17.8	133	17	3.80636	-1.04313e-14	6.49941e-22	3.03197e-36
17.9	133	17	3.80636	-1.04313e-14	6.49941e-22	3.96535e-36
17.9	134	17	3.80636	-1.04313e-14	6.49941e-22	9.33336e-37
18	134	17	3.80636	-1.04313e-14	6.49941e-22	-1.92373e-36
18	135	17	3.80636	-1.04313e-14	6.49941e-22	2.73632e-36
18.1	135	17	3.80636	-1.04313e-14	6.49941e-22	-1.00008e-37
18.1	136	17	3.80636	-1.04313e-14	6.49941e-22	-5.34127e-37
18.2	136	17	3.80636	-1.04313e-14	6.49941e-22	-4.21706e-37
18.2	137	17	3.80636	-1.04313e-14	6.49941e-22	3.72227e-36
18.3	137	17	3.80636	-1.04313e-14	6.49941e-22	2.44282e-37
18.3	138	17	3.80636	-1.04313e-14	6.49941e-22	4.61584e-37
18.4	138	17	3.80636	-1.04313e-14	6.49941e-22	-4.00967e-36
18.4	139	17	3.80636	-1.04313e-14	6.49941e-22	4.99047e-36
18.5	139	17	3.80636	-1.04313e-14	6.49941e-22	7.35423e-37
18.5	140	17	3.80636	-1.04313e-14	6.49941e-22	3.74416e-36
18.6	140	17	3.80636	-1.04313e-14	6.49941e-22	-2.95598e-36
18.6	141	17	3.80636	-1.04313e-14	6.49941e-22	4.27703e-36
18.7	141	17	3.80636	-1.04313e-14	6.49941e-22	-5.26367e-37
18.7	142	17	3.80636	-1.04313e-14	6.49941e-22	-4.30498e-37
18.8	142	17	3.80636	-1.04313e-14	6.49941e-22	-3.29204e-36
18.8	143	17	3.80636	-1.04313e-14	6.49941e-22	4.77741e-36
18.9	143	17	3.80636	-1.04313e-14	6.49941e-22	1.15174e-36
18.9	144	17	3.80636	-1.04313e-14	6.49941e-22	1.87317e-36
19	144	17	3.80636	-1.04313e-14	6.49941e-22	-1.8846e-36
19	145	17	3.80636	-1.04313e-14	6.49941e-22	1.90387e-36
19.1	145	17	3.80636	-1.04313e-14	6.49941e-22	-3.60113e-38
19.1	146	17	3.80636	-1.04313e-14	6.49941e-22	-6.61207e-37
19.2	146	17	3.80636	-1.04313e-14	6.49941e-22	-8.61278e-37
19.2	147	17	3.80636	-1.04313e-14	6.49941e-22	3.04242e-36
19.3	147	17	3.80636	-1.04313e-14	6.49941e-22	2.28639e-36
19.3	148	17	3.80636	-1.04313e-14	6.49941e-22	2.76872e-36
19.4	148	17	3.80636	-1.04313e-14	6.49941e-22	3.91868e-38
19.4	149	17	3.80636	-1.04313e-14	6.49941e-22	4.36656e-36
19.5	149	17	3.80636	-1.04313e-14	6.49941e-22	6.26438e-37
19.5	150	17	3.80636	-1.04313e-14	6.49941e-22	8.2563e-37
19.6	150	17	3.80636	-1.04313e-14	6.49941e-22	-3.13374e-36
19.6	151	17	3.80636	-1.04313e-14	6.49941e-22	2.7338e-36
19.7	151	17	3.80636	-1.04313e-14	6.49941e-22	-8.00126e-37
19.7	152	17	3.80636	-1.04313e-14	6.49941e-22	4.07788e-38
19.8	152	17	3.80636	-1.04313e-14	6.49941e-22	3.03834e-37
19.8	153	17	3.80636	-1.04313e-14	6.49941e-22	2.98929e-36
19.9	153	17	3.80636	-1.04313e-14	6.49941e-22	1.70869e-36
19.9	154	17	3.80636	-1.04313e-14	6.49941e-22	1.74135e-36
20	154	17	3.80636	-1.04313e-14	6.49941e-22	-2.05909e-36
20	155	17	3.80636	-1.04313e-14	6.49941e-22	7.12535e-37
20.1	155	17	3.80636	-1.04313e-14	6.49941e-22	-1.01492e-36
4.7	0	1	7.62488605482622	3.29800257668628e-15	0.388231256730025	-5.3444373562725e-16
4.7	0	2	7.62488605482622	3.29800257668628e-15	-0.00110408131065309	6.50822644509349e-18
4.7	0	3	7.62488605482622	3.29800257668628e-15	0.127775032390932	3.27543007420488e-16
4.7	0	4	7.62488605482622	3.29800257668628e-15	2.73217824108234	-5.58970579990676e-15
4.8	0	1	7.62488605482622	3.29800257668628e-15	0.384988090312732	-4.44270846381999e-16
4.8	0	2	7.62488605482622	3.29800257668628e-15	0.00436478079404463	2.96973568065145e-18
4.8	0	3	7.62488605482622	3.29800257668628e-15	0.128722963655288	2.23665636492951e-16
4.8	0	4	7.62488605482622	3.29800257668628e-15	2.59018600014081	-5.18200139593558e-15
4.8	0	17	3.81244	1.36678e-13	0.959366	3.24289e-14
4.7	0	17	3.81244	1.36678e-13	0.971248	3.31667e-14
4.8	1	17	3.81244	-1.9582e-14	0.932088	-2.33069e-15
4.9	1	17	3.81244	-1.9582e-14	0.920687	-4.19883e-16
4.9	2	17	3.81244	-1.9582e-14	0.845992	-5.98921e-15
5	2	17	3.81244	-1.9582e-14	0.837065	-6.00959e-15
5	3	17	3.81244	-1.9582e-14	0.730656	-3.07856e-14
5.1	3	17	3.81244	-1.9582e-14	0.724974	-4.28919e-14
5.1	4	17	3.81244	-1.9582e-14	0.588336	2.61069e-16
5.2	4	17	3.81244	-1.9582e-14	0.588232	2.21124e-16
5.2	5	17	3.81244	-1.9582e-14	0.434753	3.05412e-14
5.3	5	17	3.81244	-1.9582e-14	0.438577	3.00297e-14
5.3	6	17	3.81244	-1.9582e-14	0.292193	-7.40077e-16
5.4	6	17	3.81244	-1.9582e-14	0.298536	-5.66184e-16
5.4	7	17	3.81244	-1.9582e-14	0.178659	-1.75939e-14
5.5	7	17	3.81244	-1.9582e-14	0.184664	-1.63801e-14
5.5	8	17	3.81244	-1.9582e-14	0.098691	6.27659e-17
5.6	8	17	3.81244	-1.9582e-14	0.104094	4.83716e-16
5.6	9	17	3.81244	-1.9582e-14	0.0469078	-2.14731e-15
5.7	9	17	3.81244	-1.9582e-14	0.0510654	-2.11972e-15
5.7	10	17	3.81244	-1.9582e-14	0.0187158	5.11255e-17
5.8	10	17	3.81244	-1.9582e-14	0.0211559	-1.3783e-17
5.8	11	17	3.81244	-1.9582e-14	0.00608793	-5.67451e-17
5.9	11	17	3.81244	-1.9582e-14	0.00724095	-3.55018e-17
5.9	12	17	3.81244	-1.9582e-14	0.00154976	4.03371e-18
6	12	17	3.81244	-1.9582e-14	0.00196752	1.53863e-18
6	13	17	3.81244	-1.9582e-14	0.000302771	6.48369e-17
6.1	13	17	3.81244	-1.9582e-14	0.000413258	7.07723e-17
6.1	14	17	3.81244	-1.9582e-14	4.56647e-05	4.80883e-20
6.2	14	17	3.81244	-1.9582e-14	6.70751e-05	-2.33167e-19
6.2	15	17	3.81244	-1.9582e-14	5.41793e-06	-1.0217e-17
6.3	15	17	3.81244	-1.9582e-14	8.54648e-06	-1.10735e-17
6.3	16	17	3.81244	-1.9582e-14	5.17075e-07	-6.70513e-22
6.4	16	17	3.81244	-1.9582e-14	8.73213e-07	1.99696e-21
6.4	17	17	3.81244	-1.9582e-14	4.05577e-08	-1.11187e-19
6.5	17	17	3.81244	-1.9582e-14	7.3085e-08	-8.36599e-20
6.5	18	17	3.81244	-1.9582e-14	2.66539e-09	1.6435e-23
6.6	18	17	3.81244	-1.9582e-14	5.10934e-09	3.41919e-23
6.6	19	17	3.81244	-1.9582e-14	1.49254e-10	9.73276e-20
6.7	19	17	3.81244	-1.9582e-14	3.03504e-10	1.30792e-19
6.7	20	17	3.81244	-1.9582e-14	7.22599e-12	9.39014e-26
6.8	20	17	3.81244	-1.9582e-14	1.55482e-11	-2.64673e-26
6.8	21	17	3.81244	-1.9582e-14	3.06305e-13	3.40756e-22
6.9	21	17	3.81244	-1.9582e-14	6.95845e-13	5.73844e-22
6.9	22	17	3.81244	-1.9582e-14	1.14938e-14	-5.85378e-28
7	22	17	3.81244	-1.9582e-14	2.75121e-14	3.58395e-28
7	23	17	3.81244	-1.9582e-14	3.85469e-16	6.48649e-23
7.1	23	17	3.81244	-1.9582e-14	9.7043e-16	9.84369e-23
7.1	24	17	3.81244	-1.9582e-14	1.16521e-17	9.52616e-31
7.2	24	17	3.81244	-1.9582e-14	3.08015e-17	-6.50955e-31
7.2	25	17	3.81244	-1.9582e-14	3.20066e-19	-6.42867e-25
7.3	25	17	3.81244	-1.9582e-14	8.86643e-19	-1.00078e-24
7.3	26	17	3.81244	-1.9582e-14	8.26754e-21	1.34681e-31
7.4	26	17	3.81244	-1.9582e-14	2.35278e-20	-1.52638e-31
7.4	27	17	3.81244	-1.9582e-14	4.28653e-22	7.06601e-27
7.5	27	17	3.81244	-1.9582e-14	8.05036e-22	1.43797e-26
7.5	28	17	3.81244	-1.9582e-14	2.4771e-22	2.15334e-32
7.6	28	17	3.81244	-1.9582e-14	2.56245e-22	-1.72267e-32
7.6	29	17	3.81244	-1.9582e-14	2.43868e-22	1.14522e-28
7.7	29	17	3.81244	-1.9582e-14	2.44048e-22	2.33113e-28
7.7	30	17	3.81244	-1.9582e-14	2.43792e-22	-2.26004e-34
7.8	30	17	3.81244	-1.9582e-14	2.43796e-22	4.52008e-34
7.8	31	17	3.81244	-1.9582e-14	2.43791e-22	-1.216e-31
7.9	31	17	3.81244	-1.9582e-14	2.43791e-22	-2.94095e-31
7.9	32	17	3.81244	-1.9582e-14	2.43791e-22	-2.868e-35
8	32	17	3.81244	-1.9582e-14	2.43791e-22	-1.5774e-34
8	33	17	3.81244	-1.9582e-14	2.43791e-22	-2.43348e-34
8.1	33	17	3.81244	-1.9582e-14	2.43791e-22	-4.13692e-34
8.1	34	17	3.81244	-1.9582e-14	2.43791e-22	5.80722e-36
8.2	34	17	3.81244	-1.9582e-14	2.43791e-22	1.29049e-36
8.2	35	17	3.81244	-1.9582e-14	2.43791e-22	-1.23359e-33
8.3	35	17	3.81244	-1.9582e-14	2.43791e-22	-1.23219e-33
8.3	36	17	3.81244	-1.9582e-14	2.43791e-22	6.32545e-38
8.4	36	17	3.81244	-1.9582e-14	2.43791e-22	4.84952e-37
8.4	37	17	3.81244	-1.9582e-14	2.43791e-22	9.51183e-36
8.5	37	17	3.81244	-1.9582e-14	2.43791e-22	9.77459e-36
8.5	38	17	3.81244	-1.9582e-14	2.43791e-22	3.88843e-37
8.6	38	17	3.81244	-1.9582e-14	2.43791e-22	1.5963e-37
8.6	39	17	3.81244	-1.9582e-14	2.43791e-22	1.75656e-36
8.7	39	17	3.81244	-1.9582e-14	2.43791e-22	1.38254e-36
8.7	40	17	3.81244	-1.9582e-14	2.43791e-22	6.757e-37
8.8	40	17	3.81244	-1.9582e-14	2.43791e-22	6.70857e-37
8.8	41	17	3.81244	-1.9582e-14	2.43791e-22	8.8628e-38
8.9	41	17	3.81244	-1.9582e-14	2.43791e-22	1.37866e-36
8.9	42	17	3.81244	-1.9582e-14	2.43791e-22	-6.13431e-37
9	42	17	3.81244	-1.9582e-14	2.43791e-22	4.10022e-37
9	43	17	3.81244	-1.9582e-14	2.43791e-22	6.30099e-37
9.1	43	17	3.81244	-1.9582e-14	2.43791e-22	4.39299e-38
9.1	44	17	3.81244	-1.9582e-14	2.43791e-22	7.02169e-37
9.2	44	17	3.81244	-1.9582e-14	2.43791e-22	2.06544e-37
9.2	45	17	3.81244	-1.9582e-14	2.43791e-22	-9.5595e-37
9.3	45	17	3.81244	-1.9582e-14	2.43791e-22	1.3182e-37
9.3	46	17	3.81244	-1.9582e-14	2.43791e-22	5.97095e-38
9.4	46	17	3.81244	-1.9582e-14	2.43791e-22	3.05968e-37
9.4	47	17	3.81244	-1.9582e-14	2.43791e-22	-1.90054e-37
9.5	47	17	3.81244	-1.9582e-14	2.43791e-22	-3.14179e-36
9.5	48	17	3.81244	-1.9582e-14	2.43791e-22	-1.53199e-36
9.6	48	17	3.81244	-1.9582e-14	2.43791e-22	-3.36561e-37
9.6	49	17	3.81244	-1.9582e-14	2.43791e-22	1.76512e-36
9.7	49	17	3.81244	-1.9582e-14	2.43791e-22	2.19291e-36
9.7	50	17	3.81244	-1.9582e-14	2.43791e-22	2.28286e-36
9.8	50	17	3.81244	-1.9582e-14	2.43791e-22	-3.1222e-37
9.8	51	17	3.81244	-1.9582e-14	2.43791e-22	-8.22072e-37
9.9	51	17	3.81244	-1.9582e-14	2.43791e-22	-1.53164e-36
9.9	52	17	3.81244	-1.9582e-14	2.43791e-22	7.19517e-37
10	52	17	3.81244	-1.9582e-14	2.43791e-22	-1.63951e-36
10	53	17	3.81244	-1.9582e-14	2.43791e-22	2.19153e-36
10.1	53	17	3.81244	-1.9582e-14	2.43791e-22	1.20984e-36
10.1	54	17	3.81244	-1.9582e-14	2.43791e-22	1.69075e-36
10.2	54	17	3.81244	-1.9582e-14	2.43791e-22	-9.12311e-37
10.2	55	17	3.81244	-1.9582e-14	2.43791e-22	1.82742e-36
10.3	55	17	3.81244	-1.9582e-14	2.43791e-22	-4.83921e-37
10.3	56	17	3.81244	-1.9582e-14	2.43791e-22	1.1475e-36
10.4	56	17	3.81244	-1.9582e-14	2.43791e-22	1.30598e-36
10.4	57	17	3.81244	-1.9582e-14	2.43791e-22	2.58977e-37
10.5	57	17	3.81244	-1.9582e-14	2.43791e-22	-4.94954e-37
10.5	58	17	3.81244	-1.9582e-14	2.43791e-22	-7.53394e-37
10.6	58	17	3.81244	-1.9582e-14	2.43791e-22	5.81618e-37
10.6	59	17	3.81244	-1.9582e-14	2.43791e-22	-5.72321e-37
10.7	59	17	3.81244	-1.9582e-14	2.43791e-22	1.42549e-36
10.7	60	17	3.81244	-1.9582e-14	2.43791e-22	-1.44447e-37
10.8	60	17	3.81244	-1.9582e-14	2.43791e-22	8.1394e-37
10.8	61	17	3.81244	-1.9582e-14	2.43791e-22	-1.43742e-36
10.9	61	17	3.81244	-1.9582e-14	2.43791e-22	-2.23201e-37
10.9	62	17	3.81244	-1.9582e-14	2.43791e-22	-4.84512e-37
11	62	17	3.81244	-1.9582e-14	2.43791e-22	-5.41931e-37
11	63	17	3.81244	-1.9582e-14	2.43791e-22	-7.13967e-37
11.1	63	17	3.81244	-1.9582e-14	2.43791e-22	2.81591e-37
11.1	64	17	3.81244	-1.9582e-14	2.43791e-22	-1.8975e-36
11.2	64	17	3.81244	-1.9582e-14	2.43791e-22	-5.15053e-37
11.2	65	17	3.81244	-1.9582e-14	2.43791e-22	3.13314e-37
11.3	65	17	3.81244	-1.9582e-14	2.43791e-22	-1.26315e-36
11.3	66	17	3.81244	-1.9582e-14	2.43791e-22	-3.9014e-37
11.4	66	17	3.81244	-1.9582e-14	2.43791e-22	-1.64709e-36
11.4	67	17	3.81244	-1.9582e-14	2.43791e-22	-3.12451e-37
11.5	67	17	3.81244	-1.9582e-14	2.43791e-22	-8.68432e-37
11.5	68	17	3.81244	-1.9582e-14	2.43791e-22	-9.06166e-38
11.6	68	17	3.81244	-1.9582e-14	2.43791e-22	-6.96161e-37
11.6	69	17	3.81244	-1.9582e-14	2.43791e-22	-3.19782e-37
11.7	69	17	3.81244	-1.9582e-14	2.43791e-22	-5.98699e-37
11.7	70	17	3.81244	-1.9582e-14	2.43791e-22	2.41049e-37
11.8	70	17	3.81244	-1.9582e-14	2.43791e-22	-4.40143e-37
11.8	71	17	3.81244	-1.9582e-14	2.43791e-22	-4.5061e-37
11.9	71	17	3.81244	-1.9582e-14	2.43791e-22	-2.06145e-36
11.9	72	17	3.81244	-1.9582e-14	2.43791e-22	8.4837e-37
12	72	17	3.81244	-1.9582e-14	2.43791e-22	-6.41494e-37
12	73	17	3.81244	-1.9582e-14	2.43791e-22	4.35624e-37
12.1	73	17	3.81244	-1.9582e-14	2.43791e-22	8.38231e-37
12.1	74	17	3.81244	-1.9582e-14	2.43791e-22	-1.03942e-36
12.2	74	17	3.81244	-1.9582e-14	2.43791e-22	-3.41696e-37
12.2	75	17	3.81244	-1.9582e-14	2.43791e-22	-6.01749e-37
12.3	75	17	3.81244	-1.9582e-14	2.43791e-22	1.02194e-38
12.3	76	17	3.81244	-1.9582e-14	2.43791e-22	4.72193e-37
12.4	76	17	3.81244	-1.9582e-14	2.43791e-22	7.46134e-37
12.4	77	17	3.81244	-1.9582e-14	2.43791e-22	-2.09747e-37
12.5	77	17	3.81244	-1.9582e-14	2.43791e-22	-2.98524e-37
12.5	78	17	3.81244	-1.9582e-14	2.43791e-22	-8.02244e-37
12.6	78	17	3.81244	-1.9582e-14	2.43791e-22	2.74467e-37
12.6	79	17	3.81244	-1.9582e-14	2.43791e-22	1.33798e-36
12.7	79	17	3.81244	-1.9582e-14	2.43791e-22	6.48017e-37
12.7	80	17	3.81244	-1.9582e-14	2.43791e-22	8.09142e-37
12.8	80	17	3.81244	-1.9582e-14	2.43791e-22	-3.51521e-37
12.8	81	17	3.81244	-1.9582e-14	2.43791e-22	2.83141e-37
12.9	81	17	3.81244	-1.9582e-14	2.43791e-22	5.59045e-37
12.9	82	17	3.81244	-1.9582e-14	2.43791e-22	1.62668e-37
13	82	17	3.81244	-1.9582e-14	2.43791e-22	7.19492e-37
13	83	17	3.81244	-1.9582e-14	2.43791e-22	3.54373e-38
13.1	83	17	3.81244	-1.9582e-14	2.43791e-22	-1.70071e-37
13.1	84	17	3.81244	-1.9582e-14	2.43791e-22	8.99301e-37
13.2	84	17	3.81244	-1.9582e-14	2.43791e-22	-1.38335e-36
13.2	85	17	3.81244	-1.9582e-14	2.43791e-22	4.95769e-37
13.3	85	17	3.81244	-1.9582e-14	2.43791e-22	-1.3787e-36
13.3	86	17	3.81244	-1.9582e-14	2.43791e-22	9.25332e-37
13.4	86	17	3.81244	-1.9582e-14	2.43791e-22	2.28501e-38
13.4	87	17	3.81244	-1.9582e-14	2.43791e-22	1.17716e-36
13.5	87	17	3.81244	-1.9582e-14	2.43791e-22	1.43763e-36
13.5	88	17	3.81244	-1.9582e-14	2.43791e-22	1.15948e-36
13.6	88	17	3.81244	-1.9582e-14	2.43791e-22	4.01094e-37
13.6	89	17	3.81244	-1.9582e-14	2.43791e-22	1.37249e-36
13.7	89	17	3.81244	-1.9582e-14	2.43791e-22	3.11158e-37
13.7	90	17	3.81244	-1.9582e-14	2.43791e-22	8.23377e-37
13.8	90	17	3.81244	-1.9582e-14	2.43791e-22	4.94403e-38
13.8	91	17	3.81244	-1.9582e-14	2.43791e-22	6.56547e-37
13.9	91	17	3.81244	-1.9582e-14	2.43791e-22	-4.02667e-37
13.9	92	17	3.81244	-1.9582e-14	2.43791e-22	2.02097e-36
14	92	17	3.81244	-1.9582e-14	2.43791e-22	1.70396e-36
14	93	17	3.81244	-1.9582e-14	2.43791e-22	1.57337e-36
14.1	93	17	3.81244	-1.9582e-14	2.43791e-22	4.93111e-37
14.1	94	17	3.81244	-1.9582e-14	2.43791e-22	1.76562e-37
14.2	94	17	3.81244	-1.9582e-14	2.43791e-22	-3.98909e-37
14.2	95	17	3.81244	-1.9582e-14	2.43791e-22	8.02402e-37
14.3	95	17	3.81244	-1.9582e-14	2.43791e-22	-8.62708e-38
14.3	96	17	3.81244	-1.9582e-14	2.43791e-22	1.51856e-36
14.4	96	17	3.81244	-1.9582e-14	2.43791e-22	8.11759e-37
14.4	97	17	3.81244	-1.9582e-14	2.43791e-22	6.14889e-37
14.5	97	17	3.81244	-1.9582e-14	2.43791e-22	-8.43506e-38
14.5	98	17	3.81244	-1.9582e-14	2.43791e-22	3.00778e-37
14.6	98	17	3.81244	-1.9582e-14	2.43791e-22	-5.03899e-37
14.6	99	17	3.81244	-1.9582e-14	2.43791e-22	7.00473e-37
14.7	99	17	3.81244	-1.9582e-14	2.43791e-22	-2.18927e-37
14.7	100	17	3.81244	-1.9582e-14	2.43791e-22	1.08562e-37
14.8	100	17	3.81244	-1.9582e-14	2.43791e-22	-7.30236e-38
14.8	101	17	3.81244	-1.9582e-14	2.43791e-22	-4.00724e-37
14.9	101	17	3.81244	-1.9582e-14	2.43791e-22	5.34142e-37
14.9	102	17	3.81244	-1.9582e-14	2.43791e-22	-1.73418e-36
15	102	17	3.81244	-1.9582e-14	2.43791e-22	-5.83357e-37
15	103	17	3.81244	-1.9582e-14	2.43791e-22	-1.67662e-36
15.1	103	17	3.81244	-1.9582e-14	2.43791e-22	-3.18502e-37
15.1	104	17	3.81244	-1.9582e-14	2.43791e-22	9.44012e-37
15.2	104	17	3.81244	-1.9582e-14	2.43791e-22	5.10271e-37
15.2	105	17	3.81244	-1.9582e-14	2.43791e-22	1.09105e-36
15.3	105	17	3.81244	-1.9582e-14	2.43791e-22	2.80604e-37
15.3	106	17	3.81244	-1.9582e-14	2.43791e-22	1.21514e-36
15.4	106	17	3.81244	-1.9582e-14	2.43791e-22	5.38528e-37
15.4	107	17	3.81244	-1.9582e-14	2.43791e-22	-1.35683e-37
15.5	107	17	3.81244	-1.9582e-14	2.43791e-22	-5.6088e-37
15.5	108	17	3.81244	-1.9582e-14	2.43791e-22	3.17849e-37
15.6	108	17	3.81244	-1.9582e-14	2.43791e-22	6.44704e-37
15.6	109	17	3.81244	-1.9582e-14	2.43791e-22	7.25574e-38
15.7	109	17	3.81244	-1.9582e-14	2.43791e-22	7.33578e-37
15.7	110	17	3.81244	-1.9582e-14	2.43791e-22	9.98967e-37
15.8	110	17	3.81244	-1.9582e-14	2.43791e-22	1.16172e-36
15.8	111	17	3.81244	-1.9582e-14	2.43791e-22	4.57066e-37
15.9	111	17	3.81244	-1.9582e-14	2.43791e-22	1.2353e-37
15.9	112	17	3.81244	-1.9582e-14	2.43791e-22	-5.35899e-37
16	112	17	3.81244	-1.9582e-14	2.43791e-22	1.02024e-36
16	113	17	3.81244	-1.9582e-14	2.43791e-22	-7.283e-37
16.1	113	17	3.81244	-1.9582e-14	2.43791e-22	7.62605e-37
16.1	114	17	3.81244	-1.9582e-14	2.43791e-22	1.97897e-37
16.2	114	17	3.81244	-1.9582e-14	2.43791e-22	-1.23674e-37
16.2	115	17	3.81244	-1.9582e-14	2.43791e-22	1.22396e-37
16.3	115	17	3.81244	-1.9582e-14	2.43791e-22	-5.77314e-37
16.3	116	17	3.81244	-1.9582e-14	2.43791e-22	-1.32799e-38
16.4	116	17	3.81244	-1.9582e-14	2.43791e-22	-9.57845e-38
16.4	117	17	3.81244	-1.9582e-14	2.43791e-22	-7.73655e-38
16.5	117	17	3.81244	-1.9582e-14	2.43791e-22	-5.12978e-37
16.5	118	17	3.81244	-1.9582e-14	2.43791e-22	-6.19133e-37
16.6	118	17	3.81244	-1.9582e-14	2.43791e-22	-8.25807e-37
16.6	119	17	3.81244	-1.9582e-14	2.43791e-22	-1.53116e-36
16.7	119	17	3.81244	-1.9582e-14	2.43791e-22	-1.36608e-36
16.7	120	17	3.81244	-1.9582e-14	2.43791e-22	-1.28232e-36
16.8	120	17	3.81244	-1.9582e-14	2.43791e-22	4.81202e-37
16.8	121	17	3.81244	-1.9582e-14	2.43791e-22	-1.30485e-36
16.9	121	17	3.81244	-1.9582e-14	2.43791e-22	-9.34341e-37
16.9	122	17	3.81244	-1.9582e-14	2.43791e-22	-6.26468e-37
17	122	17	3.81244	-1.9582e-14	2.43791e-22	-1.99423e-36
17	123	17	3.81244	-1.9582e-14	2.43791e-22	-8.64963e-37
17.1	123	17	3.81244	-1.9582e-14	2.43791e-22	-1.50987e-36
17.1	124	17	3.81244	-1.9582e-14	2.43791e-22	3.94646e-37
17.2	124	17	3.81244	-1.9582e-14	2.43791e-22	-1.08891e-36
17.2	125	17	3.81244	-1.9582e-14	2.43791e-22	1.68713e-37
17.3	125	17	3.81244	-1.9582e-14	2.43791e-22	-1.76698e-36
17.3	126	17	3.81244	-1.9582e-14	2.43791e-22	9.04069e-37
17.4	126	17	3.81244	-1.9582e-14	2.43791e-22	-9.66366e-37
17.4	127	17	3.81244	-1.9582e-14	2.43791e-22	-4.50001e-37
17.5	127	17	3.81244	-1.9582e-14	2.43791e-22	-1.55115e-38
17.5	128	17	3.81244	-1.9582e-14	2.43791e-22	5.56006e-37
17.6	128	17	3.81244	-1.9582e-14	2.43791e-22	4.01158e-37
17.6	129	17	3.81244	-1.9582e-14	2.43791e-22	1.05724e-36
17.7	129	17	3.81244	-1.9582e-14	2.43791e-22	2.99145e-37
17.7	130	17	3.81244	-1.9582e-14	2.43791e-22	-5.01143e-37
17.8	130	17	3.81244	-1.9582e-14	2.43791e-22	4.45407e-37
17.8	131	17	3.81244	-1.9582e-14	2.43791e-22	-5.08113e-37
17.9	131	17	3.81244	-1.9582e-14	2.43791e-22	-4.37128e-37
17.9	132	17	3.81244	-1.9582e-14	2.43791e-22	9.95068e-37
18	132	17	3.81244	-1.9582e-14	2.43791e-22	-8.02978e-37
18	133	17	3.81244	-1.9582e-14	2.43791e-22	-1.15268e-36
18.1	133	17	3.81244	-1.9582e-14	2.43791e-22	-6.69341e-37
18.1	134	17	3.81244	-1.9582e-14	2.43791e-22	-5.22992e-37
18.2	134	17	3.81244	-1.9582e-14	2.43791e-22	-5.27303e-38
18.2	135	17	3.81244	-1.9582e-14	2.43791e-22	2.80489e-38
18.3	135	17	3.81244	-1.9582e-14	2.43791e-22	-1.2456e-37
18.3	136	17	3.81244	-1.9582e-14	2.43791e-22	-3.92841e-37
18.4	136	17	3.81244	-1.9582e-14	2.43791e-22	3.77595e-37
18.4	137	17	3.81244	-1.9582e-14	2.43791e-22	-1.1136e-37
18.5	137	17	3.81244	-1.9582e-14	2.43791e-22	-1.9163e-37
18.5	138	17	3.81244	-1.9582e-14	2.43791e-22	7.81397e-37
18.6	138	17	3.81244	-1.9582e-14	2.43791e-22	-1.00203e-37
18.6	139	17	3.81244	-1.9582e-14	2.43791e-22	7.37174e-37
18.7	139	17	3.81244	-1.9582e-14	2.43791e-22	1.78179e-37
18.7	140	17	3.81244	-1.9582e-14	2.43791e-22	2.9367e-37
18.8	140	17	3.81244	-1.9582e-14	2.43791e-22	-6.07735e-37
18.8	141	17	3.81244	-1.9582e-14	2.43791e-22	1.22003e-36
18.9	141	17	3.81244	-1.9582e-14	2.43791e-22	8.71831e-38
18.9	142	17	3.81244	-1.9582e-14	2.43791e-22	2.3367e-37
19	142	17	3.81244	-1.9582e-14	2.43791e-22	-1.15426e-36
19	143	17	3.81244	-1.9582e-14	2.43791e-22	-1.77762e-37
19.1	143	17	3.81244	-1.9582e-14	2.43791e-22	-1.8813e-37
19.1	144	17	3.81244	-1.9582e-14	2.43791e-22	-1.2375e-36
19.2	144	17	3.81244	-1.9582e-14	2.43791e-22	-1.52341e-36
19.2	145	17	3.81244	-1.9582e-14	2.43791e-22	1.46154e-37
19.3	145	17	3.81244	-1.9582e-14	2.43791e-22	-1.26938e-36
19.3	146	17	3.81244	-1.9582e-14	2.43791e-22	4.72925e-37
19.4	146	17	3.81244	-1.9582e-14	2.43791e-22	-8.32506e-37
19.4	147	17	3.81244	-1.9582e-14	2.43791e-22	-3.81038e-37
19.5	147	17	3.81244	-1.9582e-14	2.43791e-22	-4.15546e-37
19.5	148	17	3.81244	-1.9582e-14	2.43791e-22	-1.48183e-36
19.6	148	17	3.81244	-1.9582e-14	2.43791e-22	5.6257e-39
19.6	149	17	3.81244	-1.9582e-14	2.43791e-22	-1.76808e-36
19.7	149	17	3.81244	-1.9582e-14	2.43791e-22	1.68336e-39
19.7	150	17	3.81244	-1.9582e-14	2.43791e-22	-1.35881e-36
19.8	150	17	3.81244	-1.9582e-14	2.43791e-22	-7.71148e-37
19.8	151	17	3.81244	-1.9582e-14	2.43791e-22	-1.76509e-37
19.9	151	17	3.81244	-1.9582e-14	2.43791e-22	-1.04233e-36
19.9	152	17	3.81244	-1.9582e-14	2.43791e-22	5.52742e-37
20	152	17	3.81244	-1.9582e-14	2.43791e-22	2.32319e-37
20	153	17	3.81244	-1.9582e-14	2.43791e-22	-6.76145e-38
20.1	153	17	3.81244	-1.9582e-14	2.43791e-22	2.12426e-37
4.9	0	1	7.60563674983564	-7.05039277656152e-17	0.380157996355423	1.745121350073e-16
4.9	0	2	7.60563674983564	-7.05039277656152e-17	0.00904552273659182	2.54456510124235e-16
4.9	0	3	7.60563674983564	-7.05039277656152e-17	0.129157128142792	3.85459487065664e-16
4.9	0	4	7.60563674983564	-7.05039277656152e-17	2.67151432112669	4.57399223622128e-15
5	0	1	7.60563674983564	-7.05039277656152e-17	0.375494496231782	-1.03410932820502e-16
5	0	2	7.60563674983564	-7.05039277656152e-17	0.0120955152209666	1.66825285540424e-16
5	0	3	7.60563674983564	-7.05039277656152e-17	0.129531052981914	7.21483058502389e-16
5	0	4	7.60563674983564	-7.05039277656152e-17	2.53447360021652	4.91168326860624e-15
5	0	17	3.80282	-1.31316e-13	0.934867	-3.15172e-14
4.9	0	17	3.80282	-1.31316e-13	0.945686	-3.05101e-14
5	1	17	3.80282	1.07071e-14	0.907413	5.62577e-15
5.1	1	17	3.80282	1.07071e-14	0.896952	2.85963e-15
5.1	2	17	3.80282	1.07071e-14	0.826337	-9.0813e-18
5.2	2	17	3.80282	1.07071e-14	0.817936	-1.595e-15
5.2	3	17	3.80282	1.07071e-14	0.717518	-1.60478e-13
5.3	3	17	3.80282	1.07071e-14	0.712029	-2.43006e-13
5.3	4	17	3.80282	1.07071e-14	0.586241	-9.658e-16
5.4	4	17	3.80282	1.07071e-14	0.585301	-7.49766e-16
5.4	5	17	3.80282	1.07071e-14	0.440964	2.18786e-13
5.5	5	17	3.80282	1.07071e-14	0.444191	2.21377e-13
5.5	6	17	3.80282	1.07071e-14	0.303809	4.32621e-16
5.6	6	17	3.80282	1.07071e-14	0.309485	4.71415e-16
5.6	7	17	3.80282	1.07071e-14	0.190133	-7.22111e-14
5.7	7	17	3.80282	1.07071e-14	0.196047	-8.03825e-14
5.7	8	17	3.80282	1.07071e-14	0.109014	-3.87511e-16
5.8	8	17	3.80282	1.07071e-14	0.114015	-3.5064e-17
5.8	9	17	3.80282	1.07071e-14	0.0550985	-1.67822e-14
5.9	9	17	3.80282	1.07071e-14	0.0592351	-1.65583e-14
5.9	10	17	3.80282	1.07071e-14	0.0236493	-2.51458e-17
6	10	17	3.80282	1.07071e-14	0.0263006	3.9919e-17
6	11	17	3.80282	1.07071e-14	0.0084761	2.01981e-15
6.1	11	17	3.80282	1.07071e-14	0.00982921	2.1235e-15
6.1	12	17	3.80282	1.07071e-14	0.00244786	-2.24558e-19
6.2	12	17	3.80282	1.07071e-14	0.0030032	-5.61394e-18
6.2	13	17	3.80282	1.07071e-14	0.000551454	8.74763e-17
6.3	13	17	3.80282	1.07071e-14	0.000723628	1.00176e-16
6.3	14	17	3.80282	1.07071e-14	9.62225e-05	1.08864e-19
6.4	14	17	3.80282	1.07071e-14	0.000135568	1.991e-19
6.4	15	17	3.80282	1.07071e-14	1.31613e-05	-3.09361e-17
6.5	15	17	3.80282	1.07071e-14	1.98958e-05	-3.43276e-17
6.5	16	17	3.80282	1.07071e-14	1.43937e-06	2.01006e-21
6.6	16	17	3.80282	1.07071e-14	2.32858e-06	1.11789e-21
6.6	17	17	3.80282	1.07071e-14	1.28534e-07	-3.50905e-18
6.7	17	17	3.80282	1.07071e-14	2.21838e-07	-3.67131e-18
6.7	18	17	3.80282	1.07071e-14	9.55768e-09	8.75793e-24
6.8	18	17	3.80282	1.07071e-14	1.75438e-08	1.6629e-23
6.8	19	17	3.80282	1.07071e-14	6.02172e-10	1.381e-19
6.9	19	17	3.80282	1.07071e-14	1.17221e-09	1.58108e-19
6.9	20	17	3.80282	1.07071e-14	3.26367e-11	-1.03756e-25
7	20	17	3.80282	1.07071e-14	6.72038e-11	-5.36218e-25
7	21	17	3.80282	1.07071e-14	1.54178e-12	-7.7982e-21
7.1	21	17	3.80282	1.07071e-14	3.35056e-12	-1.07604e-20
7.1	22	17	3.80282	1.07071e-14	6.42154e-14	-2.10848e-28
7.2	22	17	3.80282	1.07071e-14	1.46976e-13	-4.44155e-27
7.2	23	17	3.80282	1.07071e-14	2.38173e-15	3.49037e-23
7.3	23	17	3.80282	1.07071e-14	5.73079e-15	2.75139e-23
7.3	24	17	3.80282	1.07071e-14	7.93589e-17	-1.76552e-29
7.4	24	17	3.80282	1.07071e-14	2.00403e-16	1.35007e-29
7.4	25	17	3.80282	1.07071e-14	2.39389e-18	-1.58791e-23
7.5	25	17	3.80282	1.07071e-14	6.33473e-18	-2.47739e-23
7.5	26	17	3.80282	1.07071e-14	6.61041e-20	6.85068e-31
7.6	26	17	3.80282	1.07071e-14	1.82524e-19	-3.37281e-31
7.6	27	17	3.80282	1.07071e-14	1.994e-21	-3.03023e-25
7.7	27	17	3.80282	1.07071e-14	5.1354e-21	-5.36236e-25
7.7	28	17	3.80282	1.07071e-14	3.76132e-22	-2.87693e-32
7.8	28	17	3.80282	1.07071e-14	4.53982e-22	-5.71699e-32
7.8	29	17	3.80282	1.07071e-14	3.38544e-22	1.58898e-27
7.9	29	17	3.80282	1.07071e-14	3.40333e-22	3.12301e-27
7.9	30	17	3.80282	1.07071e-14	3.37728e-22	-3.76323e-33
8	30	17	3.80282	1.07071e-14	3.37767e-22	-9.86227e-33
8	31	17	3.80282	1.07071e-14	3.37711e-22	-7.53829e-31
8.1	31	17	3.80282	1.07071e-14	3.37712e-22	-1.3824e-30
8.1	32	17	3.80282	1.07071e-14	3.37711e-22	-2.37269e-34
8.2	32	17	3.80282	1.07071e-14	3.37711e-22	4.39646e-34
8.2	33	17	3.80282	1.07071e-14	3.37711e-22	-1.7205e-32
8.3	33	17	3.80282	1.07071e-14	3.37711e-22	-1.47281e-32
8.3	34	17	3.80282	1.07071e-14	3.37711e-22	-1.50877e-35
8.4	34	17	3.80282	1.07071e-14	3.37711e-22	-9.52907e-36
8.4	35	17	3.80282	1.07071e-14	3.37711e-22	1.25783e-32
8.5	35	17	3.80282	1.07071e-14	3.37711e-22	1.25641e-32
8.5	36	17	3.80282	1.07071e-14	3.37711e-22	2.60993e-36
8.6	36	17	3.80282	1.07071e-14	3.37711e-22	-8.48227e-37
8.6	37	17	3.80282	1.07071e-14	3.37711e-22	1.62124e-34
8.7	37	17	3.80282	1.07071e-14	3.37711e-22	1.57305e-34
8.7	38	17	3.80282	1.07071e-14	3.37711e-22	-7.72161e-37
8.8	38	17	3.80282	1.07071e-14	3.37711e-22	1.10874e-37
8.8	39	17	3.80282	1.07071e-14	3.37711e-22	-5.66521e-35
8.9	39	17	3.80282	1.07071e-14	3.37711e-22	-5.65946e-35
8.9	40	17	3.80282	1.07071e-14	3.37711e-22	5.45413e-37
9	40	17	3.80282	1.07071e-14	3.37711e-22	-2.85761e-37
9	41	17	3.80282	1.07071e-14	3.37711e-22	-3.81603e-37
9.1	41	17	3.80282	1.07071e-14	3.37711e-22	-1.45763e-37
9.1	42	17	3.80282	1.07071e-14	3.37711e-22	1.1474e-36
9.2	42	17	3.80282	1.07071e-14	3.37711e-22	1.50706e-37
9.2	43	17	3.80282	1.07071e-14	3.37711e-22	1.24704e-36
9.3	43	17	3.80282	1.07071e-14	3.37711e-22	1.93235e-36
9.3	44	17	3.80282	1.07071e-14	3.37711e-22	-2.28859e-36
9.4	44	17	3.80282	1.07071e-14	3.37711e-22	-4.20402e-38
9.4	45	17	3.80282	1.07071e-14	3.37711e-22	3.17191e-36
9.5	45	17	3.80282	1.07071e-14	3.37711e-22	4.75109e-37
9.5	46	17	3.80282	1.07071e-14	3.37711e-22	1.48155e-36
9.6	46	17	3.80282	1.07071e-14	3.37711e-22	2.54147e-37
9.6	47	17	3.80282	1.07071e-14	3.37711e-22	1.24913e-36
9.7	47	17	3.80282	1.07071e-14	3.37711e-22	1.10199e-36
9.7	48	17	3.80282	1.07071e-14	3.37711e-22	-1.52256e-37
9.8	48	17	3.80282	1.07071e-14	3.37711e-22	7.55227e-37
9.8	49	17	3.80282	1.07071e-14	3.37711e-22	-1.42804e-36
9.9	49	17	3.80282	1.07071e-14	3.37711e-22	1.14667e-36
9.9	50	17	3.80282	1.07071e-14	3.37711e-22	-5.30418e-37
10	50	17	3.80282	1.07071e-14	3.37711e-22	1.90982e-36
10	51	17	3.80282	1.07071e-14	3.37711e-22	-1.30161e-36
10.1	51	17	3.80282	1.07071e-14	3.37711e-22	-8.16999e-37
10.1	52	17	3.80282	1.07071e-14	3.37711e-22	-1.04657e-36
10.2	52	17	3.80282	1.07071e-14	3.37711e-22	-5.92601e-37
10.2	53	17	3.80282	1.07071e-14	3.37711e-22	-9.89216e-37
10.3	53	17	3.80282	1.07071e-14	3.37711e-22	-2.18593e-36
10.3	54	17	3.80282	1.07071e-14	3.37711e-22	-6.44576e-37
10.4	54	17	3.80282	1.07071e-14	3.37711e-22	5.32929e-37
10.4	55	17	3.80282	1.07071e-14	3.37711e-22	1.04212e-36
10.5	55	17	3.80282	1.07071e-14	3.37711e-22	3.77209e-37
10.5	56	17	3.80282	1.07071e-14	3.37711e-22	1.21475e-36
10.6	56	17	3.80282	1.07071e-14	3.37711e-22	-9.97862e-37
10.6	57	17	3.80282	1.07071e-14	3.37711e-22	2.39557e-36
10.7	57	17	3.80282	1.07071e-14	3.37711e-22	1.17772e-36
10.7	58	17	3.80282	1.07071e-14	3.37711e-22	-5.98982e-37
10.8	58	17	3.80282	1.07071e-14	3.37711e-22	1.20879e-37
10.8	59	17	3.80282	1.07071e-14	3.37711e-22	-3.07676e-37
10.9	59	17	3.80282	1.07071e-14	3.37711e-22	-4.47162e-37
10.9	60	17	3.80282	1.07071e-14	3.37711e-22	-1.36594e-36
11	60	17	3.80282	1.07071e-14	3.37711e-22	1.16021e-36
11	61	17	3.80282	1.07071e-14	3.37711e-22	-6.75203e-37
11.1	61	17	3.80282	1.07071e-14	3.37711e-22	1.9934e-36
11.1	62	17	3.80282	1.07071e-14	3.37711e-22	-6.15888e-37
11.2	62	17	3.80282	1.07071e-14	3.37711e-22	-1.05367e-36
11.2	63	17	3.80282	1.07071e-14	3.37711e-22	-1.74941e-36
11.3	63	17	3.80282	1.07071e-14	3.37711e-22	-3.12314e-36
11.3	64	17	3.80282	1.07071e-14	3.37711e-22	-3.18644e-37
11.4	64	17	3.80282	1.07071e-14	3.37711e-22	4.74717e-38
11.4	65	17	3.80282	1.07071e-14	3.37711e-22	3.15851e-38
11.5	65	17	3.80282	1.07071e-14	3.37711e-22	-1.35381e-36
11.5	66	17	3.80282	1.07071e-14	3.37711e-22	5.32057e-37
11.6	66	17	3.80282	1.07071e-14	3.37711e-22	-2.41176e-36
11.6	67	17	3.80282	1.07071e-14	3.37711e-22	1.30869e-36
11.7	67	17	3.80282	1.07071e-14	3.37711e-22	5.09298e-38
11.7	68	17	3.80282	1.07071e-14	3.37711e-22	4.73314e-37
11.8	68	17	3.80282	1.07071e-14	3.37711e-22	-9.54644e-38
11.8	69	17	3.80282	1.07071e-14	3.37711e-22	1.91994e-36
11.9	69	17	3.80282	1.07071e-14	3.37711e-22	3.2488e-37
11.9	70	17	3.80282	1.07071e-14	3.37711e-22	4.02143e-37
12	70	17	3.80282	1.07071e-14	3.37711e-22	-9.15274e-37
12	71	17	3.80282	1.07071e-14	3.37711e-22	4.88723e-37
12.1	71	17	3.80282	1.07071e-14	3.37711e-22	2.39442e-37
12.1	72	17	3.80282	1.07071e-14	3.37711e-22	9.31363e-37
12.2	72	17	3.80282	1.07071e-14	3.37711e-22	1.87485e-36
12.2	73	17	3.80282	1.07071e-14	3.37711e-22	1.40346e-37
12.3	73	17	3.80282	1.07071e-14	3.37711e-22	1.18255e-36
12.3	74	17	3.80282	1.07071e-14	3.37711e-22	2.2428e-36
12.4	74	17	3.80282	1.07071e-14	3.37711e-22	6.58528e-37
12.4	75	17	3.80282	1.07071e-14	3.37711e-22	2.06229e-36
12.5	75	17	3.80282	1.07071e-14	3.37711e-22	4.16843e-38
12.5	76	17	3.80282	1.07071e-14	3.37711e-22	2.58029e-36
12.6	76	17	3.80282	1.07071e-14	3.37711e-22	-4.28128e-38
12.6	77	17	3.80282	1.07071e-14	3.37711e-22	4.82425e-36
12.7	77	17	3.80282	1.07071e-14	3.37711e-22	3.56335e-37
12.7	78	17	3.80282	1.07071e-14	3.37711e-22	2.39916e-36
12.8	78	17	3.80282	1.07071e-14	3.37711e-22	-4.33395e-37
12.8	79	17	3.80282	1.07071e-14	3.37711e-22	3.79868e-37
12.9	79	17	3.80282	1.07071e-14	3.37711e-22	-8.42301e-37
12.9	80	17	3.80282	1.07071e-14	3.37711e-22	-1.3493e-36
13	80	17	3.80282	1.07071e-14	3.37711e-22	-5.61964e-38
13	81	17	3.80282	1.07071e-14	3.37711e-22	-5.4769e-37
13.1	81	17	3.80282	1.07071e-14	3.37711e-22	-6.31182e-37
13.1	82	17	3.80282	1.07071e-14	3.37711e-22	-8.14211e-37
13.2	82	17	3.80282	1.07071e-14	3.37711e-22	-3.01744e-38
13.2	83	17	3.80282	1.07071e-14	3.37711e-22	-6.46967e-37
13.3	83	17	3.80282	1.07071e-14	3.37711e-22	-9.41911e-38
13.3	84	17	3.80282	1.07071e-14	3.37711e-22	-3.54877e-37
13.4	84	17	3.80282	1.07071e-14	3.37711e-22	-1.10043e-36
13.4	85	17	3.80282	1.07071e-14	3.37711e-22	-1.24889e-36
13.5	85	17	3.80282	1.07071e-14	3.37711e-22	1.70448e-37
13.5	86	17	3.80282	1.07071e-14	3.37711e-22	1.05494e-36
13.6	86	17	3.80282	1.07071e-14	3.37711e-22	2.29706e-36
13.6	87	17	3.80282	1.07071e-14	3.37711e-22	2.33225e-36
13.7	87	17	3.80282	1.07071e-14	3.37711e-22	2.81639e-36
13.7	88	17	3.80282	1.07071e-14	3.37711e-22	-9.99167e-37
13.8	88	17	3.80282	1.07071e-14	3.37711e-22	2.58628e-39
13.8	89	17	3.80282	1.07071e-14	3.37711e-22	-1.29486e-36
13.9	89	17	3.80282	1.07071e-14	3.37711e-22	5.18532e-37
13.9	90	17	3.80282	1.07071e-14	3.37711e-22	-5.53966e-37
14	90	17	3.80282	1.07071e-14	3.37711e-22	-1.11907e-36
14	91	17	3.80282	1.07071e-14	3.37711e-22	1.38866e-36
14.1	91	17	3.80282	1.07071e-14	3.37711e-22	-4.83138e-37
14.1	92	17	3.80282	1.07071e-14	3.37711e-22	-1.10035e-36
14.2	92	17	3.80282	1.07071e-14	3.37711e-22	-6.52378e-37
14.2	93	17	3.80282	1.07071e-14	3.37711e-22	1.53467e-36
14.3	93	17	3.80282	1.07071e-14	3.37711e-22	1.64581e-36
14.3	94	17	3.80282	1.07071e-14	3.37711e-22	7.26836e-37
14.4	94	17	3.80282	1.07071e-14	3.37711e-22	2.00218e-36
14.4	95	17	3.80282	1.07071e-14	3.37711e-22	-7.80565e-37
14.5	95	17	3.80282	1.07071e-14	3.37711e-22	8.34393e-37
14.5	96	17	3.80282	1.07071e-14	3.37711e-22	-1.05594e-36
14.6	96	17	3.80282	1.07071e-14	3.37711e-22	8.0213e-37
14.6	97	17	3.80282	1.07071e-14	3.37711e-22	-1.46261e-36
14.7	97	17	3.80282	1.07071e-14	3.37711e-22	1.34367e-36
14.7	98	17	3.80282	1.07071e-14	3.37711e-22	5.72055e-37
14.8	98	17	3.80282	1.07071e-14	3.37711e-22	2.12904e-37
14.8	99	17	3.80282	1.07071e-14	3.37711e-22	2.67875e-36
14.9	99	17	3.80282	1.07071e-14	3.37711e-22	-5.24356e-37
14.9	100	17	3.80282	1.07071e-14	3.37711e-22	-1.13399e-36
15	100	17	3.80282	1.07071e-14	3.37711e-22	-1.14185e-36
15	101	17	3.80282	1.07071e-14	3.37711e-22	-1.46665e-36
15.1	101	17	3.80282	1.07071e-14	3.37711e-22	1.73218e-36
15.1	102	17	3.80282	1.07071e-14	3.37711e-22	-2.07086e-36
15.2	102	17	3.80282	1.07071e-14	3.37711e-22	1.28113e-36
15.2	103	17	3.80282	1.07071e-14	3.37711e-22	-1.48107e-36
15.3	103	17	3.80282	1.07071e-14	3.37711e-22	9.35405e-37
15.3	104	17	3.80282	1.07071e-14	3.37711e-22	-1.3021e-36
15.4	104	17	3.80282	1.07071e-14	3.37711e-22	-5.47926e-37
15.4	105	17	3.80282	1.07071e-14	3.37711e-22	5.81551e-37
15.5	105	17	3.80282	1.07071e-14	3.37711e-22	1.0685e-36
15.5	106	17	3.80282	1.07071e-14	3.37711e-22	-1.28469e-37
15.6	106	17	3.80282	1.07071e-14	3.37711e-22	9.65579e-38
15.6	107	17	3.80282	1.07071e-14	3.37711e-22	8.24917e-37
15.7	107	17	3.80282	1.07071e-14	3.37711e-22	2.20967e-36
15.7	108	17	3.80282	1.07071e-14	3.37711e-22	-8.50393e-37
15.8	108	17	3.80282	1.07071e-14	3.37711e-22	1.70864e-36
15.8	109	17	3.80282	1.07071e-14	3.37711e-22	3.39583e-37
15.9	109	17	3.80282	1.07071e-14	3.37711e-22	8.55614e-37
15.9	110	17	3.80282	1.07071e-14	3.37711e-22	1.31455e-36
16	110	17	3.80282	1.07071e-14	3.37711e-22	-3.1525e-37
16	111	17	3.80282	1.07071e-14	3.37711e-22	2.42703e-36
16.1	111	17	3.80282	1.07071e-14	3.37711e-22	-3.46372e-37
16.1	112	17	3.80282	1.07071e-14	3.37711e-22	1.05973e-36
16.2	112	17	3.80282	1.07071e-14	3.37711e-22	-6.44112e-37
16.2	113	17	3.80282	1.07071e-14	3.37711e-22	2.41841e-36
16.3	113	17	3.80282	1.07071e-14	3.37711e-22	1.84239e-36
16.3	114	17	3.80282	1.07071e-14	3.37711e-22	1.00289e-36
16.4	114	17	3.80282	1.07071e-14	3.37711e-22	6.95685e-38
16.4	115	17	3.80282	1.07071e-14	3.37711e-22	2.14859e-36
16.5	115	17	3.80282	1.07071e-14	3.37711e-22	8.02639e-37
16.5	116	17	3.80282	1.07071e-14	3.37711e-22	1.63281e-36
16.6	116	17	3.80282	1.07071e-14	3.37711e-22	5.90761e-37
16.6	117	17	3.80282	1.07071e-14	3.37711e-22	1.36627e-36
16.7	117	17	3.80282	1.07071e-14	3.37711e-22	1.15661e-36
16.7	118	17	3.80282	1.07071e-14	3.37711e-22	5.47968e-37
16.8	118	17	3.80282	1.07071e-14	3.37711e-22	-1.56157e-36
16.8	119	17	3.80282	1.07071e-14	3.37711e-22	1.4733e-36
16.9	119	17	3.80282	1.07071e-14	3.37711e-22	-9.02732e-37
16.9	120	17	3.80282	1.07071e-14	3.37711e-22	-5.89603e-37
17	120	17	3.80282	1.07071e-14	3.37711e-22	-1.95625e-36
17	121	17	3.80282	1.07071e-14	3.37711e-22	1.05166e-36
17.1	121	17	3.80282	1.07071e-14	3.37711e-22	-2.07329e-36
17.1	122	17	3.80282	1.07071e-14	3.37711e-22	2.72914e-37
17.2	122	17	3.80282	1.07071e-14	3.37711e-22	-1.60423e-36
17.2	123	17	3.80282	1.07071e-14	3.37711e-22	1.14815e-36
17.3	123	17	3.80282	1.07071e-14	3.37711e-22	1.75528e-37
17.3	124	17	3.80282	1.07071e-14	3.37711e-22	1.47521e-36
17.4	124	17	3.80282	1.07071e-14	3.37711e-22	-3.65791e-37
17.4	125	17	3.80282	1.07071e-14	3.37711e-22	1.69474e-36
17.5	125	17	3.80282	1.07071e-14	3.37711e-22	5.8378e-37
17.5	126	17	3.80282	1.07071e-14	3.37711e-22	6.83471e-37
17.6	126	17	3.80282	1.07071e-14	3.37711e-22	-8.07482e-37
17.6	127	17	3.80282	1.07071e-14	3.37711e-22	2.57662e-36
17.7	127	17	3.80282	1.07071e-14	3.37711e-22	1.68773e-37
17.7	128	17	3.80282	1.07071e-14	3.37711e-22	1.36285e-36
17.8	128	17	3.80282	1.07071e-14	3.37711e-22	-2.19405e-36
17.8	129	17	3.80282	1.07071e-14	3.37711e-22	2.54031e-36
17.9	129	17	3.80282	1.07071e-14	3.37711e-22	2.1457e-38
17.9	130	17	3.80282	1.07071e-14	3.37711e-22	6.48953e-37
18	130	17	3.80282	1.07071e-14	3.37711e-22	-1.16447e-36
18	131	17	3.80282	1.07071e-14	3.37711e-22	7.41342e-37
18.1	131	17	3.80282	1.07071e-14	3.37711e-22	-5.16463e-39
18.1	132	17	3.80282	1.07071e-14	3.37711e-22	4.97917e-37
18.2	132	17	3.80282	1.07071e-14	3.37711e-22	6.56602e-37
18.2	133	17	3.80282	1.07071e-14	3.37711e-22	2.49495e-36
18.3	133	17	3.80282	1.07071e-14	3.37711e-22	1.22344e-36
18.3	134	17	3.80282	1.07071e-14	3.37711e-22	1.00224e-37
18.4	134	17	3.80282	1.07071e-14	3.37711e-22	-1.32433e-36
18.4	135	17	3.80282	1.07071e-14	3.37711e-22	3.41233e-37
18.5	135	17	3.80282	1.07071e-14	3.37711e-22	-7.22898e-37
18.5	136	17	3.80282	1.07071e-14	3.37711e-22	1.0345e-36
18.6	136	17	3.80282	1.07071e-14	3.37711e-22	-1.00682e-36
18.6	137	17	3.80282	1.07071e-14	3.37711e-22	3.71185e-36
18.7	137	17	3.80282	1.07071e-14	3.37711e-22	1.28368e-36
18.7	138	17	3.80282	1.07071e-14	3.37711e-22	1.95107e-36
18.8	138	17	3.80282	1.07071e-14	3.37711e-22	-3.72492e-37
18.8	139	17	3.80282	1.07071e-14	3.37711e-22	2.22892e-36
18.9	139	17	3.80282	1.07071e-14	3.37711e-22	-3.95939e-37
18.9	140	17	3.80282	1.07071e-14	3.37711e-22	4.79782e-37
19	140	17	3.80282	1.07071e-14	3.37711e-22	-1.41068e-36
19	141	17	3.80282	1.07071e-14	3.37711e-22	-1.64816e-37
19.1	141	17	3.80282	1.07071e-14	3.37711e-22	-1.44401e-36
19.1	142	17	3.80282	1.07071e-14	3.37711e-22	9.09202e-38
19.2	142	17	3.80282	1.07071e-14	3.37711e-22	-3.93638e-37
19.2	143	17	3.80282	1.07071e-14	3.37711e-22	-2.84644e-37
19.3	143	17	3.80282	1.07071e-14	3.37711e-22	-4.48812e-37
19.3	144	17	3.80282	1.07071e-14	3.37711e-22	-5.13599e-37
19.4	144	17	3.80282	1.07071e-14	3.37711e-22	-7.43427e-37
19.4	145	17	3.80282	1.07071e-14	3.37711e-22	1.88304e-36
19.5	145	17	3.80282	1.07071e-14	3.37711e-22	9.89803e-37
19.5	146	17	3.80282	1.07071e-14	3.37711e-22	1.55538e-36
19.6	146	17	3.80282	1.07071e-14	3.37711e-22	-1.7015e-36
19.6	147	17	3.80282	1.07071e-14	3.37711e-22	1.12415e-36
19.7	147	17	3.80282	1.07071e-14	3.37711e-22	-9.9309e-37
19.7	148	17	3.80282	1.07071e-14	3.37711e-22	-7.9208e-37
19.8	148	17	3.80282	1.07071e-14	3.37711e-22	-7.70223e-37
19.8	149	17	3.80282	1.07071e-14	3.37711e-22	-7.55508e-37
19.9	149	17	3.80282	1.07071e-14	3.37711e-22	-2.91106e-37
19.9	150	17	3.80282	1.07071e-14	3.37711e-22	-1.03113e-36
20	150	17	3.80282	1.07071e-14	3.37711e-22	-6.37334e-37
20	151	17	3.80282	1.07071e-14	3.37711e-22	-3.74726e-37
20.1	151	17	3.80282	1.07071e-14	3.37711e-22	-8.17019e-37
5.1	0	1	7.60627100009542	-6.32567816120155e-15	0.370252492557246	-2.39340438731021e-16
5.1	0	2	7.60627100009542	-6.32567816120155e-15	0.0131105269000978	3.20920798136305e-17
5.1	0	3	7.60627100009542	-6.32567816120155e-15	0.129399785514936	-9.77387110649205e-18
5.1	0	4	7.60627100009542	-6.32567816120155e-15	2.61638198473123	-6.39117434175766e-15
5.2	0	1	7.60627100009542	-6.32567816120155e-15	0.364824839167685	-3.21631525073974e-16
5.2	0	2	7.60627100009542	-6.32567816120155e-15	0.0121920825576358	2.40289000679851e-17
5.2	0	3	7.60627100009542	-6.32567816120155e-15	0.128696207270828	1.68591372602464e-16
5.2	0	4	7.60627100009542	-6.32567816120155e-15	2.47787658698315	-3.18751974618839e-15
5.2	0	17	3.80314	1.23298e-13	0.914121	2.72809e-14
5.1	0	17	3.80314	1.23298e-13	0.924427	2.84266e-14
5.2	1	17	3.80314	-8.68394e-15	0.887088	5.64979e-15
5.3	1	17	3.80314	-8.68394e-15	0.877653	4.53063e-15
5.3	2	17	3.80314	-8.68394e-15	0.809782	-8.55907e-14
5.4	2	17	3.80314	-8.68394e-15	0.801757	-4.04648e-14
5.4	3	17	3.80314	-8.68394e-15	0.706779	-8.61141e-13
5.5	3	17	3.80314	-8.68394e-15	0.701636	-6.50303e-13
5.5	4	17	3.80314	-8.68394e-15	0.583994	1.76173e-16
5.6	4	17	3.80314	-8.68394e-15	0.582297	-6.32831e-16
5.6	5	17	3.80314	-8.68394e-15	0.447201	-3.06102e-13
5.7	5	17	3.80314	-8.68394e-15	0.449884	-3.39581e-13
5.7	6	17	3.80314	-8.68394e-15	0.314825	-1.08371e-16
5.8	6	17	3.80314	-8.68394e-15	0.319804	1.2512e-15
5.8	7	17	3.80314	-8.68394e-15	0.20195	-9.14618e-14
5.9	7	17	3.80314	-8.68394e-15	0.207764	-8.00051e-14
5.9	8	17	3.80314	-8.68394e-15	0.118896	-2.62384e-16
6	8	17	3.80314	-8.68394e-15	0.123698	-3.67057e-16
6	9	17	3.80314	-8.68394e-15	0.0633135	2.65165e-14
6.1	9	17	3.80314	-8.68394e-15	0.067295	2.8948e-14
6.1	10	17	3.80314	-8.68394e-15	0.0290466	-6.67552e-18
6.2	10	17	3.80314	-8.68394e-15	0.0318647	1.18026e-16
6.2	11	17	3.80314	-8.68394e-15	0.0112802	5.81927e-16
6.3	11	17	3.80314	-8.68394e-15	0.0128254	-3.72584e-16
6.3	12	17	3.80314	-8.68394e-15	0.00362922	5.02293e-18
6.4	12	17	3.80314	-8.68394e-15	0.00432504	-5.71899e-18
6.4	13	17	3.80314	-8.68394e-15	0.000932285	8.81717e-16
6.5	13	17	3.80314	-8.68394e-15	0.00118017	8.71295e-16
6.5	14	17	3.80314	-8.68394e-15	0.000187235	2.78632e-19
6.6	14	17	3.80314	-8.68394e-15	0.000253606	7.61671e-19
6.6	15	17	3.80314	-8.68394e-15	2.9465e-05	-1.04192e-16
6.7	15	17	3.80314	-8.68394e-15	4.27617e-05	-1.20668e-16
6.7	16	17	3.80314	-8.68394e-15	3.68974e-06	4.7679e-21
6.8	16	17	3.80314	-8.68394e-15	5.72781e-06	-2.25005e-20
6.8	17	17	3.80314	-8.68394e-15	3.74972e-07	1.19717e-17
6.9	17	17	3.80314	-8.68394e-15	6.20881e-07	1.21672e-17
6.9	18	17	3.80314	-8.68394e-15	3.15361e-08	1.30629e-22
7	18	17	3.80314	-8.68394e-15	5.55281e-08	2.54349e-22
7	19	17	3.80314	-8.68394e-15	2.23442e-09	-2.5107e-18
7.1	19	17	3.80314	-8.68394e-15	4.17166e-09	-3.10785e-18
7.1	20	17	3.80314	-8.68394e-15	1.35486e-10	-4.05595e-25
7.2	20	17	3.80314	-8.68394e-15	2.67508e-10	-2.74231e-24
7.2	21	17	3.80314	-8.68394e-15	7.12776e-12	-1.56165e-20
7.3	21	17	3.80314	-8.68394e-15	1.4848e-11	-1.99909e-20
7.3	22	17	3.80314	-8.68394e-15	3.29244e-13	2.56825e-26
7.4	22	17	3.80314	-8.68394e-15	7.22094e-13	-1.15763e-26
7.4	23	17	3.80314	-8.68394e-15	1.3493e-14	-1.19625e-21
7.5	23	17	3.80314	-8.68394e-15	3.10976e-14	-1.68774e-21
7.5	24	17	3.80314	-8.68394e-15	4.95103e-16	-1.15978e-29
7.6	24	17	3.80314	-8.68394e-15	1.19706e-15	1.71712e-28
7.6	25	17	3.80314	-8.68394e-15	1.63936e-17	-1.11463e-23
7.7	25	17	3.80314	-8.68394e-15	4.152e-17	-1.44535e-23
7.7	26	17	3.80314	-8.68394e-15	4.93997e-19	-1.35816e-30
7.8	26	17	3.80314	-8.68394e-15	1.30738e-18	1.20572e-30
7.8	27	17	3.80314	-8.68394e-15	1.48433e-20	1.14698e-24
7.9	27	17	3.80314	-8.68394e-15	3.88281e-20	2.07776e-24
7.9	28	17	3.80314	-8.68394e-15	1.64545e-21	-4.82176e-31
8	28	17	3.80314	-8.68394e-15	2.29337e-21	1.11271e-31
8	29	17	3.80314	-8.68394e-15	1.31175e-21	-9.24597e-27
8.1	29	17	3.80314	-8.68394e-15	1.32788e-21	-1.86825e-26
8.1	30	17	3.80314	-8.68394e-15	1.30395e-21	-1.83737e-33
8.2	30	17	3.80314	-8.68394e-15	1.30432e-21	-2.75606e-33
8.2	31	17	3.80314	-8.68394e-15	1.30378e-21	3.31104e-29
8.3	31	17	3.80314	-8.68394e-15	1.30378e-21	5.86117e-29
8.3	32	17	3.80314	-8.68394e-15	1.30377e-21	-3.83304e-33
8.4	32	17	3.80314	-8.68394e-15	1.30377e-21	1.21535e-33
8.4	33	17	3.80314	-8.68394e-15	1.30377e-21	-2.2637e-31
8.5	33	17	3.80314	-8.68394e-15	1.30377e-21	-2.30668e-31
8.5	34	17	3.80314	-8.68394e-15	1.30377e-21	1.46908e-34
8.6	34	17	3.80314	-8.68394e-15	1.30377e-21	-3.87302e-34
8.6	35	17	3.80314	-8.68394e-15	1.30377e-21	-1.23252e-31
8.7	35	17	3.80314	-8.68394e-15	1.30377e-21	-1.22859e-31
8.7	36	17	3.80314	-8.68394e-15	1.30377e-21	-1.37105e-36
8.8	36	17	3.80314	-8.68394e-15	1.30377e-21	-7.5408e-36
8.8	37	17	3.80314	-8.68394e-15	1.30377e-21	-3.6756e-33
8.9	37	17	3.80314	-8.68394e-15	1.30377e-21	-3.70011e-33
8.9	38	17	3.80314	-8.68394e-15	1.30377e-21	-9.83099e-37
9	38	17	3.80314	-8.68394e-15	1.30377e-21	-6.20905e-37
9	39	17	3.80314	-8.68394e-15	1.30377e-21	-8.5526e-34
9.1	39	17	3.80314	-8.68394e-15	1.30377e-21	-8.58606e-34
9.1	40	17	3.80314	-8.68394e-15	1.30377e-21	-2.5462e-36
9.2	40	17	3.80314	-8.68394e-15	1.30377e-21	-8.68288e-37
9.2	41	17	3.80314	-8.68394e-15	1.30377e-21	-2.65794e-35
9.3	41	17	3.80314	-8.68394e-15	1.30377e-21	-2.1387e-35
9.3	42	17	3.80314	-8.68394e-15	1.30377e-21	-1.34272e-36
9.4	42	17	3.80314	-8.68394e-15	1.30377e-21	3.02113e-36
9.4	43	17	3.80314	-8.68394e-15	1.30377e-21	2.64726e-36
9.5	43	17	3.80314	-8.68394e-15	1.30377e-21	2.45356e-37
9.5	44	17	3.80314	-8.68394e-15	1.30377e-21	-1.03925e-35
9.6	44	17	3.80314	-8.68394e-15	1.30377e-21	5.66323e-36
9.6	45	17	3.80314	-8.68394e-15	1.30377e-21	-7.87605e-36
9.7	45	17	3.80314	-8.68394e-15	1.30377e-21	-2.62535e-36
9.7	46	17	3.80314	-8.68394e-15	1.30377e-21	-5.62544e-36
9.8	46	17	3.80314	-8.68394e-15	1.30377e-21	8.86497e-36
9.8	47	17	3.80314	-8.68394e-15	1.30377e-21	-2.08599e-36
9.9	47	17	3.80314	-8.68394e-15	1.30377e-21	7.46334e-36
9.9	48	17	3.80314	-8.68394e-15	1.30377e-21	-4.5133e-36
10	48	17	3.80314	-8.68394e-15	1.30377e-21	1.37151e-36
10	49	17	3.80314	-8.68394e-15	1.30377e-21	6.92199e-37
10.1	49	17	3.80314	-8.68394e-15	1.30377e-21	-3.73832e-36
10.1	50	17	3.80314	-8.68394e-15	1.30377e-21	5.29631e-36
10.2	50	17	3.80314	-8.68394e-15	1.30377e-21	-8.33529e-36
10.2	51	17	3.80314	-8.68394e-15	1.30377e-21	-8.58066e-36
10.3	51	17	3.80314	-8.68394e-15	1.30377e-21	-1.15546e-35
10.3	52	17	3.80314	-8.68394e-15	1.30377e-21	-9.10183e-36
10.4	52	17	3.80314	-8.68394e-15	1.30377e-21	1.25825e-36
10.4	53	17	3.80314	-8.68394e-15	1.30377e-21	6.04892e-36
10.5	53	17	3.80314	-8.68394e-15	1.30377e-21	-1.42118e-36
10.5	54	17	3.80314	-8.68394e-15	1.30377e-21	-4.56146e-36
10.6	54	17	3.80314	-8.68394e-15	1.30377e-21	-6.84261e-36
10.6	55	17	3.80314	-8.68394e-15	1.30377e-21	4.39074e-37
10.7	55	17	3.80314	-8.68394e-15	1.30377e-21	-5.64877e-36
10.7	56	17	3.80314	-8.68394e-15	1.30377e-21	-1.20197e-35
10.8	56	17	3.80314	-8.68394e-15	1.30377e-21	-1.00225e-35
10.8	57	17	3.80314	-8.68394e-15	1.30377e-21	9.98562e-36
10.9	57	17	3.80314	-8.68394e-15	1.30377e-21	-6.0625e-36
10.9	58	17	3.80314	-8.68394e-15	1.30377e-21	7.46467e-36
11	58	17	3.80314	-8.68394e-15	1.30377e-21	3.57887e-38
11	59	17	3.80314	-8.68394e-15	1.30377e-21	1.72816e-36
11.1	59	17	3.80314	-8.68394e-15	1.30377e-21	4.34033e-36
11.1	60	17	3.80314	-8.68394e-15	1.30377e-21	-1.24536e-36
11.2	60	17	3.80314	-8.68394e-15	1.30377e-21	-2.70017e-36
11.2	61	17	3.80314	-8.68394e-15	1.30377e-21	2.72677e-36
11.3	61	17	3.80314	-8.68394e-15	1.30377e-21	-4.66646e-36
11.3	62	17	3.80314	-8.68394e-15	1.30377e-21	-8.44698e-36
11.4	62	17	3.80314	-8.68394e-15	1.30377e-21	-8.08533e-36
11.4	63	17	3.80314	-8.68394e-15	1.30377e-21	-4.91211e-36
11.5	63	17	3.80314	-8.68394e-15	1.30377e-21	-1.10714e-35
11.5	64	17	3.80314	-8.68394e-15	1.30377e-21	1.21671e-35
11.6	64	17	3.80314	-8.68394e-15	1.30377e-21	-3.24661e-36
11.6	65	17	3.80314	-8.68394e-15	1.30377e-21	1.44474e-35
11.7	65	17	3.80314	-8.68394e-15	1.30377e-21	3.68889e-37
11.7	66	17	3.80314	-8.68394e-15	1.30377e-21	2.34409e-36
11.8	66	17	3.80314	-8.68394e-15	1.30377e-21	6.59947e-36
11.8	67	17	3.80314	-8.68394e-15	1.30377e-21	-6.4112e-36
11.9	67	17	3.80314	-8.68394e-15	1.30377e-21	-1.06549e-35
11.9	68	17	3.80314	-8.68394e-15	1.30377e-21	-1.02758e-35
12	68	17	3.80314	-8.68394e-15	1.30377e-21	-8.31093e-36
12	69	17	3.80314	-8.68394e-15	1.30377e-21	-1.10085e-35
12.1	69	17	3.80314	-8.68394e-15	1.30377e-21	-2.86867e-36
12.1	70	17	3.80314	-8.68394e-15	1.30377e-21	-5.45604e-37
12.2	70	17	3.80314	-8.68394e-15	1.30377e-21	-3.21709e-36
12.2	71	17	3.80314	-8.68394e-15	1.30377e-21	1.52467e-35
12.3	71	17	3.80314	-8.68394e-15	1.30377e-21	2.90905e-36
12.3	72	17	3.80314	-8.68394e-15	1.30377e-21	3.97471e-36
12.4	72	17	3.80314	-8.68394e-15	1.30377e-21	3.39784e-37
12.4	73	17	3.80314	-8.68394e-15	1.30377e-21	5.95068e-36
12.5	73	17	3.80314	-8.68394e-15	1.30377e-21	9.47169e-36
12.5	74	17	3.80314	-8.68394e-15	1.30377e-21	-1.20707e-36
12.6	74	17	3.80314	-8.68394e-15	1.30377e-21	2.00633e-36
12.6	75	17	3.80314	-8.68394e-15	1.30377e-21	-1.37755e-35
12.7	75	17	3.80314	-8.68394e-15	1.30377e-21	-1.28874e-35
12.7	76	17	3.80314	-8.68394e-15	1.30377e-21	-4.78225e-36
12.8	76	17	3.80314	-8.68394e-15	1.30377e-21	4.69104e-36
12.8	77	17	3.80314	-8.68394e-15	1.30377e-21	-2.82007e-36
12.9	77	17	3.80314	-8.68394e-15	1.30377e-21	1.19433e-35
12.9	78	17	3.80314	-8.68394e-15	1.30377e-21	-1.74609e-36
13	78	17	3.80314	-8.68394e-15	1.30377e-21	3.86292e-36
13	79	17	3.80314	-8.68394e-15	1.30377e-21	4.65463e-36
13.1	79	17	3.80314	-8.68394e-15	1.30377e-21	2.67127e-36
13.1	80	17	3.80314	-8.68394e-15	1.30377e-21	1.90599e-36
13.2	80	17	3.80314	-8.68394e-15	1.30377e-21	1.2086e-36
13.2	81	17	3.80314	-8.68394e-15	1.30377e-21	3.88548e-36
13.3	81	17	3.80314	-8.68394e-15	1.30377e-21	-1.09354e-35
13.3	82	17	3.80314	-8.68394e-15	1.30377e-21	-2.36693e-36
13.4	82	17	3.80314	-8.68394e-15	1.30377e-21	-1.03446e-35
13.4	83	17	3.80314	-8.68394e-15	1.30377e-21	-9.36736e-36
13.5	83	17	3.80314	-8.68394e-15	1.30377e-21	-9.78021e-36
13.5	84	17	3.80314	-8.68394e-15	1.30377e-21	-3.16259e-36
13.6	84	17	3.80314	-8.68394e-15	1.30377e-21	-1.03324e-35
13.6	85	17	3.80314	-8.68394e-15	1.30377e-21	-5.25887e-36
13.7	85	17	3.80314	-8.68394e-15	1.30377e-21	-4.10693e-36
13.7	86	17	3.80314	-8.68394e-15	1.30377e-21	2.41055e-36
13.8	86	17	3.80314	-8.68394e-15	1.30377e-21	1.6069e-35
13.8	87	17	3.80314	-8.68394e-15	1.30377e-21	-1.31278e-36
13.9	87	17	3.80314	-8.68394e-15	1.30377e-21	9.20556e-36
13.9	88	17	3.80314	-8.68394e-15	1.30377e-21	-5.08179e-36
14	88	17	3.80314	-8.68394e-15	1.30377e-21	-3.96762e-36
14	89	17	3.80314	-8.68394e-15	1.30377e-21	-1.15951e-36
14.1	89	17	3.80314	-8.68394e-15	1.30377e-21	-6.35015e-36
14.1	90	17	3.80314	-8.68394e-15	1.30377e-21	1.38167e-36
14.2	90	17	3.80314	-8.68394e-15	1.30377e-21	-1.27271e-37
14.2	91	17	3.80314	-8.68394e-15	1.30377e-21	-7.25278e-36
14.3	91	17	3.80314	-8.68394e-15	1.30377e-21	-2.83478e-36
14.3	92	17	3.80314	-8.68394e-15	1.30377e-21	2.2368e-39
14.4	92	17	3.80314	-8.68394e-15	1.30377e-21	-7.12727e-36
14.4	93	17	3.80314	-8.68394e-15	1.30377e-21	5.42223e-36
14.5	93	17	3.80314	-8.68394e-15	1.30377e-21	-8.23437e-38
14.5	94	17	3.80314	-8.68394e-15	1.30377e-21	4.27189e-36
14.6	94	17	3.80314	-8.68394e-15	1.30377e-21	4.32737e-37
14.6	95	17	3.80314	-8.68394e-15	1.30377e-21	7.00229e-36
14.7	95	17	3.80314	-8.68394e-15	1.30377e-21	-3.97271e-36
14.7	96	17	3.80314	-8.68394e-15	1.30377e-21	5.94063e-36
14.8	96	17	3.80314	-8.68394e-15	1.30377e-21	-5.65416e-36
14.8	97	17	3.80314	-8.68394e-15	1.30377e-21	1.00227e-35
14.9	97	17	3.80314	-8.68394e-15	1.30377e-21	-1.09724e-36
14.9	98	17	3.80314	-8.68394e-15	1.30377e-21	-9.62854e-36
15	98	17	3.80314	-8.68394e-15	1.30377e-21	-5.53048e-36
15	99	17	3.80314	-8.68394e-15	1.30377e-21	-1.39347e-35
15.1	99	17	3.80314	-8.68394e-15	1.30377e-21	-6.43582e-36
15.1	100	17	3.80314	-8.68394e-15	1.30377e-21	-1.61295e-35
15.2	100	17	3.80314	-8.68394e-15	1.30377e-21	-8.25714e-36
15.2	101	17	3.80314	-8.68394e-15	1.30377e-21	-8.09293e-36
15.3	101	17	3.80314	-8.68394e-15	1.30377e-21	-6.88187e-36
15.3	102	17	3.80314	-8.68394e-15	1.30377e-21	-1.20012e-35
15.4	102	17	3.80314	-8.68394e-15	1.30377e-21	-5.06807e-36
15.4	103	17	3.80314	-8.68394e-15	1.30377e-21	-7.58758e-36
15.5	103	17	3.80314	-8.68394e-15	1.30377e-21	4.55449e-36
15.5	104	17	3.80314	-8.68394e-15	1.30377e-21	-5.46652e-36
15.6	104	17	3.80314	-8.68394e-15	1.30377e-21	2.68178e-36
15.6	105	17	3.80314	-8.68394e-15	1.30377e-21	3.22093e-36
15.7	105	17	3.80314	-8.68394e-15	1.30377e-21	3.0938e-36
15.7	106	17	3.80314	-8.68394e-15	1.30377e-21	-3.54017e-36
15.8	106	17	3.80314	-8.68394e-15	1.30377e-21	5.40748e-38
15.8	107	17	3.80314	-8.68394e-15	1.30377e-21	3.67522e-37
15.9	107	17	3.80314	-8.68394e-15	1.30377e-21	7.2837e-36
15.9	108	17	3.80314	-8.68394e-15	1.30377e-21	-1.04899e-36
16	108	17	3.80314	-8.68394e-15	1.30377e-21	-1.23581e-36
16	109	17	3.80314	-8.68394e-15	1.30377e-21	1.97491e-37
16.1	109	17	3.80314	-8.68394e-15	1.30377e-21	-1.30187e-36
16.1	110	17	3.80314	-8.68394e-15	1.30377e-21	1.57956e-36
16.2	110	17	3.80314	-8.68394e-15	1.30377e-21	-8.11629e-36
16.2	111	17	3.80314	-8.68394e-15	1.30377e-21	4.28809e-36
16.3	111	17	3.80314	-8.68394e-15	1.30377e-21	2.01169e-36
16.3	112	17	3.80314	-8.68394e-15	1.30377e-21	7.24104e-37
16.4	112	17	3.80314	-8.68394e-15	1.30377e-21	2.25577e-36
16.4	113	17	3.80314	-8.68394e-15	1.30377e-21	4.3764e-36
16.5	113	17	3.80314	-8.68394e-15	1.30377e-21	2.35854e-36
16.5	114	17	3.80314	-8.68394e-15	1.30377e-21	4.76257e-36
16.6	114	17	3.80314	-8.68394e-15	1.30377e-21	-4.3057e-36
16.6	115	17	3.80314	-8.68394e-15	1.30377e-21	2.04164e-36
16.7	115	17	3.80314	-8.68394e-15	1.30377e-21	-6.20035e-36
16.7	116	17	3.80314	-8.68394e-15	1.30377e-21	1.011e-35
16.8	116	17	3.80314	-8.68394e-15	1.30377e-21	-5.15328e-37
16.8	117	17	3.80314	-8.68394e-15	1.30377e-21	1.27624e-35
16.9	117	17	3.80314	-8.68394e-15	1.30377e-21	-3.02467e-36
16.9	118	17	3.80314	-8.68394e-15	1.30377e-21	1.03861e-35
17	118	17	3.80314	-8.68394e-15	1.30377e-21	-9.70195e-36
17	119	17	3.80314	-8.68394e-15	1.30377e-21	2.86585e-36
17.1	119	17	3.80314	-8.68394e-15	1.30377e-21	-1.16237e-35
17.1	120	17	3.80314	-8.68394e-15	1.30377e-21	-7.05652e-36
17.2	120	17	3.80314	-8.68394e-15	1.30377e-21	-8.06883e-36
17.2	121	17	3.80314	-8.68394e-15	1.30377e-21	7.49854e-36
17.3	121	17	3.80314	-8.68394e-15	1.30377e-21	6.10395e-38
17.3	122	17	3.80314	-8.68394e-15	1.30377e-21	3.13184e-36
17.4	122	17	3.80314	-8.68394e-15	1.30377e-21	-4.67342e-36
17.4	123	17	3.80314	-8.68394e-15	1.30377e-21	-1.40704e-36
17.5	123	17	3.80314	-8.68394e-15	1.30377e-21	-4.14245e-36
17.5	124	17	3.80314	-8.68394e-15	1.30377e-21	-8.08058e-37
17.6	124	17	3.80314	-8.68394e-15	1.30377e-21	-4.73213e-36
17.6	125	17	3.80314	-8.68394e-15	1.30377e-21	-2.85118e-37
17.7	125	17	3.80314	-8.68394e-15	1.30377e-21	3.99879e-37
17.7	126	17	3.80314	-8.68394e-15	1.30377e-21	-8.3842e-36
17.8	126	17	3.80314	-8.68394e-15	1.30377e-21	-1.06948e-36
17.8	127	17	3.80314	-8.68394e-15	1.30377e-21	8.04815e-36
17.9	127	17	3.80314	-8.68394e-15	1.30377e-21	3.86183e-37
17.9	128	17	3.80314	-8.68394e-15	1.30377e-21	2.11502e-35
18	128	17	3.80314	-8.68394e-15	1.30377e-21	-9.83145e-37
18	129	17	3.80314	-8.68394e-15	1.30377e-21	1.79459e-35
18.1	129	17	3.80314	-8.68394e-15	1.30377e-21	9.1809e-37
18.1	130	17	3.80314	-8.68394e-15	1.30377e-21	-8.95606e-37
18.2	130	17	3.80314	-8.68394e-15	1.30377e-21	-1.10079e-35
18.2	131	17	3.80314	-8.68394e-15	1.30377e-21	4.80578e-36
18.3	131	17	3.80314	-8.68394e-15	1.30377e-21	-7.10339e-36
18.3	132	17	3.80314	-8.68394e-15	1.30377e-21	8.03439e-36
18.4	132	17	3.80314	-8.68394e-15	1.30377e-21	-3.14631e-36
18.4	133	17	3.80314	-8.68394e-15	1.30377e-21	7.38937e-36
18.5	133	17	3.80314	-8.68394e-15	1.30377e-21	-9.09613e-37
18.5	134	17	3.80314	-8.68394e-15	1.30377e-21	5.29223e-36
18.6	134	17	3.80314	-8.68394e-15	1.30377e-21	-5.2307e-36
18.6	135	17	3.80314	-8.68394e-15	1.30377e-21	6.07815e-36
18.7	135	17	3.80314	-8.68394e-15	1.30377e-21	2.90236e-36
18.7	136	17	3.80314	-8.68394e-15	1.30377e-21	-4.58196e-36
18.8	136	17	3.80314	-8.68394e-15	1.30377e-21	8.76378e-36
18.8	137	17	3.80314	-8.68394e-15	1.30377e-21	7.41259e-37
18.9	137	17	3.80314	-8.68394e-15	1.30377e-21	4.63535e-36
18.9	138	17	3.80314	-8.68394e-15	1.30377e-21	5.34435e-36
19	138	17	3.80314	-8.68394e-15	1.30377e-21	-2.30044e-36
19	139	17	3.80314	-8.68394e-15	1.30377e-21	1.13791e-36
19.1	139	17	3.80314	-8.68394e-15	1.30377e-21	-3.94594e-36
19.1	140	17	3.80314	-8.68394e-15	1.30377e-21	5.09266e-36
19.2	140	17	3.80314	-8.68394e-15	1.30377e-21	2.11424e-36
19.2	141	17	3.80314	-8.68394e-15	1.30377e-21	6.93569e-36
19.3	141	17	3.80314	-8.68394e-15	1.30377e-21	2.15255e-37
19.3	142	17	3.80314	-8.68394e-15	1.30377e-21	9.96259e-36
19.4	142	17	3.80314	-8.68394e-15	1.30377e-21	1.51174e-36
19.4	143	17	3.80314	-8.68394e-15	1.30377e-21	1.18823e-35
19.5	143	17	3.80314	-8.68394e-15	1.30377e-21	3.53723e-36
19.5	144	17	3.80314	-8.68394e-15	1.30377e-21	6.01846e-36
19.6	144	17	3.80314	-8.68394e-15	1.30377e-21	-2.78752e-36
19.6	145	17	3.80314	-8.68394e-15	1.30377e-21	-3.23716e-36
19.7	145	17	3.80314	-8.68394e-15	1.30377e-21	-3.78705e-36
19.7	146	17	3.80314	-8.68394e-15	1.30377e-21	-1.87467e-36
19.8	146	17	3.80314	-8.68394e-15	1.30377e-21	-5.09377e-36
19.8	147	17	3.80314	-8.68394e-15	1.30377e-21	5.15219e-36
19.9	147	17	3.80314	-8.68394e-15	1.30377e-21	-1.35396e-35
19.9	148	17	3.80314	-8.68394e-15	1.30377e-21	5.09631e-36
20	148	17	3.80314	-8.68394e-15	1.30377e-21	-9.5562e-36
20	149	17	3.80314	-8.68394e-15	1.30377e-21	6.53219e-36
20.1	149	17	3.80314	-8.68394e-15	1.30377e-21	-6.22697e-37
5.3	0	1	7.62735947705482	9.28097344117129e-15	0.360719525070903	1.12877998901665e-15
5.3	0	2	7.62735947705482	9.28097344117129e-15	0.00984695387903566	-1.2344925414499e-16
5.3	0	3	7.62735947705482	9.28097344117129e-15	0.12782087221519	-3.55381942157483e-16
5.3	0	4	7.62735947705482	9.28097344117129e-15	2.56261373566991	3.45335072530646e-15
5.4	0	1	7.62735947705482	9.28097344117129e-15	0.356217874003098	1.25646965638572e-15
5.4	0	2	7.62735947705482	9.28097344117129e-15	0.00667777518302428	-1.24843769588318e-16
5.4	0	3	7.62735947705482	9.28097344117129e-15	0.126161118967636	-3.06251157232199e-16
5.4	0	4	7.62735947705482	9.28097344117129e-15	2.42717349540361	3.08813314282496e-15
5.4	0	17	3.81368	-9.07931e-14	0.896517	-2.25334e-14
5.3	0	17	3.81368	-9.07931e-14	0.906494	-2.28347e-14
5.4	1	17	3.81368	-3.28384e-14	0.87107	-3.74912e-15
5.5	1	17	3.81368	-3.28384e-14	0.862406	3.05358e-15
5.5	2	17	3.81368	-3.28384e-14	0.796185	1.58554e-13
5.6	2	17	3.81368	-3.28384e-14	0.788711	4.19899e-13
5.6	3	17	3.81368	-3.28384e-14	0.698538	5.36292e-12
5.7	3	17	3.81368	-3.28384e-14	0.693546	4.83857e-12
5.7	4	17	3.81368	-3.28384e-14	0.581974	-3.847e-15
5.8	4	17	3.81368	-3.28384e-14	0.579916	8.02697e-17
5.8	5	17	3.81368	-3.28384e-14	0.453473	4.77151e-12
5.9	5	17	3.81368	-3.28384e-14	0.455408	5.13305e-12
5.9	6	17	3.81368	-3.28384e-14	0.325399	-1.59676e-15
6	6	17	3.81368	-3.28384e-14	0.329871	-9.40334e-16
6	7	17	3.81368	-3.28384e-14	0.21404	1.24683e-12
6.1	7	17	3.81368	-3.28384e-14	0.219554	1.26901e-12
6.1	8	17	3.81368	-3.28384e-14	0.128842	-4.73872e-16
6.2	8	17	3.81368	-3.28384e-14	0.133665	3.4246e-16
6.2	9	17	3.81368	-3.28384e-14	0.0713698	-1.97265e-13
6.3	9	17	3.81368	-3.28384e-14	0.0751608	-2.35416e-13
6.3	10	17	3.81368	-3.28384e-14	0.0348297	-5.26289e-17
6.4	10	17	3.81368	-3.28384e-14	0.0377296	2.15779e-16
6.4	11	17	3.81368	-3.28384e-14	0.0145038	-2.30427e-14
6.5	11	17	3.81368	-3.28384e-14	0.0162364	-2.20844e-14
6.5	12	17	3.81368	-3.28384e-14	0.00510456	1.65887e-17
6.6	12	17	3.81368	-3.28384e-14	0.00594166	-3.68639e-18
6.6	13	17	3.81368	-3.28384e-14	0.00147362	2.6187e-15
6.7	13	17	3.81368	-3.28384e-14	0.00180699	2.70263e-15
6.7	14	17	3.81368	-3.28384e-14	0.000338058	7.66893e-19
6.8	14	17	3.81368	-3.28384e-14	0.000441356	-7.5587e-20
6.8	15	17	3.81368	-3.28384e-14	6.10159e-05	-1.61526e-17
6.9	15	17	3.81368	-3.28384e-14	8.5167e-05	-1.08438e-17
6.9	16	17	3.81368	-3.28384e-14	8.73921e-06	4.41249e-21
7	16	17	3.81368	-3.28384e-14	1.30379e-05	1.75621e-21
7	17	17	3.81368	-3.28384e-14	1.01033e-06	2.94448e-17
7.1	17	17	3.81368	-3.28384e-14	1.60737e-06	3.3012e-17
7.1	18	17	3.81368	-3.28384e-14	9.60831e-08	3.32086e-22
7.2	18	17	3.81368	-3.28384e-14	1.62541e-07	-5.32238e-22
7.2	19	17	3.81368	-3.28384e-14	7.6535e-09	7.6454e-18
7.3	19	17	3.81368	-3.28384e-14	1.37271e-08	9.35652e-18
7.3	20	17	3.81368	-3.28384e-14	5.18977e-10	3.70338e-24
7.4	20	17	3.81368	-3.28384e-14	9.84239e-10	-7.24398e-24
7.4	21	17	3.81368	-3.28384e-14	3.0388e-11	5.82985e-20
7.5	21	17	3.81368	-3.28384e-14	6.07903e-11	1.23641e-19
7.5	22	17	3.81368	-3.28384e-14	1.55569e-12	7.70957e-26
7.6	22	17	3.81368	-3.28384e-14	3.27562e-12	-7.73922e-26
7.6	23	17	3.81368	-3.28384e-14	7.03917e-14	3.53829e-20
7.7	23	17	3.81368	-3.28384e-14	1.55701e-13	4.71208e-20
7.7	24	17	3.81368	-3.28384e-14	2.84201e-15	2.11739e-29
7.8	24	17	3.81368	-3.28384e-14	6.59239e-15	4.2102e-28
7.8	25	17	3.81368	-3.28384e-14	1.03212e-16	-9.67615e-22
7.9	25	17	3.81368	-3.28384e-14	2.50707e-16	-1.45418e-21
7.9	26	17	3.81368	-3.28384e-14	3.39352e-18	1.13792e-30
8	26	17	3.81368	-3.28384e-14	8.62274e-18	6.90878e-31
8	27	17	3.81368	-3.28384e-14	1.02948e-19	1.84105e-23
8.1	27	17	3.81368	-3.28384e-14	2.71542e-19	3.17268e-23
8.1	28	17	3.81368	-3.28384e-14	3.82212e-21	-9.12799e-32
8.2	28	17	3.81368	-3.28384e-14	8.80929e-21	-7.35944e-31
8.2	29	17	3.81368	-3.28384e-14	1.06453e-21	-9.0549e-26
8.3	29	17	3.81368	-3.28384e-14	1.19907e-21	-1.80259e-25
8.3	30	17	3.81368	-3.28384e-14	9.94801e-22	-8.52427e-33
8.4	30	17	3.81368	-3.28384e-14	9.98128e-22	-1.70485e-32
8.4	31	17	3.81368	-3.28384e-14	9.93177e-22	1.40386e-28
8.5	31	17	3.81368	-3.28384e-14	9.9325e-22	3.16229e-28
8.5	32	17	3.81368	-3.28384e-14	9.93144e-22	-1.6288e-33
8.6	32	17	3.81368	-3.28384e-14	9.93146e-22	-1.38448e-32
8.6	33	17	3.81368	-3.28384e-14	9.93144e-22	2.58426e-30
8.7	33	17	3.81368	-3.28384e-14	9.93144e-22	2.66868e-30
8.7	34	17	3.81368	-3.28384e-14	9.93144e-22	-1.93427e-34
8.8	34	17	3.81368	-3.28384e-14	9.93144e-22	9.67137e-35
8.8	35	17	3.81368	-3.28384e-14	9.93144e-22	-8.25063e-31
8.9	35	17	3.81368	-3.28384e-14	9.93144e-22	-8.23841e-31
8.9	36	17	3.81368	-3.28384e-14	9.93144e-22	4.47176e-35
9	36	17	3.81368	-3.28384e-14	9.93144e-22	-3.70077e-35
9	37	17	3.81368	-3.28384e-14	9.93144e-22	-8.9566e-32
9.1	37	17	3.81368	-3.28384e-14	9.93144e-22	-8.95553e-32
9.1	38	17	3.81368	-3.28384e-14	9.93144e-22	3.74591e-36
9.2	38	17	3.81368	-3.28384e-14	9.93144e-22	-1.15259e-36
9.2	39	17	3.81368	-3.28384e-14	9.93144e-22	7.77177e-34
9.3	39	17	3.81368	-3.28384e-14	9.93144e-22	7.77393e-34
9.3	40	17	3.81368	-3.28384e-14	9.93144e-22	2.5584e-36
9.4	40	17	3.81368	-3.28384e-14	9.93144e-22	-7.25216e-37
9.4	41	17	3.81368	-3.28384e-14	9.93144e-22	-3.01575e-34
9.5	41	17	3.81368	-3.28384e-14	9.93144e-22	-2.99535e-34
9.5	42	17	3.81368	-3.28384e-14	9.93144e-22	-3.87205e-37
9.6	42	17	3.81368	-3.28384e-14	9.93144e-22	-2.58137e-37
9.6	43	17	3.81368	-3.28384e-14	9.93144e-22	1.94916e-35
9.7	43	17	3.81368	-3.28384e-14	9.93144e-22	1.79922e-35
9.7	44	17	3.81368	-3.28384e-14	9.93144e-22	3.86484e-38
9.8	44	17	3.81368	-3.28384e-14	9.93144e-22	-2.44258e-36
9.8	45	17	3.81368	-3.28384e-14	9.93144e-22	4.85108e-36
9.9	45	17	3.81368	-3.28384e-14	9.93144e-22	2.85214e-36
9.9	46	17	3.81368	-3.28384e-14	9.93144e-22	-5.04413e-36
10	46	17	3.81368	-3.28384e-14	9.93144e-22	2.0373e-36
10	47	17	3.81368	-3.28384e-14	9.93144e-22	2.21539e-36
10.1	47	17	3.81368	-3.28384e-14	9.93144e-22	4.84323e-36
10.1	48	17	3.81368	-3.28384e-14	9.93144e-22	-6.31765e-36
10.2	48	17	3.81368	-3.28384e-14	9.93144e-22	5.18033e-36
10.2	49	17	3.81368	-3.28384e-14	9.93144e-22	4.95451e-38
10.3	49	17	3.81368	-3.28384e-14	9.93144e-22	-5.92425e-36
10.3	50	17	3.81368	-3.28384e-14	9.93144e-22	1.30276e-36
10.4	50	17	3.81368	-3.28384e-14	9.93144e-22	1.97862e-36
10.4	51	17	3.81368	-3.28384e-14	9.93144e-22	-2.2298e-36
10.5	51	17	3.81368	-3.28384e-14	9.93144e-22	-6.57402e-36
10.5	52	17	3.81368	-3.28384e-14	9.93144e-22	-1.20627e-35
10.6	52	17	3.81368	-3.28384e-14	9.93144e-22	1.75887e-36
10.6	53	17	3.81368	-3.28384e-14	9.93144e-22	-2.90665e-36
10.7	53	17	3.81368	-3.28384e-14	9.93144e-22	-6.6253e-36
10.7	54	17	3.81368	-3.28384e-14	9.93144e-22	-3.51312e-36
10.8	54	17	3.81368	-3.28384e-14	9.93144e-22	5.40396e-36
10.8	55	17	3.81368	-3.28384e-14	9.93144e-22	8.1676e-37
10.9	55	17	3.81368	-3.28384e-14	9.93144e-22	-6.29091e-36
10.9	56	17	3.81368	-3.28384e-14	9.93144e-22	-1.63577e-36
11	56	17	3.81368	-3.28384e-14	9.93144e-22	2.71931e-36
11	57	17	3.81368	-3.28384e-14	9.93144e-22	3.65528e-36
11.1	57	17	3.81368	-3.28384e-14	9.93144e-22	-7.61279e-36
11.1	58	17	3.81368	-3.28384e-14	9.93144e-22	4.34079e-37
11.2	58	17	3.81368	-3.28384e-14	9.93144e-22	1.19812e-36
11.2	59	17	3.81368	-3.28384e-14	9.93144e-22	3.22973e-36
11.3	59	17	3.81368	-3.28384e-14	9.93144e-22	6.73279e-37
11.3	60	17	3.81368	-3.28384e-14	9.93144e-22	-1.75292e-36
11.4	60	17	3.81368	-3.28384e-14	9.93144e-22	4.59679e-37
11.4	61	17	3.81368	-3.28384e-14	9.93144e-22	-5.9892e-36
11.5	61	17	3.81368	-3.28384e-14	9.93144e-22	-7.31439e-36
11.5	62	17	3.81368	-3.28384e-14	9.93144e-22	8.98058e-37
11.6	62	17	3.81368	-3.28384e-14	9.93144e-22	-9.13888e-36
11.6	63	17	3.81368	-3.28384e-14	9.93144e-22	7.2952e-36
11.7	63	17	3.81368	-3.28384e-14	9.93144e-22	-4.79723e-37
11.7	64	17	3.81368	-3.28384e-14	9.93144e-22	3.2546e-37
11.8	64	17	3.81368	-3.28384e-14	9.93144e-22	2.30845e-36
11.8	65	17	3.81368	-3.28384e-14	9.93144e-22	-2.98974e-36
11.9	65	17	3.81368	-3.28384e-14	9.93144e-22	-1.30204e-36
11.9	66	17	3.81368	-3.28384e-14	9.93144e-22	-1.05179e-36
12	66	17	3.81368	-3.28384e-14	9.93144e-22	6.41051e-36
12	67	17	3.81368	-3.28384e-14	9.93144e-22	9.19491e-39
12.1	67	17	3.81368	-3.28384e-14	9.93144e-22	-1.83038e-37
12.1	68	17	3.81368	-3.28384e-14	9.93144e-22	1.0674e-36
12.2	68	17	3.81368	-3.28384e-14	9.93144e-22	-8.35546e-36
12.2	69	17	3.81368	-3.28384e-14	9.93144e-22	5.55002e-36
12.3	69	17	3.81368	-3.28384e-14	9.93144e-22	-5.13334e-36
12.3	70	17	3.81368	-3.28384e-14	9.93144e-22	6.52756e-36
12.4	70	17	3.81368	-3.28384e-14	9.93144e-22	4.34956e-36
12.4	71	17	3.81368	-3.28384e-14	9.93144e-22	4.57668e-36
12.5	71	17	3.81368	-3.28384e-14	9.93144e-22	2.06621e-37
12.5	72	17	3.81368	-3.28384e-14	9.93144e-22	7.89109e-36
12.6	72	17	3.81368	-3.28384e-14	9.93144e-22	-3.85204e-36
12.6	73	17	3.81368	-3.28384e-14	9.93144e-22	6.99432e-36
12.7	73	17	3.81368	-3.28384e-14	9.93144e-22	-4.94084e-36
12.7	74	17	3.81368	-3.28384e-14	9.93144e-22	5.1815e-36
12.8	74	17	3.81368	-3.28384e-14	9.93144e-22	7.41414e-37
12.8	75	17	3.81368	-3.28384e-14	9.93144e-22	-3.43721e-36
12.9	75	17	3.81368	-3.28384e-14	9.93144e-22	-3.32628e-36
12.9	76	17	3.81368	-3.28384e-14	9.93144e-22	-9.56767e-37
13	76	17	3.81368	-3.28384e-14	9.93144e-22	1.42028e-36
13	77	17	3.81368	-3.28384e-14	9.93144e-22	2.5571e-36
13.1	77	17	3.81368	-3.28384e-14	9.93144e-22	4.38733e-36
13.1	78	17	3.81368	-3.28384e-14	9.93144e-22	9.81269e-36
13.2	78	17	3.81368	-3.28384e-14	9.93144e-22	4.51032e-36
13.2	79	17	3.81368	-3.28384e-14	9.93144e-22	8.14494e-36
13.3	79	17	3.81368	-3.28384e-14	9.93144e-22	-1.1812e-36
13.3	80	17	3.81368	-3.28384e-14	9.93144e-22	2.255e-36
13.4	80	17	3.81368	-3.28384e-14	9.93144e-22	-2.19074e-37
13.4	81	17	3.81368	-3.28384e-14	9.93144e-22	1.98473e-36
13.5	81	17	3.81368	-3.28384e-14	9.93144e-22	1.88039e-36
13.5	82	17	3.81368	-3.28384e-14	9.93144e-22	2.76788e-36
13.6	82	17	3.81368	-3.28384e-14	9.93144e-22	-1.10623e-36
13.6	83	17	3.81368	-3.28384e-14	9.93144e-22	5.03736e-38
13.7	83	17	3.81368	-3.28384e-14	9.93144e-22	1.31687e-36
13.7	84	17	3.81368	-3.28384e-14	9.93144e-22	6.06757e-37
13.8	84	17	3.81368	-3.28384e-14	9.93144e-22	1.40036e-36
13.8	85	17	3.81368	-3.28384e-14	9.93144e-22	-3.5171e-36
13.9	85	17	3.81368	-3.28384e-14	9.93144e-22	-2.85251e-36
13.9	86	17	3.81368	-3.28384e-14	9.93144e-22	-2.32137e-36
14	86	17	3.81368	-3.28384e-14	9.93144e-22	-9.56745e-36
14	87	17	3.81368	-3.28384e-14	9.93144e-22	9.01614e-37
14.1	87	17	3.81368	-3.28384e-14	9.93144e-22	-6.74786e-36
14.1	88	17	3.81368	-3.28384e-14	9.93144e-22	3.27844e-36
14.2	88	17	3.81368	-3.28384e-14	9.93144e-22	4.31629e-36
14.2	89	17	3.81368	-3.28384e-14	9.93144e-22	4.36195e-36
14.3	89	17	3.81368	-3.28384e-14	9.93144e-22	2.14693e-36
14.3	90	17	3.81368	-3.28384e-14	9.93144e-22	3.30988e-36
14.4	90	17	3.81368	-3.28384e-14	9.93144e-22	-4.85134e-36
14.4	91	17	3.81368	-3.28384e-14	9.93144e-22	4.99436e-36
14.5	91	17	3.81368	-3.28384e-14	9.93144e-22	1.43047e-36
14.5	92	17	3.81368	-3.28384e-14	9.93144e-22	5.38303e-37
14.6	92	17	3.81368	-3.28384e-14	9.93144e-22	1.28572e-37
14.6	93	17	3.81368	-3.28384e-14	9.93144e-22	-1.34491e-36
14.7	93	17	3.81368	-3.28384e-14	9.93144e-22	-3.88494e-36
14.7	94	17	3.81368	-3.28384e-14	9.93144e-22	-4.83225e-36
14.8	94	17	3.81368	-3.28384e-14	9.93144e-22	-1.29305e-36
14.8	95	17	3.81368	-3.28384e-14	9.93144e-22	-8.33453e-36
14.9	95	17	3.81368	-3.28384e-14	9.93144e-22	-5.79323e-37
14.9	96	17	3.81368	-3.28384e-14	9.93144e-22	4.10904e-36
15	96	17	3.81368	-3.28384e-14	9.93144e-22	1.99787e-36
15	97	17	3.81368	-3.28384e-14	9.93144e-22	-1.69323e-36
15.1	97	17	3.81368	-3.28384e-14	9.93144e-22	-6.54705e-36
15.1	98	17	3.81368	-3.28384e-14	9.93144e-22	-6.34303e-36
15.2	98	17	3.81368	-3.28384e-14	9.93144e-22	8.99293e-37
15.2	99	17	3.81368	-3.28384e-14	9.93144e-22	1.88659e-36
15.3	99	17	3.81368	-3.28384e-14	9.93144e-22	4.71636e-36
15.3	100	17	3.81368	-3.28384e-14	9.93144e-22	4.26017e-36
15.4	100	17	3.81368	-3.28384e-14	9.93144e-22	2.07806e-36
15.4	101	17	3.81368	-3.28384e-14	9.93144e-22	-2.35177e-36
15.5	101	17	3.81368	-3.28384e-14	9.93144e-22	2.91128e-36
15.5	102	17	3.81368	-3.28384e-14	9.93144e-22	-7.44002e-37
15.6	102	17	3.81368	-3.28384e-14	9.93144e-22	-2.79168e-36
15.6	103	17	3.81368	-3.28384e-14	9.93144e-22	-2.56739e-36
15.7	103	17	3.81368	-3.28384e-14	9.93144e-22	-1.40085e-36
15.7	104	17	3.81368	-3.28384e-14	9.93144e-22	-8.3185e-37
15.8	104	17	3.81368	-3.28384e-14	9.93144e-22	3.76084e-36
15.8	105	17	3.81368	-3.28384e-14	9.93144e-22	6.42117e-36
15.9	105	17	3.81368	-3.28384e-14	9.93144e-22	1.85883e-36
15.9	106	17	3.81368	-3.28384e-14	9.93144e-22	2.51324e-36
16	106	17	3.81368	-3.28384e-14	9.93144e-22	-2.8755e-36
16	107	17	3.81368	-3.28384e-14	9.93144e-22	4.35174e-36
16.1	107	17	3.81368	-3.28384e-14	9.93144e-22	1.63882e-36
16.1	108	17	3.81368	-3.28384e-14	9.93144e-22	2.81542e-36
16.2	108	17	3.81368	-3.28384e-14	9.93144e-22	2.15697e-37
16.2	109	17	3.81368	-3.28384e-14	9.93144e-22	-4.19512e-36
16.3	109	17	3.81368	-3.28384e-14	9.93144e-22	-2.28603e-36
16.3	110	17	3.81368	-3.28384e-14	9.93144e-22	-8.67249e-37
16.4	110	17	3.81368	-3.28384e-14	9.93144e-22	-5.24692e-36
16.4	111	17	3.81368	-3.28384e-14	9.93144e-22	-1.70414e-36
16.5	111	17	3.81368	-3.28384e-14	9.93144e-22	-6.6292e-36
16.5	112	17	3.81368	-3.28384e-14	9.93144e-22	1.39728e-36
16.6	112	17	3.81368	-3.28384e-14	9.93144e-22	1.41518e-36
16.6	113	17	3.81368	-3.28384e-14	9.93144e-22	4.39756e-36
16.7	113	17	3.81368	-3.28384e-14	9.93144e-22	3.80671e-36
16.7	114	17	3.81368	-3.28384e-14	9.93144e-22	-4.56664e-36
16.8	114	17	3.81368	-3.28384e-14	9.93144e-22	6.68738e-36
16.8	115	17	3.81368	-3.28384e-14	9.93144e-22	-5.46168e-36
16.9	115	17	3.81368	-3.28384e-14	9.93144e-22	1.0397e-35
16.9	116	17	3.81368	-3.28384e-14	9.93144e-22	6.61339e-37
17	116	17	3.81368	-3.28384e-14	9.93144e-22	2.26779e-36
17	117	17	3.81368	-3.28384e-14	9.93144e-22	-4.36944e-37
17.1	117	17	3.81368	-3.28384e-14	9.93144e-22	-1.774e-36
17.1	118	17	3.81368	-3.28384e-14	9.93144e-22	5.14804e-36
17.2	118	17	3.81368	-3.28384e-14	9.93144e-22	1.73806e-36
17.2	119	17	3.81368	-3.28384e-14	9.93144e-22	2.36784e-36
17.3	119	17	3.81368	-3.28384e-14	9.93144e-22	8.85348e-36
17.3	120	17	3.81368	-3.28384e-14	9.93144e-22	-1.21355e-36
17.4	120	17	3.81368	-3.28384e-14	9.93144e-22	-3.57247e-36
17.4	121	17	3.81368	-3.28384e-14	9.93144e-22	1.13728e-36
17.5	121	17	3.81368	-3.28384e-14	9.93144e-22	-1.20695e-35
17.5	122	17	3.81368	-3.28384e-14	9.93144e-22	7.8325e-37
17.6	122	17	3.81368	-3.28384e-14	9.93144e-22	-4.55071e-36
17.6	123	17	3.81368	-3.28384e-14	9.93144e-22	-1.31128e-36
17.7	123	17	3.81368	-3.28384e-14	9.93144e-22	-2.75927e-36
17.7	124	17	3.81368	-3.28384e-14	9.93144e-22	7.667e-37
17.8	124	17	3.81368	-3.28384e-14	9.93144e-22	-5.09043e-36
17.8	125	17	3.81368	-3.28384e-14	9.93144e-22	-2.64629e-36
17.9	125	17	3.81368	-3.28384e-14	9.93144e-22	-6.83803e-36
17.9	126	17	3.81368	-3.28384e-14	9.93144e-22	6.87369e-37
18	126	17	3.81368	-3.28384e-14	9.93144e-22	3.04228e-36
18	127	17	3.81368	-3.28384e-14	9.93144e-22	7.98672e-37
18.1	127	17	3.81368	-3.28384e-14	9.93144e-22	4.05528e-36
18.1	128	17	3.81368	-3.28384e-14	9.93144e-22	-2.03365e-36
18.2	128	17	3.81368	-3.28384e-14	9.93144e-22	-9.82746e-36
18.2	129	17	3.81368	-3.28384e-14	9.93144e-22	-7.65111e-36
18.3	129	17	3.81368	-3.28384e-14	9.93144e-22	-1.36614e-35
18.3	130	17	3.81368	-3.28384e-14	9.93144e-22	-5.14057e-36
18.4	130	17	3.81368	-3.28384e-14	9.93144e-22	-2.40721e-36
18.4	131	17	3.81368	-3.28384e-14	9.93144e-22	-4.88824e-36
18.5	131	17	3.81368	-3.28384e-14	9.93144e-22	-5.45972e-36
18.5	132	17	3.81368	-3.28384e-14	9.93144e-22	3.91962e-36
18.6	132	17	3.81368	-3.28384e-14	9.93144e-22	-4.3785e-36
18.6	133	17	3.81368	-3.28384e-14	9.93144e-22	3.72957e-36
18.7	133	17	3.81368	-3.28384e-14	9.93144e-22	-6.06995e-36
18.7	134	17	3.81368	-3.28384e-14	9.93144e-22	8.50343e-37
18.8	134	17	3.81368	-3.28384e-14	9.93144e-22	-2.14342e-37
18.8	135	17	3.81368	-3.28384e-14	9.93144e-22	3.42834e-36
18.9	135	17	3.81368	-3.28384e-14	9.93144e-22	-4.39021e-36
18.9	136	17	3.81368	-3.28384e-14	9.93144e-22	3.10688e-36
19	136	17	3.81368	-3.28384e-14	9.93144e-22	-6.65701e-36
19	137	17	3.81368	-3.28384e-14	9.93144e-22	1.82144e-36
19.1	137	17	3.81368	-3.28384e-14	9.93144e-22	-4.28407e-36
19.1	138	17	3.81368	-3.28384e-14	9.93144e-22	1.30355e-36
19.2	138	17	3.81368	-3.28384e-14	9.93144e-22	-1.10882e-35
19.2	139	17	3.81368	-3.28384e-14	9.93144e-22	-6.02165e-36
19.3	139	17	3.81368	-3.28384e-14	9.93144e-22	-1.31677e-35
19.3	140	17	3.81368	-3.28384e-14	9.93144e-22	-3.7031e-36
19.4	140	17	3.81368	-3.28384e-14	9.93144e-22	-5.43637e-37
19.4	141	17	3.81368	-3.28384e-14	9.93144e-22	-1.03243e-36
19.5	141	17	3.81368	-3.28384e-14	9.93144e-22	-4.97263e-36
19.5	142	17	3.81368	-3.28384e-14	9.93144e-22	-1.41828e-36
19.6	142	17	3.81368	-3.28384e-14	9.93144e-22	-6.82307e-36
19.6	143	17	3.81368	-3.28384e-14	9.93144e-22	-7.30957e-36
19.7	143	17	3.81368	-3.28384e-14	9.93144e-22	-9.03718e-36
19.7	144	17	3.81368	-3.28384e-14	9.93144e-22	-2.87521e-36
19.8	144	17	3.81368	-3.28384e-14	9.93144e-22	1.94396e-37
19.8	145	17	3.81368	-3.28384e-14	9.93144e-22	-5.1942e-36
19.9	145	17	3.81368	-3.28384e-14	9.93144e-22	-3.41169e-36
19.9	146	17	3.81368	-3.28384e-14	9.93144e-22	-4.90114e-36
20	146	17	3.81368	-3.28384e-14	9.93144e-22	-1.8783e-36
20	147	17	3.81368	-3.28384e-14	9.93144e-22	-4.1789e-36
20.1	147	17	3.81368	-3.28384e-14	9.93144e-22	-7.24471e-36
5.5	0	1	7.64227213641216	3.45653526075198e-15	0.353027649225756	-5.25559476062032e-16
5.5	0	2	7.64227213641216	3.45653526075198e-15	0.00339665410617877	1.68165095580366e-16
5.5	0	3	7.64227213641216	3.45653526075198e-15	0.124450367683182	-7.46561687646257e-16
5.5	0	4	7.64227213641216	3.45653526075198e-15	2.51011705818028	-2.67539375272354e-15
5.6	0	1	7.64227213641216	3.45653526075198e-15	0.349547121280129	-1.28393143384735e-16
5.6	0	2	7.64227213641216	3.45653526075198e-15	0.000522555845137202	1.19227188883917e-16
5.6	0	3	7.64227213641216	3.45653526075198e-15	0.122338947495121	-6.36961998722899e-16
5.6	0	4	7.64227213641216	3.45653526075198e-15	2.3789626947911	-3.44301735987695e-15
5.6	0	17	3.82114	9.39896e-14	0.879019	1.91966e-14
5.5	0	17	3.82114	9.39896e-14	0.888503	1.99825e-14
5.6	1	17	3.82114	2.84711e-14	0.855668	-1.46688e-13
5.7	1	17	3.82114	2.84711e-14	0.847419	-1.7235e-13
5.7	2	17	3.82114	2.84711e-14	0.783138	-2.61095e-12
5.8	2	17	3.82114	2.84711e-14	0.77642	-1.69558e-12
5.8	3	17	3.82114	2.84711e-14	0.689904	5.18526e-13
5.9	3	17	3.82114	2.84711e-14	0.684901	9.46947e-13
5.9	4	17	3.82114	2.84711e-14	0.578955	1.19404e-15
6	4	17	3.82114	2.84711e-14	0.576874	-6.35615e-16
6	5	17	3.82114	2.84711e-14	0.457799	-2.40256e-12
6.1	5	17	3.82114	2.84711e-14	0.458877	-2.83026e-12
6.1	6	17	3.82114	2.84711e-14	0.334789	5.95602e-16
6.2	6	17	3.82114	2.84711e-14	0.338844	1.02653e-15
6.2	7	17	3.82114	2.84711e-14	0.225288	-4.5463e-12
6.3	7	17	3.82114	2.84711e-14	0.230367	-4.13759e-12
6.3	8	17	3.82114	2.84711e-14	0.138792	5.47046e-17
6.4	8	17	3.82114	2.84711e-14	0.143674	-5.69282e-16
6.4	9	17	3.82114	2.84711e-14	0.0790339	-2.01718e-13
6.5	9	17	3.82114	2.84711e-14	0.0827252	-1.19041e-13
6.5	10	17	3.82114	2.84711e-14	0.0407039	-1.97016e-16
6.6	10	17	3.82114	2.84711e-14	0.043576	4.1571e-17
6.6	11	17	3.82114	2.84711e-14	0.018088	3.44943e-14
6.7	11	17	3.82114	2.84711e-14	0.0199812	3.88622e-14
6.7	12	17	3.82114	2.84711e-14	0.00686196	-8.73059e-18
6.8	12	17	3.82114	2.84711e-14	0.00784118	6.27668e-18
6.8	13	17	3.82114	2.84711e-14	0.0021889	-6.31761e-15
6.9	13	17	3.82114	2.84711e-14	0.00261245	-6.94084e-15
6.9	14	17	3.82114	2.84711e-14	0.000567474	-9.78136e-19
7	14	17	3.82114	2.84711e-14	0.000716379	5.51979e-18
7	15	17	3.82114	2.84711e-14	0.000116898	1.81541e-15
7.1	15	17	3.82114	2.84711e-14	0.000157251	2.16365e-15
7.1	16	17	3.82114	2.84711e-14	1.91164e-05	8.73363e-20
7.2	16	17	3.82114	2.84711e-14	2.74496e-05	9.6354e-21
7.2	17	17	3.82114	2.84711e-14	2.51283e-06	-1.94115e-16
7.3	17	17	3.82114	2.84711e-14	3.84637e-06	-1.84021e-16
7.3	18	17	3.82114	2.84711e-14	2.70184e-07	3.71635e-22
7.4	18	17	3.82114	2.84711e-14	4.39728e-07	-2.64382e-21
7.4	19	17	3.82114	2.84711e-14	2.41921e-08	-3.57624e-17
7.5	19	17	3.82114	2.84711e-14	4.17442e-08	-3.79786e-17
7.5	20	17	3.82114	2.84711e-14	1.83406e-09	1.29764e-23
7.6	20	17	3.82114	2.84711e-14	3.34614e-09	2.46354e-23
7.6	21	17	3.82114	2.84711e-14	1.19479e-10	-4.96493e-19
7.7	21	17	3.82114	2.84711e-14	2.29905e-10	-5.53001e-19
7.7	22	17	3.82114	2.84711e-14	6.77553e-12	6.45807e-26
7.8	22	17	3.82114	2.84711e-14	1.37199e-11	3.22904e-27
7.8	23	17	3.82114	2.84711e-14	3.38281e-13	-1.49659e-19
7.9	23	17	3.82114	2.84711e-14	7.19404e-13	-1.90003e-19
7.9	24	17	3.82114	2.84711e-14	1.50174e-14	-7.31336e-28
8	24	17	3.82114	2.84711e-14	3.34815e-14	9.12553e-28
8	25	17	3.82114	2.84711e-14	5.97768e-16	6.50127e-21
8.1	25	17	3.82114	2.84711e-14	1.39515e-15	1.13626e-20
8.1	26	17	3.82114	2.84711e-14	2.14756e-17	4.05175e-30
8.2	26	17	3.82114	2.84711e-14	5.24184e-17	-8.95651e-30
8.2	27	17	3.82114	2.84711e-14	7.08152e-19	3.12553e-22
8.3	27	17	3.82114	2.84711e-14	1.79784e-18	5.34122e-22
8.3	28	17	3.82114	2.84711e-14	2.49534e-20	-2.01213e-30
8.4	28	17	3.82114	2.84711e-14	6.01696e-20	-1.86308e-31
8.4	29	17	3.82114	2.84711e-14	4.13404e-21	-1.47828e-24
8.5	29	17	3.82114	2.84711e-14	5.16153e-21	-2.91807e-24
8.5	30	17	3.82114	2.84711e-14	3.56683e-21	1.82132e-31
8.6	30	17	3.82114	2.84711e-14	3.59382e-21	-4.33647e-31
8.6	31	17	3.82114	2.84711e-14	3.55299e-21	-2.7249e-27
8.7	31	17	3.82114	2.84711e-14	3.55363e-21	-5.42285e-27
8.7	32	17	3.82114	2.84711e-14	3.55268e-21	4.11941e-33
8.8	32	17	3.82114	2.84711e-14	3.55269e-21	2.74627e-32
8.8	33	17	3.82114	2.84711e-14	3.55267e-21	-2.08548e-29
8.9	33	17	3.82114	2.84711e-14	3.55267e-21	-1.91987e-29
8.9	34	17	3.82114	2.84711e-14	3.55267e-21	-9.09555e-34
9	34	17	3.82114	2.84711e-14	3.55267e-21	1.51592e-33
9	35	17	3.82114	2.84711e-14	3.55267e-21	-4.91403e-31
9.1	35	17	3.82114	2.84711e-14	3.55267e-21	-5.10984e-31
9.1	36	17	3.82114	2.84711e-14	3.55267e-21	8.36725e-35
9.2	36	17	3.82114	2.84711e-14	3.55267e-21	-7.17193e-35
9.2	37	17	3.82114	2.84711e-14	3.55267e-21	3.4609e-30
9.3	37	17	3.82114	2.84711e-14	3.55267e-21	3.4617e-30
9.3	38	17	3.82114	2.84711e-14	3.55267e-21	-8.26004e-36
9.4	38	17	3.82114	2.84711e-14	3.55267e-21	8.26004e-36
9.4	39	17	3.82114	2.84711e-14	3.55267e-21	2.16919e-31
9.5	39	17	3.82114	2.84711e-14	3.55267e-21	2.16885e-31
9.5	40	17	3.82114	2.84711e-14	3.55267e-21	-5.31902e-37
9.6	40	17	3.82114	2.84711e-14	3.55267e-21	-3.19141e-36
9.6	41	17	3.82114	2.84711e-14	3.55267e-21	1.48136e-32
9.7	41	17	3.82114	2.84711e-14	3.55267e-21	1.48045e-32
9.7	42	17	3.82114	2.84711e-14	3.55267e-21	4.65794e-36
9.8	42	17	3.82114	2.84711e-14	3.55267e-21	7.68097e-36
9.8	43	17	3.82114	2.84711e-14	3.55267e-21	-2.08753e-34
9.9	43	17	3.82114	2.84711e-14	3.55267e-21	-2.15823e-34
9.9	44	17	3.82114	2.84711e-14	3.55267e-21	-1.31569e-35
10	44	17	3.82114	2.84711e-14	3.55267e-21	-3.79005e-37
10	45	17	3.82114	2.84711e-14	3.55267e-21	-2.51437e-35
10.1	45	17	3.82114	2.84711e-14	3.55267e-21	-2.34085e-35
10.1	46	17	3.82114	2.84711e-14	3.55267e-21	5.50342e-36
10.2	46	17	3.82114	2.84711e-14	3.55267e-21	4.94912e-36
10.2	47	17	3.82114	2.84711e-14	3.55267e-21	2.58024e-35
10.3	47	17	3.82114	2.84711e-14	3.55267e-21	1.86458e-35
10.3	48	17	3.82114	2.84711e-14	3.55267e-21	-2.75784e-35
10.4	48	17	3.82114	2.84711e-14	3.55267e-21	1.77632e-35
10.4	49	17	3.82114	2.84711e-14	3.55267e-21	3.78439e-36
10.5	49	17	3.82114	2.84711e-14	3.55267e-21	4.79852e-35
10.5	50	17	3.82114	2.84711e-14	3.55267e-21	-5.50416e-37
10.6	50	17	3.82114	2.84711e-14	3.55267e-21	4.28344e-35
10.6	51	17	3.82114	2.84711e-14	3.55267e-21	1.2287e-35
10.7	51	17	3.82114	2.84711e-14	3.55267e-21	1.03711e-35
10.7	52	17	3.82114	2.84711e-14	3.55267e-21	6.19696e-36
10.8	52	17	3.82114	2.84711e-14	3.55267e-21	1.95777e-37
10.8	53	17	3.82114	2.84711e-14	3.55267e-21	1.94109e-35
10.9	53	17	3.82114	2.84711e-14	3.55267e-21	3.92588e-36
10.9	54	17	3.82114	2.84711e-14	3.55267e-21	-1.77986e-35
11	54	17	3.82114	2.84711e-14	3.55267e-21	-8.89385e-36
11	55	17	3.82114	2.84711e-14	3.55267e-21	1.09151e-35
11.1	55	17	3.82114	2.84711e-14	3.55267e-21	2.35317e-36
11.1	56	17	3.82114	2.84711e-14	3.55267e-21	2.02478e-35
11.2	56	17	3.82114	2.84711e-14	3.55267e-21	-2.03455e-37
11.2	57	17	3.82114	2.84711e-14	3.55267e-21	-2.46623e-35
11.3	57	17	3.82114	2.84711e-14	3.55267e-21	2.16448e-37
11.3	58	17	3.82114	2.84711e-14	3.55267e-21	-2.27397e-35
11.4	58	17	3.82114	2.84711e-14	3.55267e-21	-2.14301e-35
11.4	59	17	3.82114	2.84711e-14	3.55267e-21	-2.24046e-35
11.5	59	17	3.82114	2.84711e-14	3.55267e-21	-8.71342e-36
11.5	60	17	3.82114	2.84711e-14	3.55267e-21	-1.08617e-35
11.6	60	17	3.82114	2.84711e-14	3.55267e-21	-1.26629e-35
11.6	61	17	3.82114	2.84711e-14	3.55267e-21	-1.52169e-35
11.7	61	17	3.82114	2.84711e-14	3.55267e-21	1.05389e-36
11.7	62	17	3.82114	2.84711e-14	3.55267e-21	-8.91614e-36
11.8	62	17	3.82114	2.84711e-14	3.55267e-21	2.11806e-35
11.8	63	17	3.82114	2.84711e-14	3.55267e-21	-7.8562e-36
11.9	63	17	3.82114	2.84711e-14	3.55267e-21	5.7899e-36
11.9	64	17	3.82114	2.84711e-14	3.55267e-21	1.13213e-35
12	64	17	3.82114	2.84711e-14	3.55267e-21	-1.19609e-35
12	65	17	3.82114	2.84711e-14	3.55267e-21	-2.89408e-35
12.1	65	17	3.82114	2.84711e-14	3.55267e-21	-3.44505e-35
12.1	66	17	3.82114	2.84711e-14	3.55267e-21	-1.7463e-35
12.2	66	17	3.82114	2.84711e-14	3.55267e-21	1.91072e-35
12.2	67	17	3.82114	2.84711e-14	3.55267e-21	-5.79256e-36
12.3	67	17	3.82114	2.84711e-14	3.55267e-21	4.63104e-36
12.3	68	17	3.82114	2.84711e-14	3.55267e-21	4.15621e-37
12.4	68	17	3.82114	2.84711e-14	3.55267e-21	1.78075e-36
12.4	69	17	3.82114	2.84711e-14	3.55267e-21	-2.55996e-35
12.5	69	17	3.82114	2.84711e-14	3.55267e-21	-8.63163e-36
12.5	70	17	3.82114	2.84711e-14	3.55267e-21	5.08792e-36
12.6	70	17	3.82114	2.84711e-14	3.55267e-21	-1.55583e-35
12.6	71	17	3.82114	2.84711e-14	3.55267e-21	-1.53825e-35
12.7	71	17	3.82114	2.84711e-14	3.55267e-21	-3.02858e-35
12.7	72	17	3.82114	2.84711e-14	3.55267e-21	-2.37245e-35
12.8	72	17	3.82114	2.84711e-14	3.55267e-21	-1.9278e-36
12.8	73	17	3.82114	2.84711e-14	3.55267e-21	-8.77898e-37
12.9	73	17	3.82114	2.84711e-14	3.55267e-21	2.84844e-36
12.9	74	17	3.82114	2.84711e-14	3.55267e-21	-9.70885e-36
13	74	17	3.82114	2.84711e-14	3.55267e-21	-1.17726e-35
13	75	17	3.82114	2.84711e-14	3.55267e-21	-1.66101e-36
13.1	75	17	3.82114	2.84711e-14	3.55267e-21	2.18133e-35
13.1	76	17	3.82114	2.84711e-14	3.55267e-21	5.07519e-36
13.2	76	17	3.82114	2.84711e-14	3.55267e-21	6.78761e-37
13.2	77	17	3.82114	2.84711e-14	3.55267e-21	2.32679e-35
13.3	77	17	3.82114	2.84711e-14	3.55267e-21	2.40536e-36
13.3	78	17	3.82114	2.84711e-14	3.55267e-21	-1.81687e-35
13.4	78	17	3.82114	2.84711e-14	3.55267e-21	1.99067e-35
13.4	79	17	3.82114	2.84711e-14	3.55267e-21	-1.33614e-35
13.5	79	17	3.82114	2.84711e-14	3.55267e-21	3.96444e-35
13.5	80	17	3.82114	2.84711e-14	3.55267e-21	1.55869e-36
13.6	80	17	3.82114	2.84711e-14	3.55267e-21	2.08776e-35
13.6	81	17	3.82114	2.84711e-14	3.55267e-21	3.19873e-37
13.7	81	17	3.82114	2.84711e-14	3.55267e-21	1.66407e-35
13.7	82	17	3.82114	2.84711e-14	3.55267e-21	2.78363e-36
13.8	82	17	3.82114	2.84711e-14	3.55267e-21	-2.06872e-35
13.8	83	17	3.82114	2.84711e-14	3.55267e-21	-3.21936e-35
13.9	83	17	3.82114	2.84711e-14	3.55267e-21	-2.84317e-35
13.9	84	17	3.82114	2.84711e-14	3.55267e-21	-1.73376e-35
14	84	17	3.82114	2.84711e-14	3.55267e-21	1.60741e-36
14	85	17	3.82114	2.84711e-14	3.55267e-21	1.46613e-35
14.1	85	17	3.82114	2.84711e-14	3.55267e-21	4.18526e-36
14.1	86	17	3.82114	2.84711e-14	3.55267e-21	3.77547e-37
14.2	86	17	3.82114	2.84711e-14	3.55267e-21	-1.66181e-35
14.2	87	17	3.82114	2.84711e-14	3.55267e-21	1.02411e-35
14.3	87	17	3.82114	2.84711e-14	3.55267e-21	-1.06872e-35
14.3	88	17	3.82114	2.84711e-14	3.55267e-21	2.7299e-35
14.4	88	17	3.82114	2.84711e-14	3.55267e-21	1.76126e-36
14.4	89	17	3.82114	2.84711e-14	3.55267e-21	1.21424e-35
14.5	89	17	3.82114	2.84711e-14	3.55267e-21	-1.63013e-35
14.5	90	17	3.82114	2.84711e-14	3.55267e-21	-9.20493e-37
14.6	90	17	3.82114	2.84711e-14	3.55267e-21	-1.86744e-36
14.6	91	17	3.82114	2.84711e-14	3.55267e-21	-1.74263e-35
14.7	91	17	3.82114	2.84711e-14	3.55267e-21	2.62341e-35
14.7	92	17	3.82114	2.84711e-14	3.55267e-21	-1.31065e-35
14.8	92	17	3.82114	2.84711e-14	3.55267e-21	-1.25655e-36
14.8	93	17	3.82114	2.84711e-14	3.55267e-21	-1.02188e-35
14.9	93	17	3.82114	2.84711e-14	3.55267e-21	-2.43771e-35
14.9	94	17	3.82114	2.84711e-14	3.55267e-21	2.89248e-36
15	94	17	3.82114	2.84711e-14	3.55267e-21	-1.00376e-35
15	95	17	3.82114	2.84711e-14	3.55267e-21	3.1109e-35
15.1	95	17	3.82114	2.84711e-14	3.55267e-21	1.249e-35
15.1	96	17	3.82114	2.84711e-14	3.55267e-21	-1.36868e-35
15.2	96	17	3.82114	2.84711e-14	3.55267e-21	-1.11763e-35
15.2	97	17	3.82114	2.84711e-14	3.55267e-21	-1.83547e-36
15.3	97	17	3.82114	2.84711e-14	3.55267e-21	-1.25036e-35
15.3	98	17	3.82114	2.84711e-14	3.55267e-21	9.89702e-37
15.4	98	17	3.82114	2.84711e-14	3.55267e-21	-5.94848e-36
15.4	99	17	3.82114	2.84711e-14	3.55267e-21	4.52569e-37
15.5	99	17	3.82114	2.84711e-14	3.55267e-21	-6.07037e-36
15.5	100	17	3.82114	2.84711e-14	3.55267e-21	-1.74803e-35
15.6	100	17	3.82114	2.84711e-14	3.55267e-21	-1.4187e-35
15.6	101	17	3.82114	2.84711e-14	3.55267e-21	-1.46957e-36
15.7	101	17	3.82114	2.84711e-14	3.55267e-21	1.83441e-35
15.7	102	17	3.82114	2.84711e-14	3.55267e-21	-1.91827e-35
15.8	102	17	3.82114	2.84711e-14	3.55267e-21	9.8872e-36
15.8	103	17	3.82114	2.84711e-14	3.55267e-21	-3.24687e-35
15.9	103	17	3.82114	2.84711e-14	3.55267e-21	9.03745e-36
15.9	104	17	3.82114	2.84711e-14	3.55267e-21	-3.64289e-35
16	104	17	3.82114	2.84711e-14	3.55267e-21	5.29134e-36
16	105	17	3.82114	2.84711e-14	3.55267e-21	-3.2075e-35
16.1	105	17	3.82114	2.84711e-14	3.55267e-21	-6.46132e-36
16.1	106	17	3.82114	2.84711e-14	3.55267e-21	-3.46574e-35
16.2	106	17	3.82114	2.84711e-14	3.55267e-21	8.32097e-36
16.2	107	17	3.82114	2.84711e-14	3.55267e-21	2.82476e-36
16.3	107	17	3.82114	2.84711e-14	3.55267e-21	3.20633e-35
16.3	108	17	3.82114	2.84711e-14	3.55267e-21	8.56692e-37
16.4	108	17	3.82114	2.84711e-14	3.55267e-21	-1.39908e-35
16.4	109	17	3.82114	2.84711e-14	3.55267e-21	2.82288e-35
16.5	109	17	3.82114	2.84711e-14	3.55267e-21	1.89768e-35
16.5	110	17	3.82114	2.84711e-14	3.55267e-21	-7.3862e-36
16.6	110	17	3.82114	2.84711e-14	3.55267e-21	1.36751e-35
16.6	111	17	3.82114	2.84711e-14	3.55267e-21	-2.87671e-35
16.7	111	17	3.82114	2.84711e-14	3.55267e-21	-4.93856e-36
16.7	112	17	3.82114	2.84711e-14	3.55267e-21	4.2106e-36
16.8	112	17	3.82114	2.84711e-14	3.55267e-21	-1.25294e-35
16.8	113	17	3.82114	2.84711e-14	3.55267e-21	8.51694e-36
16.9	113	17	3.82114	2.84711e-14	3.55267e-21	2.08671e-35
16.9	114	17	3.82114	2.84711e-14	3.55267e-21	4.55697e-36
17	114	17	3.82114	2.84711e-14	3.55267e-21	2.46131e-35
17	115	17	3.82114	2.84711e-14	3.55267e-21	-3.24666e-36
17.1	115	17	3.82114	2.84711e-14	3.55267e-21	2.6201e-35
17.1	116	17	3.82114	2.84711e-14	3.55267e-21	-1.412e-35
17.2	116	17	3.82114	2.84711e-14	3.55267e-21	3.80678e-35
17.2	117	17	3.82114	2.84711e-14	3.55267e-21	7.62836e-36
17.3	117	17	3.82114	2.84711e-14	3.55267e-21	3.59421e-35
17.3	118	17	3.82114	2.84711e-14	3.55267e-21	-7.78891e-36
17.4	118	17	3.82114	2.84711e-14	3.55267e-21	2.35352e-35
17.4	119	17	3.82114	2.84711e-14	3.55267e-21	-3.27968e-36
17.5	119	17	3.82114	2.84711e-14	3.55267e-21	1.31729e-35
17.5	120	17	3.82114	2.84711e-14	3.55267e-21	-4.77931e-36
17.6	120	17	3.82114	2.84711e-14	3.55267e-21	1.25428e-35
17.6	121	17	3.82114	2.84711e-14	3.55267e-21	-6.92954e-36
17.7	121	17	3.82114	2.84711e-14	3.55267e-21	1.65996e-35
17.7	122	17	3.82114	2.84711e-14	3.55267e-21	-8.01658e-36
17.8	122	17	3.82114	2.84711e-14	3.55267e-21	-1.86901e-35
17.8	123	17	3.82114	2.84711e-14	3.55267e-21	7.78717e-36
17.9	123	17	3.82114	2.84711e-14	3.55267e-21	-6.1637e-36
17.9	124	17	3.82114	2.84711e-14	3.55267e-21	-4.43212e-36
18	124	17	3.82114	2.84711e-14	3.55267e-21	-1.22308e-35
18	125	17	3.82114	2.84711e-14	3.55267e-21	-9.43345e-36
18.1	125	17	3.82114	2.84711e-14	3.55267e-21	-1.51318e-35
18.1	126	17	3.82114	2.84711e-14	3.55267e-21	-8.08246e-37
18.2	126	17	3.82114	2.84711e-14	3.55267e-21	1.11776e-35
18.2	127	17	3.82114	2.84711e-14	3.55267e-21	4.94452e-36
18.3	127	17	3.82114	2.84711e-14	3.55267e-21	1.3689e-36
18.3	128	17	3.82114	2.84711e-14	3.55267e-21	1.44764e-35
18.4	128	17	3.82114	2.84711e-14	3.55267e-21	1.34074e-35
18.4	129	17	3.82114	2.84711e-14	3.55267e-21	4.30991e-36
18.5	129	17	3.82114	2.84711e-14	3.55267e-21	3.78435e-35
18.5	130	17	3.82114	2.84711e-14	3.55267e-21	-1.65735e-36
18.6	130	17	3.82114	2.84711e-14	3.55267e-21	1.52846e-35
18.6	131	17	3.82114	2.84711e-14	3.55267e-21	7.15479e-36
18.7	131	17	3.82114	2.84711e-14	3.55267e-21	2.48811e-35
18.7	132	17	3.82114	2.84711e-14	3.55267e-21	-5.44133e-36
18.8	132	17	3.82114	2.84711e-14	3.55267e-21	1.79399e-35
18.8	133	17	3.82114	2.84711e-14	3.55267e-21	1.42549e-35
18.9	133	17	3.82114	2.84711e-14	3.55267e-21	1.25703e-35
18.9	134	17	3.82114	2.84711e-14	3.55267e-21	1.62332e-35
19	134	17	3.82114	2.84711e-14	3.55267e-21	6.29556e-36
19	135	17	3.82114	2.84711e-14	3.55267e-21	3.62823e-36
19.1	135	17	3.82114	2.84711e-14	3.55267e-21	2.46971e-35
19.1	136	17	3.82114	2.84711e-14	3.55267e-21	-2.58594e-35
19.2	136	17	3.82114	2.84711e-14	3.55267e-21	1.99814e-35
19.2	137	17	3.82114	2.84711e-14	3.55267e-21	7.71353e-37
19.3	137	17	3.82114	2.84711e-14	3.55267e-21	1.97594e-35
19.3	138	17	3.82114	2.84711e-14	3.55267e-21	1.34845e-35
19.4	138	17	3.82114	2.84711e-14	3.55267e-21	-1.29168e-36
19.4	139	17	3.82114	2.84711e-14	3.55267e-21	2.57357e-35
19.5	139	17	3.82114	2.84711e-14	3.55267e-21	1.1326e-35
19.5	140	17	3.82114	2.84711e-14	3.55267e-21	2.3242e-35
19.6	140	17	3.82114	2.84711e-14	3.55267e-21	2.07557e-35
19.6	141	17	3.82114	2.84711e-14	3.55267e-21	6.19574e-37
19.7	141	17	3.82114	2.84711e-14	3.55267e-21	-3.53103e-36
19.7	142	17	3.82114	2.84711e-14	3.55267e-21	-1.22827e-35
19.8	142	17	3.82114	2.84711e-14	3.55267e-21	1.09872e-35
19.8	143	17	3.82114	2.84711e-14	3.55267e-21	-1.64617e-35
19.9	143	17	3.82114	2.84711e-14	3.55267e-21	2.03897e-35
19.9	144	17	3.82114	2.84711e-14	3.55267e-21	-1.65429e-35
20	144	17	3.82114	2.84711e-14	3.55267e-21	-1.08006e-35
20	145	17	3.82114	2.84711e-14	3.55267e-21	-8.84796e-36
20.1	145	17	3.82114	2.84711e-14	3.55267e-21	-9.61607e-36
5.7	0	1	7.64943536516178	1.71892973998336e-14	0.346501343260644	-1.48392787213991e-15
5.7	0	2	7.64943536516178	1.71892973998336e-14	-0.0016056025077217	6.88660385131382e-17
5.7	0	3	7.64943536516178	1.71892973998336e-14	0.120309946551621	-1.48827520913334e-15
5.7	0	4	7.64943536516178	1.71892973998336e-14	2.45802873239875	-8.45115200922778e-15
5.8	0	1	7.64943536516178	1.71892973998336e-14	0.34300780318039	-1.33317922178378e-15
5.8	0	2	7.64943536516178	1.71892973998336e-14	-0.00288894710981487	4.36857189340293e-17
5.8	0	3	7.64943536516178	1.71892973998336e-14	0.118228969076713	-1.4104632240271e-15
5.8	0	4	7.64943536516178	1.71892973998336e-14	2.32921724352956	-6.93390944338382e-15
5.8	0	17	3.82472	-9.1124e-14	0.86184	-2.26646e-14
5.7	0	17	3.82472	-9.1124e-14	0.870672	-2.37865e-14
5.8	1	17	3.82472	4.63388e-15	0.840088	-2.72881e-13
5.9	1	17	3.82472	4.63388e-15	0.832083	-4.40169e-13
5.9	2	17	3.82472	4.63388e-15	0.770797	-3.17599e-12
6	2	17	3.82472	4.63388e-15	0.764759	4.88683e-13
6	3	17	3.82472	4.63388e-15	0.680563	2.00316e-11
6.1	3	17	3.82472	4.63388e-15	0.675671	2.0675e-11
6.1	4	17	3.82472	4.63388e-15	0.575346	2.98651e-15
6.2	4	17	3.82472	4.63388e-15	0.573258	-9.89807e-16
6.2	5	17	3.82472	4.63388e-15	0.460025	-7.69672e-12
6.3	5	17	3.82472	4.63388e-15	0.460471	-1.44828e-11
6.3	6	17	3.82472	4.63388e-15	0.342963	8.96699e-16
6.4	6	17	3.82472	4.63388e-15	0.34645	1.13948e-15
6.4	7	17	3.82472	4.63388e-15	0.235462	2.56495e-12
6.5	7	17	3.82472	4.63388e-15	0.240167	2.60401e-12
6.5	8	17	3.82472	4.63388e-15	0.148674	3.02805e-16
6.6	8	17	3.82472	4.63388e-15	0.153473	-5.73871e-16
6.6	9	17	3.82472	4.63388e-15	0.0865026	-8.74884e-13
6.7	9	17	3.82472	4.63388e-15	0.0902404	-6.97006e-13
6.7	10	17	3.82472	4.63388e-15	0.0464487	2.19511e-17
6.8	10	17	3.82472	4.63388e-15	0.0492354	2.02386e-17
6.8	11	17	3.82472	4.63388e-15	0.0219539	-1.60357e-13
6.9	11	17	3.82472	4.63388e-15	0.0239489	-1.7051e-13
6.9	12	17	3.82472	4.63388e-15	0.00889968	8.90005e-19
7	12	17	3.82472	4.63388e-15	0.0100212	-1.26381e-17
7	13	17	3.82472	4.63388e-15	0.00308488	1.37348e-14
7.1	13	17	3.82472	4.63388e-15	0.00360193	7.79465e-15
7.1	14	17	3.82472	4.63388e-15	0.000891359	-3.18337e-18
7.2	14	17	3.82472	4.63388e-15	0.00109224	-1.75231e-18
7.2	15	17	3.82472	4.63388e-15	0.000208035	-7.91277e-15
7.3	15	17	3.82472	4.63388e-15	0.000270341	-9.06954e-15
7.3	16	17	3.82472	4.63388e-15	3.87282e-05	6.4604e-20
7.4	16	17	3.82472	4.63388e-15	5.36097e-05	-6.3738e-20
7.4	17	17	3.82472	4.63388e-15	5.78324e-06	5.22831e-17
7.5	17	17	3.82472	4.63388e-15	8.52802e-06	-4.40096e-18
7.5	18	17	3.82472	4.63388e-15	7.02944e-07	5.18947e-22
7.6	18	17	3.82472	4.63388e-15	1.10201e-06	-4.18799e-22
7.6	19	17	3.82472	4.63388e-15	7.07521e-08	4.83884e-16
7.7	19	17	3.82472	4.63388e-15	1.17603e-07	5.65222e-16
7.7	20	17	3.82472	4.63388e-15	5.99652e-09	-1.21663e-23
7.8	20	17	3.82472	4.63388e-15	1.0539e-08	-9.35158e-23
7.8	21	17	3.82472	4.63388e-15	4.34525e-10	7.46453e-18
7.9	21	17	3.82472	4.63388e-15	8.05422e-10	1.00374e-17
7.9	22	17	3.82472	4.63388e-15	2.7286e-11	-5.39386e-25
8	22	17	3.82472	4.63388e-15	5.32169e-11	-3.7943e-25
8	23	17	3.82472	4.63388e-15	1.50245e-12	1.37714e-18
8.1	23	17	3.82472	4.63388e-15	3.07691e-12	1.9437e-18
8.1	24	17	3.82472	4.63388e-15	7.32924e-14	-4.95082e-27
8.2	24	17	3.82472	4.63388e-15	1.57323e-13	1.92381e-27
8.2	25	17	3.82472	4.63388e-15	3.19523e-15	-1.83189e-20
8.3	25	17	3.82472	4.63388e-15	7.1781e-15	-2.57208e-20
8.3	26	17	3.82472	4.63388e-15	1.25307e-16	4.34846e-29
8.4	26	17	3.82472	4.63388e-15	2.94364e-16	2.12367e-29
8.4	27	17	3.82472	4.63388e-15	4.46269e-18	-5.53406e-23
8.5	27	17	3.82472	4.63388e-15	1.09448e-17	-2.12987e-22
8.5	28	17	3.82472	4.63388e-15	1.47209e-19	-3.79592e-31
8.6	28	17	3.82472	4.63388e-15	3.73315e-19	-1.78951e-30
8.6	29	17	3.82472	4.63388e-15	6.51316e-21	4.98262e-25
8.7	29	17	3.82472	4.63388e-15	1.35189e-20	3.08712e-24
8.7	30	17	3.82472	4.63388e-15	2.51733e-21	-4.83433e-31
8.8	30	17	3.82472	4.63388e-15	2.70568e-21	3.89865e-31
8.8	31	17	3.82472	4.63388e-15	2.42247e-21	1.69501e-27
8.9	31	17	3.82472	4.63388e-15	2.42686e-21	-1.48358e-27
8.9	32	17	3.82472	4.63388e-15	2.42055e-21	1.52469e-32
9	32	17	3.82472	4.63388e-15	2.42063e-21	4.11668e-32
9	33	17	3.82472	4.63388e-15	2.42052e-21	1.07293e-27
9.1	33	17	3.82472	4.63388e-15	2.42052e-21	1.08048e-27
9.1	34	17	3.82472	4.63388e-15	2.42052e-21	-2.07571e-33
9.2	34	17	3.82472	4.63388e-15	2.42052e-21	2.69842e-33
9.2	35	17	3.82472	4.63388e-15	2.42052e-21	-2.6338e-29
9.3	35	17	3.82472	4.63388e-15	2.42052e-21	-2.6399e-29
9.3	36	17	3.82472	4.63388e-15	2.42052e-21	2.82048e-34
9.4	36	17	3.82472	4.63388e-15	2.42052e-21	-4.43218e-34
9.4	37	17	3.82472	4.63388e-15	2.42052e-21	-3.99222e-29
9.5	37	17	3.82472	4.63388e-15	2.42052e-21	-3.99203e-29
9.5	38	17	3.82472	4.63388e-15	2.42052e-21	3.70295e-35
9.6	38	17	3.82472	4.63388e-15	2.42052e-21	-9.68464e-35
9.6	39	17	3.82472	4.63388e-15	2.42052e-21	-2.22148e-30
9.7	39	17	3.82472	4.63388e-15	2.42052e-21	-2.22156e-30
9.7	40	17	3.82472	4.63388e-15	2.42052e-21	-5.83339e-36
9.8	40	17	3.82472	4.63388e-15	2.42052e-21	8.82487e-36
9.8	41	17	3.82472	4.63388e-15	2.42052e-21	3.55203e-32
9.9	41	17	3.82472	4.63388e-15	2.42052e-21	3.55163e-32
9.9	42	17	3.82472	4.63388e-15	2.42052e-21	-1.53321e-36
10	42	17	3.82472	4.63388e-15	2.42052e-21	-3.56559e-36
10	43	17	3.82472	4.63388e-15	2.42052e-21	2.21473e-33
10.1	43	17	3.82472	4.63388e-15	2.42052e-21	2.2093e-33
10.1	44	17	3.82472	4.63388e-15	2.42052e-21	-3.67875e-36
10.2	44	17	3.82472	4.63388e-15	2.42052e-21	1.02771e-36
10.2	45	17	3.82472	4.63388e-15	2.42052e-21	6.4641e-35
10.3	45	17	3.82472	4.63388e-15	2.42052e-21	6.60557e-35
10.3	46	17	3.82472	4.63388e-15	2.42052e-21	5.91662e-36
10.4	46	17	3.82472	4.63388e-15	2.42052e-21	4.67631e-36
10.4	47	17	3.82472	4.63388e-15	2.42052e-21	2.55393e-35
10.5	47	17	3.82472	4.63388e-15	2.42052e-21	3.6611e-35
10.5	48	17	3.82472	4.63388e-15	2.42052e-21	1.05551e-35
10.6	48	17	3.82472	4.63388e-15	2.42052e-21	4.87408e-36
10.6	49	17	3.82472	4.63388e-15	2.42052e-21	4.22005e-36
10.7	49	17	3.82472	4.63388e-15	2.42052e-21	-5.92739e-36
10.7	50	17	3.82472	4.63388e-15	2.42052e-21	3.78235e-36
10.8	50	17	3.82472	4.63388e-15	2.42052e-21	1.00549e-35
10.8	51	17	3.82472	4.63388e-15	2.42052e-21	1.0835e-35
10.9	51	17	3.82472	4.63388e-15	2.42052e-21	5.82421e-36
10.9	52	17	3.82472	4.63388e-15	2.42052e-21	1.46366e-35
11	52	17	3.82472	4.63388e-15	2.42052e-21	-1.4604e-35
11	53	17	3.82472	4.63388e-15	2.42052e-21	-3.0606e-36
11.1	53	17	3.82472	4.63388e-15	2.42052e-21	3.85558e-36
11.1	54	17	3.82472	4.63388e-15	2.42052e-21	1.09072e-35
11.2	54	17	3.82472	4.63388e-15	2.42052e-21	1.38155e-35
11.2	55	17	3.82472	4.63388e-15	2.42052e-21	2.17545e-36
11.3	55	17	3.82472	4.63388e-15	2.42052e-21	7.25955e-36
11.3	56	17	3.82472	4.63388e-15	2.42052e-21	1.18345e-35
11.4	56	17	3.82472	4.63388e-15	2.42052e-21	6.5997e-36
11.4	57	17	3.82472	4.63388e-15	2.42052e-21	-6.19656e-36
11.5	57	17	3.82472	4.63388e-15	2.42052e-21	-9.19035e-36
11.5	58	17	3.82472	4.63388e-15	2.42052e-21	-1.94608e-35
11.6	58	17	3.82472	4.63388e-15	2.42052e-21	8.85654e-36
11.6	59	17	3.82472	4.63388e-15	2.42052e-21	-1.59965e-35
11.7	59	17	3.82472	4.63388e-15	2.42052e-21	6.58514e-36
11.7	60	17	3.82472	4.63388e-15	2.42052e-21	-6.4078e-36
11.8	60	17	3.82472	4.63388e-15	2.42052e-21	-1.0348e-35
11.8	61	17	3.82472	4.63388e-15	2.42052e-21	3.70071e-35
11.9	61	17	3.82472	4.63388e-15	2.42052e-21	-1.27048e-35
11.9	62	17	3.82472	4.63388e-15	2.42052e-21	8.23362e-36
12	62	17	3.82472	4.63388e-15	2.42052e-21	-6.24253e-36
12	63	17	3.82472	4.63388e-15	2.42052e-21	1.22424e-36
12.1	63	17	3.82472	4.63388e-15	2.42052e-21	-1.4069e-35
12.1	64	17	3.82472	4.63388e-15	2.42052e-21	2.38242e-37
12.2	64	17	3.82472	4.63388e-15	2.42052e-21	-9.62012e-36
12.2	65	17	3.82472	4.63388e-15	2.42052e-21	-7.52404e-36
12.3	65	17	3.82472	4.63388e-15	2.42052e-21	3.97339e-36
12.3	66	17	3.82472	4.63388e-15	2.42052e-21	-7.13321e-36
12.4	66	17	3.82472	4.63388e-15	2.42052e-21	-1.33924e-35
12.4	67	17	3.82472	4.63388e-15	2.42052e-21	9.32122e-36
12.5	67	17	3.82472	4.63388e-15	2.42052e-21	-4.81006e-38
12.5	68	17	3.82472	4.63388e-15	2.42052e-21	5.80196e-36
12.6	68	17	3.82472	4.63388e-15	2.42052e-21	-1.78702e-35
12.6	69	17	3.82472	4.63388e-15	2.42052e-21	-3.85295e-36
12.7	69	17	3.82472	4.63388e-15	2.42052e-21	-2.36457e-35
12.7	70	17	3.82472	4.63388e-15	2.42052e-21	-1.27257e-35
12.8	70	17	3.82472	4.63388e-15	2.42052e-21	-1.04452e-35
12.8	71	17	3.82472	4.63388e-15	2.42052e-21	6.19154e-38
12.9	71	17	3.82472	4.63388e-15	2.42052e-21	2.48616e-36
12.9	72	17	3.82472	4.63388e-15	2.42052e-21	-4.30821e-36
13	72	17	3.82472	4.63388e-15	2.42052e-21	2.77175e-36
13	73	17	3.82472	4.63388e-15	2.42052e-21	-4.63945e-36
13.1	73	17	3.82472	4.63388e-15	2.42052e-21	1.14047e-35
13.1	74	17	3.82472	4.63388e-15	2.42052e-21	4.3975e-37
13.2	74	17	3.82472	4.63388e-15	2.42052e-21	1.11758e-35
13.2	75	17	3.82472	4.63388e-15	2.42052e-21	-1.25223e-35
13.3	75	17	3.82472	4.63388e-15	2.42052e-21	-1.9754e-35
13.3	76	17	3.82472	4.63388e-15	2.42052e-21	5.58005e-36
13.4	76	17	3.82472	4.63388e-15	2.42052e-21	-2.44372e-35
13.4	77	17	3.82472	4.63388e-15	2.42052e-21	-9.81949e-36
13.5	77	17	3.82472	4.63388e-15	2.42052e-21	-1.89842e-35
13.5	78	17	3.82472	4.63388e-15	2.42052e-21	-5.19757e-36
13.6	78	17	3.82472	4.63388e-15	2.42052e-21	-1.79598e-35
13.6	79	17	3.82472	4.63388e-15	2.42052e-21	-1.14118e-35
13.7	79	17	3.82472	4.63388e-15	2.42052e-21	-2.18739e-35
13.7	80	17	3.82472	4.63388e-15	2.42052e-21	-2.06607e-36
13.8	80	17	3.82472	4.63388e-15	2.42052e-21	-2.74751e-36
13.8	81	17	3.82472	4.63388e-15	2.42052e-21	-9.71042e-36
13.9	81	17	3.82472	4.63388e-15	2.42052e-21	-2.2095e-35
13.9	82	17	3.82472	4.63388e-15	2.42052e-21	8.74351e-37
14	82	17	3.82472	4.63388e-15	2.42052e-21	5.79427e-36
14	83	17	3.82472	4.63388e-15	2.42052e-21	-1.72838e-35
14.1	83	17	3.82472	4.63388e-15	2.42052e-21	2.04672e-36
14.1	84	17	3.82472	4.63388e-15	2.42052e-21	8.55864e-36
14.2	84	17	3.82472	4.63388e-15	2.42052e-21	1.39669e-35
14.2	85	17	3.82472	4.63388e-15	2.42052e-21	1.59633e-36
14.3	85	17	3.82472	4.63388e-15	2.42052e-21	1.67679e-35
14.3	86	17	3.82472	4.63388e-15	2.42052e-21	-5.34381e-36
14.4	86	17	3.82472	4.63388e-15	2.42052e-21	-1.19759e-36
14.4	87	17	3.82472	4.63388e-15	2.42052e-21	5.44967e-36
14.5	87	17	3.82472	4.63388e-15	2.42052e-21	3.8391e-36
14.5	88	17	3.82472	4.63388e-15	2.42052e-21	-1.52317e-35
14.6	88	17	3.82472	4.63388e-15	2.42052e-21	9.44251e-36
14.6	89	17	3.82472	4.63388e-15	2.42052e-21	-3.01252e-35
14.7	89	17	3.82472	4.63388e-15	2.42052e-21	2.74406e-36
14.7	90	17	3.82472	4.63388e-15	2.42052e-21	-1.05946e-35
14.8	90	17	3.82472	4.63388e-15	2.42052e-21	3.51638e-36
14.8	91	17	3.82472	4.63388e-15	2.42052e-21	2.31288e-36
14.9	91	17	3.82472	4.63388e-15	2.42052e-21	-1.45873e-35
14.9	92	17	3.82472	4.63388e-15	2.42052e-21	1.71745e-35
15	92	17	3.82472	4.63388e-15	2.42052e-21	7.85607e-37
15	93	17	3.82472	4.63388e-15	2.42052e-21	-4.32739e-36
15.1	93	17	3.82472	4.63388e-15	2.42052e-21	3.1596e-36
15.1	94	17	3.82472	4.63388e-15	2.42052e-21	-8.24029e-36
15.2	94	17	3.82472	4.63388e-15	2.42052e-21	2.51688e-35
15.2	95	17	3.82472	4.63388e-15	2.42052e-21	-2.62084e-35
15.3	95	17	3.82472	4.63388e-15	2.42052e-21	8.6198e-36
15.3	96	17	3.82472	4.63388e-15	2.42052e-21	-1.1644e-35
15.4	96	17	3.82472	4.63388e-15	2.42052e-21	1.72153e-35
15.4	97	17	3.82472	4.63388e-15	2.42052e-21	-2.12282e-35
15.5	97	17	3.82472	4.63388e-15	2.42052e-21	-1.05321e-36
15.5	98	17	3.82472	4.63388e-15	2.42052e-21	1.38512e-36
15.6	98	17	3.82472	4.63388e-15	2.42052e-21	2.00822e-35
15.6	99	17	3.82472	4.63388e-15	2.42052e-21	-1.75692e-36
15.7	99	17	3.82472	4.63388e-15	2.42052e-21	1.53703e-35
15.7	100	17	3.82472	4.63388e-15	2.42052e-21	-4.44744e-36
15.8	100	17	3.82472	4.63388e-15	2.42052e-21	9.3118e-36
15.8	101	17	3.82472	4.63388e-15	2.42052e-21	-1.31881e-35
15.9	101	17	3.82472	4.63388e-15	2.42052e-21	2.05268e-36
15.9	102	17	3.82472	4.63388e-15	2.42052e-21	-1.2134e-36
16	102	17	3.82472	4.63388e-15	2.42052e-21	4.02399e-36
16	103	17	3.82472	4.63388e-15	2.42052e-21	1.79441e-35
16.1	103	17	3.82472	4.63388e-15	2.42052e-21	1.59691e-35
16.1	104	17	3.82472	4.63388e-15	2.42052e-21	1.9161e-37
16.2	104	17	3.82472	4.63388e-15	2.42052e-21	1.48155e-35
16.2	105	17	3.82472	4.63388e-15	2.42052e-21	-1.77811e-35
16.3	105	17	3.82472	4.63388e-15	2.42052e-21	8.0878e-37
16.3	106	17	3.82472	4.63388e-15	2.42052e-21	-5.05734e-36
16.4	106	17	3.82472	4.63388e-15	2.42052e-21	-5.70458e-36
16.4	107	17	3.82472	4.63388e-15	2.42052e-21	3.0898e-36
16.5	107	17	3.82472	4.63388e-15	2.42052e-21	-5.01109e-36
16.5	108	17	3.82472	4.63388e-15	2.42052e-21	9.30255e-36
16.6	108	17	3.82472	4.63388e-15	2.42052e-21	8.49136e-36
16.6	109	17	3.82472	4.63388e-15	2.42052e-21	2.51187e-36
16.7	109	17	3.82472	4.63388e-15	2.42052e-21	8.94617e-37
16.7	110	17	3.82472	4.63388e-15	2.42052e-21	1.28193e-35
16.8	110	17	3.82472	4.63388e-15	2.42052e-21	1.79745e-35
16.8	111	17	3.82472	4.63388e-15	2.42052e-21	-1.989e-35
16.9	111	17	3.82472	4.63388e-15	2.42052e-21	-7.93457e-36
16.9	112	17	3.82472	4.63388e-15	2.42052e-21	-6.13965e-36
17	112	17	3.82472	4.63388e-15	2.42052e-21	-8.17873e-36
17	113	17	3.82472	4.63388e-15	2.42052e-21	-1.18602e-35
17.1	113	17	3.82472	4.63388e-15	2.42052e-21	-1.98726e-35
17.1	114	17	3.82472	4.63388e-15	2.42052e-21	-6.04909e-36
17.2	114	17	3.82472	4.63388e-15	2.42052e-21	-3.94187e-36
17.2	115	17	3.82472	4.63388e-15	2.42052e-21	-1.02639e-35
17.3	115	17	3.82472	4.63388e-15	2.42052e-21	-7.93839e-36
17.3	116	17	3.82472	4.63388e-15	2.42052e-21	-5.63907e-36
17.4	116	17	3.82472	4.63388e-15	2.42052e-21	-1.7083e-35
17.4	117	17	3.82472	4.63388e-15	2.42052e-21	-1.23075e-35
17.5	117	17	3.82472	4.63388e-15	2.42052e-21	-8.38989e-36
17.5	118	17	3.82472	4.63388e-15	2.42052e-21	-2.60747e-35
17.6	118	17	3.82472	4.63388e-15	2.42052e-21	-9.03525e-36
17.6	119	17	3.82472	4.63388e-15	2.42052e-21	-3.51621e-35
17.7	119	17	3.82472	4.63388e-15	2.42052e-21	-2.13775e-35
17.7	120	17	3.82472	4.63388e-15	2.42052e-21	-2.09075e-35
17.8	120	17	3.82472	4.63388e-15	2.42052e-21	-1.07865e-36
17.8	121	17	3.82472	4.63388e-15	2.42052e-21	-7.53255e-36
17.9	121	17	3.82472	4.63388e-15	2.42052e-21	3.75153e-36
17.9	122	17	3.82472	4.63388e-15	2.42052e-21	1.94779e-36
18	122	17	3.82472	4.63388e-15	2.42052e-21	4.68773e-36
18	123	17	3.82472	4.63388e-15	2.42052e-21	-6.93375e-36
18.1	123	17	3.82472	4.63388e-15	2.42052e-21	-6.39241e-36
18.1	124	17	3.82472	4.63388e-15	2.42052e-21	8.791e-36
18.2	124	17	3.82472	4.63388e-15	2.42052e-21	-7.73992e-36
18.2	125	17	3.82472	4.63388e-15	2.42052e-21	-4.70569e-36
18.3	125	17	3.82472	4.63388e-15	2.42052e-21	-3.9982e-36
18.3	126	17	3.82472	4.63388e-15	2.42052e-21	-1.85488e-35
18.4	126	17	3.82472	4.63388e-15	2.42052e-21	7.38257e-36
18.4	127	17	3.82472	4.63388e-15	2.42052e-21	-1.78166e-35
18.5	127	17	3.82472	4.63388e-15	2.42052e-21	1.18137e-36
18.5	128	17	3.82472	4.63388e-15	2.42052e-21	-2.05056e-36
18.6	128	17	3.82472	4.63388e-15	2.42052e-21	8.76149e-36
18.6	129	17	3.82472	4.63388e-15	2.42052e-21	1.13224e-35
18.7	129	17	3.82472	4.63388e-15	2.42052e-21	6.383e-36
18.7	130	17	3.82472	4.63388e-15	2.42052e-21	1.09063e-35
18.8	130	17	3.82472	4.63388e-15	2.42052e-21	-3.40925e-36
18.8	131	17	3.82472	4.63388e-15	2.42052e-21	-2.95606e-36
18.9	131	17	3.82472	4.63388e-15	2.42052e-21	-8.06006e-36
18.9	132	17	3.82472	4.63388e-15	2.42052e-21	3.78048e-36
19	132	17	3.82472	4.63388e-15	2.42052e-21	2.93135e-37
19	133	17	3.82472	4.63388e-15	2.42052e-21	1.46799e-35
19.1	133	17	3.82472	4.63388e-15	2.42052e-21	1.26892e-35
19.1	134	17	3.82472	4.63388e-15	2.42052e-21	-3.37665e-36
19.2	134	17	3.82472	4.63388e-15	2.42052e-21	1.97401e-35
19.2	135	17	3.82472	4.63388e-15	2.42052e-21	-2.72881e-35
19.3	135	17	3.82472	4.63388e-15	2.42052e-21	-4.43237e-36
19.3	136	17	3.82472	4.63388e-15	2.42052e-21	-2.45025e-35
19.4	136	17	3.82472	4.63388e-15	2.42052e-21	-1.10416e-35
19.4	137	17	3.82472	4.63388e-15	2.42052e-21	-1.75317e-35
19.5	137	17	3.82472	4.63388e-15	2.42052e-21	-2.64842e-36
19.5	138	17	3.82472	4.63388e-15	2.42052e-21	-7.85733e-36
19.6	138	17	3.82472	4.63388e-15	2.42052e-21	2.69375e-36
19.6	139	17	3.82472	4.63388e-15	2.42052e-21	-1.91746e-35
19.7	139	17	3.82472	4.63388e-15	2.42052e-21	-1.17398e-35
19.7	140	17	3.82472	4.63388e-15	2.42052e-21	-1.44794e-35
19.8	140	17	3.82472	4.63388e-15	2.42052e-21	-1.44717e-35
19.8	141	17	3.82472	4.63388e-15	2.42052e-21	-1.60823e-35
19.9	141	17	3.82472	4.63388e-15	2.42052e-21	-2.20358e-35
19.9	142	17	3.82472	4.63388e-15	2.42052e-21	1.78382e-36
20	142	17	3.82472	4.63388e-15	2.42052e-21	-5.38173e-36
20	143	17	3.82472	4.63388e-15	2.42052e-21	4.11214e-36
20.1	143	17	3.82472	4.63388e-15	2.42052e-21	3.42054e-36
5.9	0	1	7.65843338200413	1.77042373343685e-14	0.339700475589394	-1.19976863299753e-15
5.9	0	2	7.65843338200413	1.77042373343685e-14	-0.00343278537552155	1.3605767234773e-16
5.9	0	3	7.65843338200413	1.77042373343685e-14	0.116404964478312	-1.17546653439425e-15
5.9	0	4	7.65843338200413	1.77042373343685e-14	2.4076703926861	-4.5220939468272e-15
6	0	1	7.65843338200413	1.77042373343685e-14	0.33580847145563	-1.44923800172992e-15
6	0	2	7.65843338200413	1.77042373343685e-14	-0.00345906813128257	1.33217291000662e-16
6	0	3	7.65843338200413	1.77042373343685e-14	0.114588182948874	-1.35046407001936e-15
6	0	4	7.65843338200413	1.77042373343685e-14	2.28294438951801	-2.49260907879166e-15
6	0	17	3.82922	9.62262e-14	0.846107	1.70239e-14
5.9	0	17	3.82922	9.62262e-14	0.854337	1.67585e-14
6	1	17	3.82922	5.34272e-15	0.82519	-1.82304e-12
6.1	1	17	3.82922	5.34272e-15	0.817501	-1.74796e-12
6.1	2	17	3.82922	5.34272e-15	0.759844	-3.59164e-12
6.2	2	17	3.82922	5.34272e-15	0.754175	1.08241e-12
6.2	3	17	3.82922	5.34272e-15	0.67173	-3.68202e-13
6.3	3	17	3.82922	5.34272e-15	0.667216	-1.76678e-11
6.3	4	17	3.82922	5.34272e-15	0.571774	-1.15758e-16
6.4	4	17	3.82922	5.34272e-15	0.569514	-1.02617e-15
6.4	5	17	3.82922	5.34272e-15	0.461285	9.25468e-11
6.5	5	17	3.82922	5.34272e-15	0.461463	9.88577e-11
6.5	6	17	3.82922	5.34272e-15	0.349982	9.66011e-16
6.6	6	17	3.82922	5.34272e-15	0.352716	-1.35315e-15
6.6	7	17	3.82922	5.34272e-15	0.245014	-1.47511e-11
6.7	7	17	3.82922	5.34272e-15	0.249438	-1.43964e-11
6.7	8	17	3.82922	5.34272e-15	0.158357	9.13742e-16
6.8	8	17	3.82922	5.34272e-15	0.162938	-3.45273e-16
6.8	9	17	3.82922	5.34272e-15	0.0941441	2.55977e-12
6.9	9	17	3.82922	5.34272e-15	0.0979958	2.66908e-12
6.9	10	17	3.82922	5.34272e-15	0.0520488	-1.51539e-16
7	10	17	3.82922	5.34272e-15	0.054791	-6.51783e-18
7	11	17	3.82922	5.34272e-15	0.0259961	-1.97929e-13
7.1	11	17	3.82922	5.34272e-15	0.0280189	-2.39781e-13
7.1	12	17	3.82922	5.34272e-15	0.0112237	2.99749e-17
7.2	12	17	3.82922	5.34272e-15	0.012477	-1.87306e-17
7.2	13	17	3.82922	5.34272e-15	0.00417227	-8.33415e-14
7.3	13	17	3.82922	5.34272e-15	0.00478834	-8.76012e-14
7.3	14	17	3.82922	5.34272e-15	0.00132235	-2.01102e-18
7.4	14	17	3.82922	5.34272e-15	0.00157991	-1.55992e-17
7.4	15	17	3.82922	5.34272e-15	0.000346062	-4.19392e-15
7.5	15	17	3.82922	5.34272e-15	0.000435708	-6.30871e-15
7.5	16	17	3.82922	5.34272e-15	7.29956e-05	-1.5698e-19
7.6	16	17	3.82922	5.34272e-15	9.75841e-05	-1.29931e-19
7.6	17	17	3.82922	5.34272e-15	1.23634e-05	-8.6423e-15
7.7	17	17	3.82922	5.34272e-15	1.75857e-05	-9.11104e-15
7.7	18	17	3.82922	5.34272e-15	1.69829e-06	2.93804e-21
7.8	18	17	3.82922	5.34272e-15	2.56745e-06	-1.20133e-21
7.8	19	17	3.82922	5.34272e-15	1.92165e-07	-1.3114e-16
7.9	19	17	3.82922	5.34272e-15	3.08035e-07	-1.86112e-16
7.9	20	17	3.82922	5.34272e-15	1.82094e-08	-2.78852e-23
8	20	17	3.82922	5.34272e-15	3.08664e-08	1.03395e-23
8	21	17	3.82922	5.34272e-15	1.46768e-09	7.35474e-17
8.1	21	17	3.82922	5.34272e-15	2.62391e-09	9.00928e-17
8.1	22	17	3.82922	5.34272e-15	1.02035e-10	-1.14984e-24
8.2	22	17	3.82922	5.34272e-15	1.91934e-10	-3.23934e-24
8.2	23	17	3.82922	5.34272e-15	6.1942e-12	9.81186e-18
8.3	23	17	3.82922	5.34272e-15	1.22335e-11	1.24943e-17
8.3	24	17	3.82922	5.34272e-15	3.31892e-13	-4.72954e-27
8.4	24	17	3.82922	5.34272e-15	6.86922e-13	-9.07786e-27
8.4	25	17	3.82922	5.34272e-15	1.58435e-14	5.7601e-19
8.5	25	17	3.82922	5.34272e-15	3.43088e-14	8.0491e-19
8.5	26	17	3.82922	5.34272e-15	6.78952e-16	6.14673e-29
8.6	26	17	3.82922	5.34272e-15	1.53647e-15	-2.78798e-28
8.6	27	17	3.82922	5.34272e-15	2.6302e-17	4.05509e-21
8.7	27	17	3.82922	5.34272e-15	6.21467e-17	5.58903e-21
8.7	28	17	3.82922	5.34272e-15	9.23824e-19	2.84117e-31
8.8	28	17	3.82922	5.34272e-15	2.28029e-18	1.7047e-30
8.8	29	17	3.82922	5.34272e-15	2.85473e-20	-5.10038e-23
8.9	29	17	3.82922	5.34272e-15	7.39546e-20	-8.88692e-23
8.9	30	17	3.82922	5.34272e-15	1.12725e-21	2e-31
9	30	17	3.82922	5.34272e-15	2.43735e-21	5e-32
9	31	17	3.82922	5.34272e-15	4.31081e-22	-2.86269e-25
9.1	31	17	3.82922	5.34272e-15	4.62433e-22	-6.08592e-25
9.1	32	17	3.82922	5.34272e-15	4.17261e-22	1.32053e-31
9.2	32	17	3.82922	5.34272e-15	4.17829e-22	-9.60384e-32
9.2	33	17	3.82922	5.34272e-15	4.17095e-22	-2.03189e-27
9.3	33	17	3.82922	5.34272e-15	4.17103e-22	-2.59524e-27
9.3	34	17	3.82922	5.34272e-15	4.17095e-22	-4.01196e-33
9.4	34	17	3.82922	5.34272e-15	4.17095e-22	-4.01196e-33
9.4	35	17	3.82922	5.34272e-15	4.17095e-22	2.29759e-29
9.5	35	17	3.82922	5.34272e-15	4.17095e-22	2.36166e-29
9.5	36	17	3.82922	5.34272e-15	4.17095e-22	-2.38606e-34
9.6	36	17	3.82922	5.34272e-15	4.17095e-22	-3.57909e-34
9.6	37	17	3.82922	5.34272e-15	4.17095e-22	1.59415e-28
9.7	37	17	3.82922	5.34272e-15	4.17095e-22	1.59414e-28
9.7	38	17	3.82922	5.34272e-15	4.17095e-22	-2.06197e-35
9.8	38	17	3.82922	5.34272e-15	4.17095e-22	-9.27885e-35
9.8	39	17	3.82922	5.34272e-15	4.17095e-22	5.84021e-29
9.9	39	17	3.82922	5.34272e-15	4.17095e-22	5.84022e-29
9.9	40	17	3.82922	5.34272e-15	4.17095e-22	1.97848e-36
10	40	17	3.82922	5.34272e-15	4.17095e-22	-1.12114e-35
10	41	17	3.82922	5.34272e-15	4.17095e-22	-2.12197e-30
10.1	41	17	3.82922	5.34272e-15	4.17095e-22	-2.12198e-30
10.1	42	17	3.82922	5.34272e-15	4.17095e-22	1.46253e-36
10.2	42	17	3.82922	5.34272e-15	4.17095e-22	2.54353e-37
10.2	43	17	3.82922	5.34272e-15	4.17095e-22	-3.97389e-32
10.3	43	17	3.82922	5.34272e-15	4.17095e-22	-3.97389e-32
10.3	44	17	3.82922	5.34272e-15	4.17095e-22	2.02244e-37
10.4	44	17	3.82922	5.34272e-15	4.17095e-22	7.43129e-37
10.4	45	17	3.82922	5.34272e-15	4.17095e-22	-2.04646e-33
10.5	45	17	3.82922	5.34272e-15	4.17095e-22	-2.04826e-33
10.5	46	17	3.82922	5.34272e-15	4.17095e-22	3.93634e-37
10.6	46	17	3.82922	5.34272e-15	4.17095e-22	4.68402e-37
10.6	47	17	3.82922	5.34272e-15	4.17095e-22	-8.92256e-34
10.7	47	17	3.82922	5.34272e-15	4.17095e-22	-8.92008e-34
10.7	48	17	3.82922	5.34272e-15	4.17095e-22	1.97522e-37
10.8	48	17	3.82922	5.34272e-15	4.17095e-22	-3.1401e-37
10.8	49	17	3.82922	5.34272e-15	4.17095e-22	-6.13447e-35
10.9	49	17	3.82922	5.34272e-15	4.17095e-22	-5.98485e-35
10.9	50	17	3.82922	5.34272e-15	4.17095e-22	1.22079e-36
11	50	17	3.82922	5.34272e-15	4.17095e-22	5.87851e-37
11	51	17	3.82922	5.34272e-15	4.17095e-22	-1.64499e-35
11.1	51	17	3.82922	5.34272e-15	4.17095e-22	-1.26949e-35
11.1	52	17	3.82922	5.34272e-15	4.17095e-22	7.54597e-37
11.2	52	17	3.82922	5.34272e-15	4.17095e-22	1.27581e-36
11.2	53	17	3.82922	5.34272e-15	4.17095e-22	-5.5433e-36
11.3	53	17	3.82922	5.34272e-15	4.17095e-22	-3.45631e-36
11.3	54	17	3.82922	5.34272e-15	4.17095e-22	-1.55728e-36
11.4	54	17	3.82922	5.34272e-15	4.17095e-22	-3.17878e-37
11.4	55	17	3.82922	5.34272e-15	4.17095e-22	-8.23997e-37
11.5	55	17	3.82922	5.34272e-15	4.17095e-22	3.05628e-36
11.5	56	17	3.82922	5.34272e-15	4.17095e-22	2.13119e-36
11.6	56	17	3.82922	5.34272e-15	4.17095e-22	2.05442e-36
11.6	57	17	3.82922	5.34272e-15	4.17095e-22	1.60464e-36
11.7	57	17	3.82922	5.34272e-15	4.17095e-22	3.04374e-36
11.7	58	17	3.82922	5.34272e-15	4.17095e-22	-1.04505e-36
11.8	58	17	3.82922	5.34272e-15	4.17095e-22	8.53514e-37
11.8	59	17	3.82922	5.34272e-15	4.17095e-22	2.53378e-36
11.9	59	17	3.82922	5.34272e-15	4.17095e-22	2.27505e-36
11.9	60	17	3.82922	5.34272e-15	4.17095e-22	-3.03823e-37
12	60	17	3.82922	5.34272e-15	4.17095e-22	7.10036e-37
12	61	17	3.82922	5.34272e-15	4.17095e-22	5.29797e-38
12.1	61	17	3.82922	5.34272e-15	4.17095e-22	3.06007e-36
12.1	62	17	3.82922	5.34272e-15	4.17095e-22	1.08025e-36
12.2	62	17	3.82922	5.34272e-15	4.17095e-22	-7.648e-37
12.2	63	17	3.82922	5.34272e-15	4.17095e-22	2.03864e-37
12.3	63	17	3.82922	5.34272e-15	4.17095e-22	5.01329e-36
12.3	64	17	3.82922	5.34272e-15	4.17095e-22	-1.78428e-36
12.4	64	17	3.82922	5.34272e-15	4.17095e-22	2.27126e-36
12.4	65	17	3.82922	5.34272e-15	4.17095e-22	1.68859e-36
12.5	65	17	3.82922	5.34272e-15	4.17095e-22	4.03019e-36
12.5	66	17	3.82922	5.34272e-15	4.17095e-22	-5.93319e-37
12.6	66	17	3.82922	5.34272e-15	4.17095e-22	-1.39426e-36
12.6	67	17	3.82922	5.34272e-15	4.17095e-22	2.15054e-36
12.7	67	17	3.82922	5.34272e-15	4.17095e-22	3.90074e-36
12.7	68	17	3.82922	5.34272e-15	4.17095e-22	-2.60493e-37
12.8	68	17	3.82922	5.34272e-15	4.17095e-22	3.08055e-36
12.8	69	17	3.82922	5.34272e-15	4.17095e-22	-2.08848e-36
12.9	69	17	3.82922	5.34272e-15	4.17095e-22	-1.80637e-36
12.9	70	17	3.82922	5.34272e-15	4.17095e-22	3.04736e-36
13	70	17	3.82922	5.34272e-15	4.17095e-22	-8.7849e-37
13	71	17	3.82922	5.34272e-15	4.17095e-22	2.15414e-36
13.1	71	17	3.82922	5.34272e-15	4.17095e-22	5.71154e-37
13.1	72	17	3.82922	5.34272e-15	4.17095e-22	1.39499e-36
13.2	72	17	3.82922	5.34272e-15	4.17095e-22	2.65369e-36
13.2	73	17	3.82922	5.34272e-15	4.17095e-22	-2.85158e-36
13.3	73	17	3.82922	5.34272e-15	4.17095e-22	6.44542e-37
13.3	74	17	3.82922	5.34272e-15	4.17095e-22	-2.39624e-36
13.4	74	17	3.82922	5.34272e-15	4.17095e-22	1.69015e-36
13.4	75	17	3.82922	5.34272e-15	4.17095e-22	-3.15994e-36
13.5	75	17	3.82922	5.34272e-15	4.17095e-22	2.15665e-36
13.5	76	17	3.82922	5.34272e-15	4.17095e-22	-2.11226e-36
13.6	76	17	3.82922	5.34272e-15	4.17095e-22	4.30014e-37
13.6	77	17	3.82922	5.34272e-15	4.17095e-22	6.17781e-37
13.7	77	17	3.82922	5.34272e-15	4.17095e-22	-6.37852e-37
13.7	78	17	3.82922	5.34272e-15	4.17095e-22	-1.56912e-37
13.8	78	17	3.82922	5.34272e-15	4.17095e-22	1.45686e-36
13.8	79	17	3.82922	5.34272e-15	4.17095e-22	1.93657e-36
13.9	79	17	3.82922	5.34272e-15	4.17095e-22	-2.14027e-37
13.9	80	17	3.82922	5.34272e-15	4.17095e-22	-5.02767e-37
14	80	17	3.82922	5.34272e-15	4.17095e-22	-3.94155e-36
14	81	17	3.82922	5.34272e-15	4.17095e-22	-2.6159e-36
14.1	81	17	3.82922	5.34272e-15	4.17095e-22	1.40369e-36
14.1	82	17	3.82922	5.34272e-15	4.17095e-22	-2.06065e-36
14.2	82	17	3.82922	5.34272e-15	4.17095e-22	8.7872e-37
14.2	83	17	3.82922	5.34272e-15	4.17095e-22	-5.95279e-38
14.3	83	17	3.82922	5.34272e-15	4.17095e-22	-8.62272e-37
14.3	84	17	3.82922	5.34272e-15	4.17095e-22	1.08646e-36
14.4	84	17	3.82922	5.34272e-15	4.17095e-22	3.28545e-36
14.4	85	17	3.82922	5.34272e-15	4.17095e-22	-6.74944e-37
14.5	85	17	3.82922	5.34272e-15	4.17095e-22	1.52123e-36
14.5	86	17	3.82922	5.34272e-15	4.17095e-22	-1.24596e-36
14.6	86	17	3.82922	5.34272e-15	4.17095e-22	-2.43764e-36
14.6	87	17	3.82922	5.34272e-15	4.17095e-22	7.17493e-37
14.7	87	17	3.82922	5.34272e-15	4.17095e-22	-1.77123e-36
14.7	88	17	3.82922	5.34272e-15	4.17095e-22	-9.27595e-37
14.8	88	17	3.82922	5.34272e-15	4.17095e-22	-1.15165e-36
14.8	89	17	3.82922	5.34272e-15	4.17095e-22	-1.06964e-36
14.9	89	17	3.82922	5.34272e-15	4.17095e-22	8.25967e-37
14.9	90	17	3.82922	5.34272e-15	4.17095e-22	1.29926e-36
15	90	17	3.82922	5.34272e-15	4.17095e-22	2.5533e-36
15	91	17	3.82922	5.34272e-15	4.17095e-22	-1.45534e-36
15.1	91	17	3.82922	5.34272e-15	4.17095e-22	-7.90618e-37
15.1	92	17	3.82922	5.34272e-15	4.17095e-22	-1.04884e-36
15.2	92	17	3.82922	5.34272e-15	4.17095e-22	-2.15413e-36
15.2	93	17	3.82922	5.34272e-15	4.17095e-22	6.41482e-37
15.3	93	17	3.82922	5.34272e-15	4.17095e-22	-1.06262e-36
15.3	94	17	3.82922	5.34272e-15	4.17095e-22	4.05954e-37
15.4	94	17	3.82922	5.34272e-15	4.17095e-22	-5.84233e-37
15.4	95	17	3.82922	5.34272e-15	4.17095e-22	5.1725e-37
15.5	95	17	3.82922	5.34272e-15	4.17095e-22	-2.08177e-36
15.5	96	17	3.82922	5.34272e-15	4.17095e-22	8.75934e-37
15.6	96	17	3.82922	5.34272e-15	4.17095e-22	-2.02414e-36
15.6	97	17	3.82922	5.34272e-15	4.17095e-22	-2.68402e-36
15.7	97	17	3.82922	5.34272e-15	4.17095e-22	-4.67571e-36
15.7	98	17	3.82922	5.34272e-15	4.17095e-22	-2.41275e-36
15.8	98	17	3.82922	5.34272e-15	4.17095e-22	-2.87402e-36
15.8	99	17	3.82922	5.34272e-15	4.17095e-22	-3.73031e-36
15.9	99	17	3.82922	5.34272e-15	4.17095e-22	-1.279e-36
15.9	100	17	3.82922	5.34272e-15	4.17095e-22	1.1625e-36
16	100	17	3.82922	5.34272e-15	4.17095e-22	4.96426e-37
16	101	17	3.82922	5.34272e-15	4.17095e-22	-1.05423e-36
16.1	101	17	3.82922	5.34272e-15	4.17095e-22	-1.91866e-36
16.1	102	17	3.82922	5.34272e-15	4.17095e-22	-5.24253e-37
16.2	102	17	3.82922	5.34272e-15	4.17095e-22	5.20093e-37
16.2	103	17	3.82922	5.34272e-15	4.17095e-22	-2.34006e-36
16.3	103	17	3.82922	5.34272e-15	4.17095e-22	-2.53729e-36
16.3	104	17	3.82922	5.34272e-15	4.17095e-22	-3.85467e-37
16.4	104	17	3.82922	5.34272e-15	4.17095e-22	-1.51356e-36
16.4	105	17	3.82922	5.34272e-15	4.17095e-22	-1.33598e-36
16.5	105	17	3.82922	5.34272e-15	4.17095e-22	-2.95753e-36
16.5	106	17	3.82922	5.34272e-15	4.17095e-22	2.95066e-36
16.6	106	17	3.82922	5.34272e-15	4.17095e-22	-1.32405e-36
16.6	107	17	3.82922	5.34272e-15	4.17095e-22	1.09366e-36
16.7	107	17	3.82922	5.34272e-15	4.17095e-22	8.48821e-37
16.7	108	17	3.82922	5.34272e-15	4.17095e-22	-1.29249e-36
16.8	108	17	3.82922	5.34272e-15	4.17095e-22	5.75566e-37
16.8	109	17	3.82922	5.34272e-15	4.17095e-22	2.29294e-36
16.9	109	17	3.82922	5.34272e-15	4.17095e-22	3.62628e-37
16.9	110	17	3.82922	5.34272e-15	4.17095e-22	-1.48231e-36
17	110	17	3.82922	5.34272e-15	4.17095e-22	3.2152e-37
17	111	17	3.82922	5.34272e-15	4.17095e-22	3.34703e-36
17.1	111	17	3.82922	5.34272e-15	4.17095e-22	3.66502e-36
17.1	112	17	3.82922	5.34272e-15	4.17095e-22	5.74273e-36
17.2	112	17	3.82922	5.34272e-15	4.17095e-22	-2.17538e-36
17.2	113	17	3.82922	5.34272e-15	4.17095e-22	6.33936e-36
17.3	113	17	3.82922	5.34272e-15	4.17095e-22	5.2564e-37
17.3	114	17	3.82922	5.34272e-15	4.17095e-22	3.50218e-36
17.4	114	17	3.82922	5.34272e-15	4.17095e-22	2.07617e-37
17.4	115	17	3.82922	5.34272e-15	4.17095e-22	5.3294e-36
17.5	115	17	3.82922	5.34272e-15	4.17095e-22	-4.53565e-37
17.5	116	17	3.82922	5.34272e-15	4.17095e-22	5.03532e-36
17.6	116	17	3.82922	5.34272e-15	4.17095e-22	3.91649e-37
17.6	117	17	3.82922	5.34272e-15	4.17095e-22	6.44002e-36
17.7	117	17	3.82922	5.34272e-15	4.17095e-22	1.39532e-36
17.7	118	17	3.82922	5.34272e-15	4.17095e-22	4.03993e-36
17.8	118	17	3.82922	5.34272e-15	4.17095e-22	-1.56191e-36
17.8	119	17	3.82922	5.34272e-15	4.17095e-22	2.54201e-36
17.9	119	17	3.82922	5.34272e-15	4.17095e-22	-4.77076e-36
17.9	120	17	3.82922	5.34272e-15	4.17095e-22	5.51211e-36
18	120	17	3.82922	5.34272e-15	4.17095e-22	-4.34489e-36
18	121	17	3.82922	5.34272e-15	4.17095e-22	5.775e-36
18.1	121	17	3.82922	5.34272e-15	4.17095e-22	2.19579e-36
18.1	122	17	3.82922	5.34272e-15	4.17095e-22	-1.89153e-37
18.2	122	17	3.82922	5.34272e-15	4.17095e-22	2.6825e-37
18.2	123	17	3.82922	5.34272e-15	4.17095e-22	1.09509e-36
18.3	123	17	3.82922	5.34272e-15	4.17095e-22	2.10397e-36
18.3	124	17	3.82922	5.34272e-15	4.17095e-22	1.1098e-36
18.4	124	17	3.82922	5.34272e-15	4.17095e-22	1.45899e-36
18.4	125	17	3.82922	5.34272e-15	4.17095e-22	1.26403e-36
18.5	125	17	3.82922	5.34272e-15	4.17095e-22	1.53075e-36
18.5	126	17	3.82922	5.34272e-15	4.17095e-22	-6.19511e-37
18.6	126	17	3.82922	5.34272e-15	4.17095e-22	-7.11402e-37
18.6	127	17	3.82922	5.34272e-15	4.17095e-22	2.86834e-36
18.7	127	17	3.82922	5.34272e-15	4.17095e-22	-4.90828e-37
18.7	128	17	3.82922	5.34272e-15	4.17095e-22	4.11949e-36
18.8	128	17	3.82922	5.34272e-15	4.17095e-22	-2.50833e-36
18.8	129	17	3.82922	5.34272e-15	4.17095e-22	2.45701e-36
18.9	129	17	3.82922	5.34272e-15	4.17095e-22	-2.14085e-36
18.9	130	17	3.82922	5.34272e-15	4.17095e-22	5.5024e-37
19	130	17	3.82922	5.34272e-15	4.17095e-22	-2.24973e-36
19	131	17	3.82922	5.34272e-15	4.17095e-22	4.21934e-36
19.1	131	17	3.82922	5.34272e-15	4.17095e-22	1.86538e-36
19.1	132	17	3.82922	5.34272e-15	4.17095e-22	2.53826e-36
19.2	132	17	3.82922	5.34272e-15	4.17095e-22	1.23941e-37
19.2	133	17	3.82922	5.34272e-15	4.17095e-22	6.26835e-37
19.3	133	17	3.82922	5.34272e-15	4.17095e-22	-1.88855e-36
19.3	134	17	3.82922	5.34272e-15	4.17095e-22	-1.16248e-36
19.4	134	17	3.82922	5.34272e-15	4.17095e-22	-3.71014e-37
19.4	135	17	3.82922	5.34272e-15	4.17095e-22	-2.10869e-37
19.5	135	17	3.82922	5.34272e-15	4.17095e-22	1.21956e-36
19.5	136	17	3.82922	5.34272e-15	4.17095e-22	1.04988e-36
19.6	136	17	3.82922	5.34272e-15	4.17095e-22	2.52992e-36
19.6	137	17	3.82922	5.34272e-15	4.17095e-22	1.42397e-36
19.7	137	17	3.82922	5.34272e-15	4.17095e-22	1.76467e-36
19.7	138	17	3.82922	5.34272e-15	4.17095e-22	1.38723e-36
19.8	138	17	3.82922	5.34272e-15	4.17095e-22	-1.5352e-36
19.8	139	17	3.82922	5.34272e-15	4.17095e-22	3.8655e-36
19.9	139	17	3.82922	5.34272e-15	4.17095e-22	-2.3409e-36
19.9	140	17	3.82922	5.34272e-15	4.17095e-22	1.48762e-36
20	140	17	3.82922	5.34272e-15	4.17095e-22	-2.36321e-36
20	141	17	3.82922	5.34272e-15	4.17095e-22	2.38535e-36
20.1	141	17	3.82922	5.34272e-15	4.17095e-22	-1.99946e-36
6.1	0	1	7.66461414593664	2.77603551631113e-14	0.332098426124951	-5.2898285658939e-16
6.1	0	2	7.66461414593664	2.77603551631113e-14	-0.00323937083335569	-1.10997913247536e-16
6.1	0	3	7.66461414593664	2.77603551631113e-14	0.113012448242199	-1.18593336075274e-15
6.1	0	4	7.66461414593664	2.77603551631113e-14	2.36251714839905	-2.16531586123989e-15
6.2	0	1	7.66461414593664	2.77603551631113e-14	0.328133048126203	-5.50217754981021e-16
6.2	0	2	7.66461414593664	2.77603551631113e-14	-0.00297825661915367	-6.83310544156985e-17
6.2	0	3	7.66461414593664	2.77603551631113e-14	0.111486428246982	-1.30172277207279e-15
6.2	0	4	7.66461414593664	2.77603551631113e-14	2.24355231565939	-1.41304232285724e-15
6.2	0	17	3.83231	-7.67659e-14	0.830982	-1.90856e-14
6.1	0	17	3.83231	-7.67659e-14	0.838791	-1.86201e-14
6.2	1	17	3.83231	1.29154e-14	0.810688	1.48907e-11
6.3	1	17	3.83231	1.29154e-14	0.803462	1.63645e-11
6.3	2	17	3.83231	1.29154e-14	0.749188	1.18105e-10
6.4	2	17	3.83231	1.29154e-14	0.743635	1.14836e-10
6.4	3	17	3.83231	1.29154e-14	0.663489	-3.51206e-11
6.5	3	17	3.83231	1.29154e-14	0.659469	6.36947e-11
6.5	4	17	3.83231	1.29154e-14	0.567601	-2.17997e-15
6.6	4	17	3.83231	1.29154e-14	0.565144	2.64123e-15
6.6	5	17	3.83231	1.29154e-14	0.461963	1.39627e-10
6.7	5	17	3.83231	1.29154e-14	0.462046	1.53619e-10
6.7	6	17	3.83231	1.29154e-14	0.355355	1.14004e-15
6.8	6	17	3.83231	1.29154e-14	0.357379	1.76043e-16
6.8	7	17	3.83231	1.29154e-14	0.253908	7.66928e-12
6.9	7	17	3.83231	1.29154e-14	0.257976	6.61052e-13
6.9	8	17	3.83231	1.29154e-14	0.16753	1.62151e-16
7	8	17	3.83231	1.29154e-14	0.171881	2.16561e-16
7	9	17	3.83231	1.29154e-14	0.101966	-6.07169e-12
7.1	9	17	3.83231	1.29154e-14	0.105863	-9.58172e-12
7.1	10	17	3.83231	1.29154e-14	0.0575929	-1.93404e-16
7.2	10	17	3.83231	1.29154e-14	0.0603895	1.08114e-16
7.2	11	17	3.83231	1.29154e-14	0.0300569	-7.6254e-13
7.3	11	17	3.83231	1.29154e-14	0.0320574	-8.70158e-13
7.3	12	17	3.83231	1.29154e-14	0.0137956	7.11731e-18
7.4	12	17	3.83231	1.29154e-14	0.0151473	-1.79497e-17
7.4	13	17	3.83231	1.29154e-14	0.00546016	-7.50407e-13
7.5	13	17	3.83231	1.29154e-14	0.00618025	-7.46795e-13
7.5	14	17	3.83231	1.29154e-14	0.00186883	-1.38101e-17
7.6	14	17	3.83231	1.29154e-14	0.00218763	1.00133e-17
7.6	15	17	3.83231	1.29154e-14	0.00054112	4.51496e-14
7.7	15	17	3.83231	1.29154e-14	0.000662491	4.93894e-14
7.7	16	17	3.83231	1.29154e-14	0.000128407	-1.56627e-19
7.8	16	17	3.83231	1.29154e-14	0.000166145	-3.22586e-19
7.8	17	17	3.83231	1.29154e-14	2.45995e-05	9.2817e-15
7.9	17	17	3.83231	1.29154e-14	3.37982e-05	8.034e-15
7.9	18	17	3.83231	1.29154e-14	3.81619e-06	1.98565e-20
8	18	17	3.83231	1.29154e-14	5.5694e-06	-1.10914e-20
8	19	17	3.83231	1.29154e-14	4.85473e-07	-6.07321e-18
8.1	19	17	3.83231	1.29154e-14	7.51229e-07	-1.35742e-16
8.1	20	17	3.83231	1.29154e-14	5.14451e-08	4.29426e-23
8.2	20	17	3.83231	1.29154e-14	8.41931e-08	-1.55058e-22
8.2	21	17	3.83231	1.29154e-14	4.61273e-09	-2.07849e-16
8.3	21	17	3.83231	1.29154e-14	7.96295e-09	-2.20682e-16
8.3	22	17	3.83231	1.29154e-14	3.55022e-10	-1.66515e-24
8.4	22	17	3.83231	1.29154e-14	6.44885e-10	-9.51512e-25
8.4	23	17	3.83231	1.29154e-14	2.37568e-11	5.26062e-18
8.5	23	17	3.83231	1.29154e-14	4.53067e-11	4.33524e-18
8.5	24	17	3.83231	1.29154e-14	1.3976e-12	-5.93434e-26
8.6	24	17	3.83231	1.29154e-14	2.79301e-12	-7.41793e-27
8.6	25	17	3.83231	1.29154e-14	7.29752e-14	3.35445e-18
8.7	25	17	3.83231	1.29154e-14	1.5258e-13	4.8279e-18
8.7	26	17	3.83231	1.29154e-14	3.40574e-15	-7.95404e-29
8.8	26	17	3.83231	1.29154e-14	7.44395e-15	4.59567e-28
8.8	27	17	3.83231	1.29154e-14	1.42935e-16	-7.53026e-22
8.9	27	17	3.83231	1.29154e-14	3.26486e-16	-3.01122e-21
8.9	28	17	3.83231	1.29154e-14	5.434e-18	1.14968e-29
9	28	17	3.83231	1.29154e-14	1.29392e-17	1.52164e-30
9	29	17	3.83231	1.29154e-14	2.2282e-19	-5.50978e-22
9.1	29	17	3.83231	1.29154e-14	4.90081e-19	-9.38191e-22
9.1	30	17	3.83231	1.29154e-14	5.56453e-20	-1.5841e-30
9.2	30	17	3.83231	1.29154e-14	6.35901e-20	1.15207e-30
9.2	31	17	3.83231	1.29154e-14	5.14817e-20	1.33077e-24
9.3	31	17	3.83231	1.29154e-14	5.16753e-20	1.72482e-24
9.3	32	17	3.83231	1.29154e-14	5.14067e-20	-1.68738e-31
9.4	32	17	3.83231	1.29154e-14	5.14102e-20	8.01507e-31
9.4	33	17	3.83231	1.29154e-14	5.14064e-20	1.6839e-26
9.5	33	17	3.83231	1.29154e-14	5.14065e-20	8.20829e-27
9.5	34	17	3.83231	1.29154e-14	5.14067e-20	-1.72212e-32
9.6	34	17	3.83231	1.29154e-14	5.14067e-20	-3.01372e-32
9.6	35	17	3.83231	1.29154e-14	5.14068e-20	5.81735e-27
9.7	35	17	3.83231	1.29154e-14	5.14068e-20	5.81479e-27
9.7	36	17	3.83231	1.29154e-14	5.14068e-20	3.93574e-32
9.8	36	17	3.83231	1.29154e-14	5.14068e-20	2.43641e-32
9.8	37	17	3.83231	1.29154e-14	5.14068e-20	4.92869e-28
9.9	37	17	3.83231	1.29154e-14	5.14068e-20	4.92846e-28
9.9	38	17	3.83231	1.29154e-14	5.14068e-20	6.57006e-34
10	38	17	3.83231	1.29154e-14	5.14068e-20	3.67923e-33
10	39	17	3.83231	1.29154e-14	5.14068e-20	-3.08419e-29
10.1	39	17	3.83231	1.29154e-14	5.14068e-20	-3.08466e-29
10.1	40	17	3.83231	1.29154e-14	5.14068e-20	-1.22371e-34
10.2	40	17	3.83231	1.29154e-14	5.14068e-20	2.24347e-34
10.2	41	17	3.83231	1.29154e-14	5.14068e-20	4.0462e-31
10.3	41	17	3.83231	1.29154e-14	5.14068e-20	4.04989e-31
10.3	42	17	3.83231	1.29154e-14	5.14068e-20	2.13989e-35
10.4	42	17	3.83231	1.29154e-14	5.14068e-20	-1.66436e-35
10.4	43	17	3.83231	1.29154e-14	5.14068e-20	5.55552e-31
10.5	43	17	3.83231	1.29154e-14	5.14068e-20	5.55706e-31
10.5	44	17	3.83231	1.29154e-14	5.14068e-20	4.35202e-35
10.6	44	17	3.83231	1.29154e-14	5.14068e-20	-1.2313e-34
10.6	45	17	3.83231	1.29154e-14	5.14068e-20	1.03492e-31
10.7	45	17	3.83231	1.29154e-14	5.14068e-20	1.03787e-31
10.7	46	17	3.83231	1.29154e-14	5.14068e-20	4.27768e-35
10.8	46	17	3.83231	1.29154e-14	5.14068e-20	3.79035e-36
10.8	47	17	3.83231	1.29154e-14	5.14068e-20	7.6409e-33
10.9	47	17	3.83231	1.29154e-14	5.14068e-20	7.71753e-33
10.9	48	17	3.83231	1.29154e-14	5.14068e-20	2.92637e-34
11	48	17	3.83231	1.29154e-14	5.14068e-20	-2.74382e-34
11	49	17	3.83231	1.29154e-14	5.14068e-20	-9.35808e-35
11.1	49	17	3.83231	1.29154e-14	5.14068e-20	2.75544e-34
11.1	50	17	3.83231	1.29154e-14	5.14068e-20	-1.14538e-34
11.2	50	17	3.83231	1.29154e-14	5.14068e-20	-6.47671e-35
11.2	51	17	3.83231	1.29154e-14	5.14068e-20	-1.17786e-34
11.3	51	17	3.83231	1.29154e-14	5.14068e-20	-5.00045e-34
11.3	52	17	3.83231	1.29154e-14	5.14068e-20	-1.95944e-34
11.4	52	17	3.83231	1.29154e-14	5.14068e-20	-8.92752e-35
11.4	53	17	3.83231	1.29154e-14	5.14068e-20	-1.53245e-34
11.5	53	17	3.83231	1.29154e-14	5.14068e-20	-8.27841e-35
11.5	54	17	3.83231	1.29154e-14	5.14068e-20	-3.95899e-34
11.6	54	17	3.83231	1.29154e-14	5.14068e-20	-2.06692e-34
11.6	55	17	3.83231	1.29154e-14	5.14068e-20	-4.85441e-34
11.7	55	17	3.83231	1.29154e-14	5.14068e-20	-2.73691e-34
11.7	56	17	3.83231	1.29154e-14	5.14068e-20	-3.6858e-35
11.8	56	17	3.83231	1.29154e-14	5.14068e-20	-1.87181e-34
11.8	57	17	3.83231	1.29154e-14	5.14068e-20	1.88963e-34
11.9	57	17	3.83231	1.29154e-14	5.14068e-20	-5.03311e-34
11.9	58	17	3.83231	1.29154e-14	5.14068e-20	9.52809e-35
12	58	17	3.83231	1.29154e-14	5.14068e-20	4.84404e-34
12	59	17	3.83231	1.29154e-14	5.14068e-20	-3.76299e-34
12.1	59	17	3.83231	1.29154e-14	5.14068e-20	1.01469e-34
12.1	60	17	3.83231	1.29154e-14	5.14068e-20	-3.12905e-34
12.2	60	17	3.83231	1.29154e-14	5.14068e-20	-2.08863e-35
12.2	61	17	3.83231	1.29154e-14	5.14068e-20	3.54944e-34
12.3	61	17	3.83231	1.29154e-14	5.14068e-20	5.35531e-34
12.3	62	17	3.83231	1.29154e-14	5.14068e-20	-2.27291e-34
12.4	62	17	3.83231	1.29154e-14	5.14068e-20	2.79203e-34
12.4	63	17	3.83231	1.29154e-14	5.14068e-20	3.78066e-34
12.5	63	17	3.83231	1.29154e-14	5.14068e-20	1.34001e-34
12.5	64	17	3.83231	1.29154e-14	5.14068e-20	4.46888e-34
12.6	64	17	3.83231	1.29154e-14	5.14068e-20	1.85512e-34
12.6	65	17	3.83231	1.29154e-14	5.14068e-20	2.87192e-35
12.7	65	17	3.83231	1.29154e-14	5.14068e-20	1.10128e-34
12.7	66	17	3.83231	1.29154e-14	5.14068e-20	1.46562e-35
12.8	66	17	3.83231	1.29154e-14	5.14068e-20	-1.92216e-34
12.8	67	17	3.83231	1.29154e-14	5.14068e-20	-7.2465e-35
12.9	67	17	3.83231	1.29154e-14	5.14068e-20	-5.66879e-35
12.9	68	17	3.83231	1.29154e-14	5.14068e-20	7.94632e-35
13	68	17	3.83231	1.29154e-14	5.14068e-20	-1.77537e-34
13	69	17	3.83231	1.29154e-14	5.14068e-20	3.33411e-34
13.1	69	17	3.83231	1.29154e-14	5.14068e-20	-9.2832e-35
13.1	70	17	3.83231	1.29154e-14	5.14068e-20	3.17921e-34
13.2	70	17	3.83231	1.29154e-14	5.14068e-20	-1.39377e-34
13.2	71	17	3.83231	1.29154e-14	5.14068e-20	3.97933e-34
13.3	71	17	3.83231	1.29154e-14	5.14068e-20	1.25341e-34
13.3	72	17	3.83231	1.29154e-14	5.14068e-20	-2.11914e-34
13.4	72	17	3.83231	1.29154e-14	5.14068e-20	2.30949e-34
13.4	73	17	3.83231	1.29154e-14	5.14068e-20	-1.16195e-34
13.5	73	17	3.83231	1.29154e-14	5.14068e-20	8.11274e-35
13.5	74	17	3.83231	1.29154e-14	5.14068e-20	1.51607e-34
13.6	74	17	3.83231	1.29154e-14	5.14068e-20	-9.78069e-35
13.6	75	17	3.83231	1.29154e-14	5.14068e-20	2.43552e-34
13.7	75	17	3.83231	1.29154e-14	5.14068e-20	-1.24083e-34
13.7	76	17	3.83231	1.29154e-14	5.14068e-20	-9.77405e-35
13.8	76	17	3.83231	1.29154e-14	5.14068e-20	-5.40108e-35
13.8	77	17	3.83231	1.29154e-14	5.14068e-20	-2.715e-34
13.9	77	17	3.83231	1.29154e-14	5.14068e-20	-3.04254e-34
13.9	78	17	3.83231	1.29154e-14	5.14068e-20	-1.83192e-35
14	78	17	3.83231	1.29154e-14	5.14068e-20	-7.9852e-35
14	79	17	3.83231	1.29154e-14	5.14068e-20	-5.29057e-35
14.1	79	17	3.83231	1.29154e-14	5.14068e-20	-1.39099e-34
14.1	80	17	3.83231	1.29154e-14	5.14068e-20	3.61272e-34
14.2	80	17	3.83231	1.29154e-14	5.14068e-20	3.5817e-35
14.2	81	17	3.83231	1.29154e-14	5.14068e-20	3.0928e-34
14.3	81	17	3.83231	1.29154e-14	5.14068e-20	2.83534e-34
14.3	82	17	3.83231	1.29154e-14	5.14068e-20	1.575e-34
14.4	82	17	3.83231	1.29154e-14	5.14068e-20	2.55605e-34
14.4	83	17	3.83231	1.29154e-14	5.14068e-20	2.81189e-34
14.5	83	17	3.83231	1.29154e-14	5.14068e-20	-1.01895e-35
14.5	84	17	3.83231	1.29154e-14	5.14068e-20	3.17956e-34
14.6	84	17	3.83231	1.29154e-14	5.14068e-20	1.84948e-34
14.6	85	17	3.83231	1.29154e-14	5.14068e-20	2.07185e-34
14.7	85	17	3.83231	1.29154e-14	5.14068e-20	-3.87037e-35
14.7	86	17	3.83231	1.29154e-14	5.14068e-20	6.62149e-35
14.8	86	17	3.83231	1.29154e-14	5.14068e-20	-6.83878e-35
14.8	87	17	3.83231	1.29154e-14	5.14068e-20	-1.35473e-34
14.9	87	17	3.83231	1.29154e-14	5.14068e-20	-1.63977e-34
14.9	88	17	3.83231	1.29154e-14	5.14068e-20	-9.54334e-35
15	88	17	3.83231	1.29154e-14	5.14068e-20	8.30577e-35
15	89	17	3.83231	1.29154e-14	5.14068e-20	5.59105e-35
15.1	89	17	3.83231	1.29154e-14	5.14068e-20	-1.26666e-34
15.1	90	17	3.83231	1.29154e-14	5.14068e-20	-3.83337e-35
15.2	90	17	3.83231	1.29154e-14	5.14068e-20	-7.60126e-35
15.2	91	17	3.83231	1.29154e-14	5.14068e-20	1.17659e-34
15.3	91	17	3.83231	1.29154e-14	5.14068e-20	1.77718e-34
15.3	92	17	3.83231	1.29154e-14	5.14068e-20	1.85654e-34
15.4	92	17	3.83231	1.29154e-14	5.14068e-20	-3.1443e-34
15.4	93	17	3.83231	1.29154e-14	5.14068e-20	4.80012e-34
15.5	93	17	3.83231	1.29154e-14	5.14068e-20	-3.03055e-34
15.5	94	17	3.83231	1.29154e-14	5.14068e-20	4.15904e-34
15.6	94	17	3.83231	1.29154e-14	5.14068e-20	-4.22281e-34
15.6	95	17	3.83231	1.29154e-14	5.14068e-20	1.17264e-34
15.7	95	17	3.83231	1.29154e-14	5.14068e-20	-4.22543e-34
15.7	96	17	3.83231	1.29154e-14	5.14068e-20	4.09723e-34
15.8	96	17	3.83231	1.29154e-14	5.14068e-20	1.10536e-34
15.8	97	17	3.83231	1.29154e-14	5.14068e-20	2.64888e-34
15.9	97	17	3.83231	1.29154e-14	5.14068e-20	-1.05409e-34
15.9	98	17	3.83231	1.29154e-14	5.14068e-20	2.34694e-34
16	98	17	3.83231	1.29154e-14	5.14068e-20	-4.15509e-34
16	99	17	3.83231	1.29154e-14	5.14068e-20	-1.88346e-34
16.1	99	17	3.83231	1.29154e-14	5.14068e-20	-8.48926e-34
16.1	100	17	3.83231	1.29154e-14	5.14068e-20	1.26427e-34
16.2	100	17	3.83231	1.29154e-14	5.14068e-20	-3.96727e-34
16.2	101	17	3.83231	1.29154e-14	5.14068e-20	-1.49169e-34
16.3	101	17	3.83231	1.29154e-14	5.14068e-20	-3.40464e-34
16.3	102	17	3.83231	1.29154e-14	5.14068e-20	2.64046e-34
16.4	102	17	3.83231	1.29154e-14	5.14068e-20	5.90949e-35
16.4	103	17	3.83231	1.29154e-14	5.14068e-20	3.59279e-34
16.5	103	17	3.83231	1.29154e-14	5.14068e-20	-6.02718e-35
16.5	104	17	3.83231	1.29154e-14	5.14068e-20	3.44627e-34
16.6	104	17	3.83231	1.29154e-14	5.14068e-20	-2.45081e-34
16.6	105	17	3.83231	1.29154e-14	5.14068e-20	2.54439e-34
16.7	105	17	3.83231	1.29154e-14	5.14068e-20	-2.23869e-34
16.7	106	17	3.83231	1.29154e-14	5.14068e-20	5.15133e-35
16.8	106	17	3.83231	1.29154e-14	5.14068e-20	-2.99195e-35
16.8	107	17	3.83231	1.29154e-14	5.14068e-20	5.10991e-34
16.9	107	17	3.83231	1.29154e-14	5.14068e-20	5.38029e-34
16.9	108	17	3.83231	1.29154e-14	5.14068e-20	2.016e-35
17	108	17	3.83231	1.29154e-14	5.14068e-20	1.18096e-34
17	109	17	3.83231	1.29154e-14	5.14068e-20	-1.12721e-34
17.1	109	17	3.83231	1.29154e-14	5.14068e-20	-3.36692e-34
17.1	110	17	3.83231	1.29154e-14	5.14068e-20	1.15502e-34
17.2	110	17	3.83231	1.29154e-14	5.14068e-20	-1.46776e-35
17.2	111	17	3.83231	1.29154e-14	5.14068e-20	2.39265e-34
17.3	111	17	3.83231	1.29154e-14	5.14068e-20	2.22613e-34
17.3	112	17	3.83231	1.29154e-14	5.14068e-20	1.95139e-34
17.4	112	17	3.83231	1.29154e-14	5.14068e-20	-2.45902e-35
17.4	113	17	3.83231	1.29154e-14	5.14068e-20	6.17325e-34
17.5	113	17	3.83231	1.29154e-14	5.14068e-20	-1.19025e-35
17.5	114	17	3.83231	1.29154e-14	5.14068e-20	1.48146e-34
17.6	114	17	3.83231	1.29154e-14	5.14068e-20	-3.54467e-34
17.6	115	17	3.83231	1.29154e-14	5.14068e-20	-3.68583e-34
17.7	115	17	3.83231	1.29154e-14	5.14068e-20	-3.85518e-34
17.7	116	17	3.83231	1.29154e-14	5.14068e-20	-1.73175e-34
17.8	116	17	3.83231	1.29154e-14	5.14068e-20	-2.43907e-34
17.8	117	17	3.83231	1.29154e-14	5.14068e-20	-7.33889e-35
17.9	117	17	3.83231	1.29154e-14	5.14068e-20	-2.6501e-34
17.9	118	17	3.83231	1.29154e-14	5.14068e-20	1.84054e-34
18	118	17	3.83231	1.29154e-14	5.14068e-20	-4.2051e-35
18	119	17	3.83231	1.29154e-14	5.14068e-20	2.74229e-34
18.1	119	17	3.83231	1.29154e-14	5.14068e-20	-1.57534e-34
18.1	120	17	3.83231	1.29154e-14	5.14068e-20	-2.1466e-36
18.2	120	17	3.83231	1.29154e-14	5.14068e-20	-4.56216e-35
18.2	121	17	3.83231	1.29154e-14	5.14068e-20	-4.73824e-34
18.3	121	17	3.83231	1.29154e-14	5.14068e-20	3.7001e-34
18.3	122	17	3.83231	1.29154e-14	5.14068e-20	-1.82439e-34
18.4	122	17	3.83231	1.29154e-14	5.14068e-20	2.42877e-34
18.4	123	17	3.83231	1.29154e-14	5.14068e-20	2.70124e-34
18.5	123	17	3.83231	1.29154e-14	5.14068e-20	1.94462e-34
18.5	124	17	3.83231	1.29154e-14	5.14068e-20	2.80257e-34
18.6	124	17	3.83231	1.29154e-14	5.14068e-20	-8.30063e-36
18.6	125	17	3.83231	1.29154e-14	5.14068e-20	3.31613e-35
18.7	125	17	3.83231	1.29154e-14	5.14068e-20	-1.06232e-34
18.7	126	17	3.83231	1.29154e-14	5.14068e-20	1.44177e-34
18.8	126	17	3.83231	1.29154e-14	5.14068e-20	1.56862e-35
18.8	127	17	3.83231	1.29154e-14	5.14068e-20	6.03604e-34
18.9	127	17	3.83231	1.29154e-14	5.14068e-20	3.11819e-34
18.9	128	17	3.83231	1.29154e-14	5.14068e-20	2.41508e-35
19	128	17	3.83231	1.29154e-14	5.14068e-20	5.62272e-35
19	129	17	3.83231	1.29154e-14	5.14068e-20	-1.24432e-34
19.1	129	17	3.83231	1.29154e-14	5.14068e-20	-5.76713e-35
19.1	130	17	3.83231	1.29154e-14	5.14068e-20	6.98831e-35
19.2	130	17	3.83231	1.29154e-14	5.14068e-20	-1.47855e-34
19.2	131	17	3.83231	1.29154e-14	5.14068e-20	-3.94217e-35
19.3	131	17	3.83231	1.29154e-14	5.14068e-20	3.11491e-34
19.3	132	17	3.83231	1.29154e-14	5.14068e-20	-2.52847e-34
19.4	132	17	3.83231	1.29154e-14	5.14068e-20	1.24094e-34
19.4	133	17	3.83231	1.29154e-14	5.14068e-20	2.01425e-34
19.5	133	17	3.83231	1.29154e-14	5.14068e-20	3.14716e-34
19.5	134	17	3.83231	1.29154e-14	5.14068e-20	-6.33092e-35
19.6	134	17	3.83231	1.29154e-14	5.14068e-20	7.54681e-35
19.6	135	17	3.83231	1.29154e-14	5.14068e-20	-1.19222e-34
19.7	135	17	3.83231	1.29154e-14	5.14068e-20	-2.05241e-34
19.7	136	17	3.83231	1.29154e-14	5.14068e-20	-7.95954e-35
19.8	136	17	3.83231	1.29154e-14	5.14068e-20	-4.6193e-34
19.8	137	17	3.83231	1.29154e-14	5.14068e-20	-1.30959e-34
19.9	137	17	3.83231	1.29154e-14	5.14068e-20	-2.19762e-34
19.9	138	17	3.83231	1.29154e-14	5.14068e-20	-1.96857e-34
20	138	17	3.83231	1.29154e-14	5.14068e-20	-1.20012e-34
20	139	17	3.83231	1.29154e-14	5.14068e-20	2.92954e-34
20.1	139	17	3.83231	1.29154e-14	5.14068e-20	3.92642e-35
6.3	0	1	7.66535942922506	8.78601832357711e-15	0.324301881530353	-7.02870599925248e-16
6.3	0	2	7.66535942922506	8.78601832357711e-15	-0.00277251235532245	1.36907839130273e-17
6.3	0	3	7.66535942922506	8.78601832357711e-15	0.110102719215026	-1.06263794612517e-15
6.3	0	4	7.66535942922506	8.78601832357711e-15	2.32252459447836	-1.6016580833328e-15
6.4	0	1	7.66535942922506	8.78601832357711e-15	0.320625474728743	-2.23682167912317e-16
6.4	0	2	7.66535942922506	8.78601832357711e-15	-0.00258907852549775	1.19945557080023e-18
6.4	0	3	7.66535942922506	8.78601832357711e-15	0.108830503234102	-1.22116245947777e-15
6.4	0	4	7.66535942922506	8.78601832357711e-15	2.20642582484153	-3.60664121470036e-15
6.4	0	17	3.83268	1.1952e-13	0.815903	2.02714e-14
6.3	0	17	3.83268	1.1952e-13	0.823411	2.05845e-14
6.4	1	17	3.83268	-1.97776e-14	0.796564	-5.79431e-12
6.5	1	17	3.83268	-1.97776e-14	0.789821	-5.57008e-12
6.5	2	17	3.83268	-1.97776e-14	0.738192	-9.11404e-11
6.6	2	17	3.83268	-1.97776e-14	0.732736	-1.33415e-10
6.6	3	17	3.83268	-1.97776e-14	0.655719	7.46953e-10
6.7	3	17	3.83268	-1.97776e-14	0.652052	6.04754e-10
6.7	4	17	3.83268	-1.97776e-14	0.562707	5.56881e-16
6.8	4	17	3.83268	-1.97776e-14	0.560244	2.64631e-16
6.8	5	17	3.83268	-1.97776e-14	0.462107	8.73661e-10
6.9	5	17	3.83268	-1.97776e-14	0.462016	9.71866e-10
6.9	6	17	3.83268	-1.97776e-14	0.359182	-1.18455e-15
7	6	17	3.83268	-1.97776e-14	0.360774	-8.75173e-18
7	7	17	3.83268	-1.97776e-14	0.261818	-1.61049e-10
7.1	7	17	3.83268	-1.97776e-14	0.265338	-1.73076e-10
7.1	8	17	3.83268	-1.97776e-14	0.176159	-6.78156e-16
7.2	8	17	3.83268	-1.97776e-14	0.180341	6.33002e-16
7.2	9	17	3.83268	-1.97776e-14	0.109749	-2.95337e-11
7.3	9	17	3.83268	-1.97776e-14	0.113577	-3.54292e-11
7.3	10	17	3.83268	-1.97776e-14	0.0632494	-7.57484e-17
7.4	10	17	3.83268	-1.97776e-14	0.0661673	2.05753e-16
7.4	11	17	3.83268	-1.97776e-14	0.0340493	3.06787e-12
7.5	11	17	3.83268	-1.97776e-14	0.0360372	1.45441e-12
7.5	12	17	3.83268	-1.97776e-14	0.016531	-3.86088e-18
7.6	12	17	3.83268	-1.97776e-14	0.017931	2.45295e-17
7.6	13	17	3.83268	-1.97776e-14	0.00695259	-1.77323e-13
7.7	13	17	3.83268	-1.97776e-14	0.00777358	-2.22649e-13
7.7	14	17	3.83268	-1.97776e-14	0.00253935	2.37367e-18
7.8	14	17	3.83268	-1.97776e-14	0.00292519	-1.58471e-17
7.8	15	17	3.83268	-1.97776e-14	0.000801154	-1.50985e-13
7.9	15	17	3.83268	-1.97776e-14	0.000957877	-1.5149e-13
7.9	16	17	3.83268	-1.97776e-14	0.000211723	-8.30565e-19
8	16	17	3.83268	-1.97776e-14	0.000265879	1.08798e-18
8	17	17	3.83268	-1.97776e-14	4.56699e-05	7.35059e-16
8.1	17	17	3.83268	-1.97776e-14	6.07078e-05	1.66711e-15
8.1	18	17	3.83268	-1.97776e-14	7.99003e-06	-1.91591e-20
8.2	18	17	3.83268	-1.97776e-14	1.1269e-05	3.38969e-20
8.2	19	17	3.83268	-1.97776e-14	1.14265e-06	-5.19129e-15
8.3	19	17	3.83268	-1.97776e-14	1.70844e-06	-4.95941e-15
8.3	20	17	3.83268	-1.97776e-14	1.35449e-07	-1.3661e-22
8.4	20	17	3.83268	-1.97776e-14	2.14215e-07	4.49054e-22
8.4	21	17	3.83268	-1.97776e-14	1.35143e-08	1.19027e-15
8.5	21	17	3.83268	-1.97776e-14	2.25494e-08	1.41045e-15
8.5	22	17	3.83268	-1.97776e-14	1.1517e-09	3.7501e-24
8.6	22	17	3.83268	-1.97776e-14	2.02233e-09	1.49697e-23
8.6	23	17	3.83268	-1.97776e-14	8.49495e-11	7.18297e-17
8.7	23	17	3.83268	-1.97776e-14	1.56619e-10	7.99459e-17
8.7	24	17	3.83268	-1.97776e-14	5.48651e-12	-2.40233e-26
8.8	24	17	3.83268	-1.97776e-14	1.05995e-11	-3.04295e-25
8.8	25	17	3.83268	-1.97776e-14	3.1345e-13	-3.25977e-17
8.9	25	17	3.83268	-1.97776e-14	6.33464e-13	-4.51245e-17
8.9	26	17	3.83268	-1.97776e-14	1.59643e-14	-1.12044e-27
9	26	17	3.83268	-1.97776e-14	3.3715e-14	1.18733e-27
9	27	17	3.83268	-1.97776e-14	7.30263e-16	-2.71268e-19
9.1	27	17	3.83268	-1.97776e-14	1.61067e-15	-4.00461e-19
9.1	28	17	3.83268	-1.97776e-14	3.00509e-17	1.3317e-29
9.2	28	17	3.83268	-1.97776e-14	6.9339e-17	4.43899e-29
9.2	29	17	3.83268	-1.97776e-14	1.05197e-18	5.96035e-21
9.3	29	17	3.83268	-1.97776e-14	2.57293e-18	1.02316e-20
9.3	30	17	3.83268	-1.97776e-14	3.84646e-20	4.88489e-30
9.4	30	17	3.83268	-1.97776e-14	8.8104e-20	7.51521e-31
9.4	31	17	3.83268	-1.97776e-14	1.01324e-20	4.92928e-24
9.5	31	17	3.83268	-1.97776e-14	1.14505e-20	1.07661e-23
9.5	32	17	3.83268	-1.97776e-14	9.53477e-21	1.99824e-31
9.6	32	17	3.83268	-1.97776e-14	9.56269e-21	5.32865e-31
9.6	33	17	3.83268	-1.97776e-14	9.52515e-21	1.44031e-25
9.7	33	17	3.83268	-1.97776e-14	9.52557e-21	1.56393e-25
9.7	34	17	3.83268	-1.97776e-14	9.52511e-21	-2.80782e-31
9.8	34	17	3.83268	-1.97776e-14	9.52512e-21	1.32133e-31
9.8	35	17	3.83268	-1.97776e-14	9.52508e-21	2.21286e-27
9.9	35	17	3.83268	-1.97776e-14	9.52508e-21	2.16356e-27
9.9	36	17	3.83268	-1.97776e-14	9.52506e-21	8.72758e-33
10	36	17	3.83268	-1.97776e-14	9.52506e-21	1.74552e-32
10	37	17	3.83268	-1.97776e-14	9.52505e-21	-2.03894e-27
10.1	37	17	3.83268	-1.97776e-14	9.52505e-21	-2.03913e-27
10.1	38	17	3.83268	-1.97776e-14	9.52504e-21	3.15032e-33
10.2	38	17	3.83268	-1.97776e-14	9.52504e-21	2.965e-33
10.2	39	17	3.83268	-1.97776e-14	9.52504e-21	5.11987e-27
10.3	39	17	3.83268	-1.97776e-14	9.52504e-21	5.11986e-27
10.3	40	17	3.83268	-1.97776e-14	9.52504e-21	3.47582e-34
10.4	40	17	3.83268	-1.97776e-14	9.52504e-21	5.21373e-35
10.4	41	17	3.83268	-1.97776e-14	9.52504e-21	2.51868e-29
10.5	41	17	3.83268	-1.97776e-14	9.52504e-21	2.51874e-29
10.5	42	17	3.83268	-1.97776e-14	9.52504e-21	-1.7089e-35
10.6	42	17	3.83268	-1.97776e-14	9.52504e-21	-2.92955e-35
10.6	43	17	3.83268	-1.97776e-14	9.52504e-21	8.97445e-30
10.7	43	17	3.83268	-1.97776e-14	9.52504e-21	8.97437e-30
10.7	44	17	3.83268	-1.97776e-14	9.52504e-21	1.44353e-35
10.8	44	17	3.83268	-1.97776e-14	9.52504e-21	-4.37632e-36
10.8	45	17	3.83268	-1.97776e-14	9.52504e-21	1.21225e-30
10.9	45	17	3.83268	-1.97776e-14	9.52504e-21	1.21226e-30
10.9	46	17	3.83268	-1.97776e-14	9.52504e-21	1.12162e-35
11	46	17	3.83268	-1.97776e-14	9.52504e-21	-3.39963e-35
11	47	17	3.83268	-1.97776e-14	9.52504e-21	1.6029e-31
11.1	47	17	3.83268	-1.97776e-14	9.52504e-21	1.60321e-31
11.1	48	17	3.83268	-1.97776e-14	9.52504e-21	-2.24392e-35
11.2	48	17	3.83268	-1.97776e-14	9.52504e-21	8.19305e-36
11.2	49	17	3.83268	-1.97776e-14	9.52504e-21	-1.91514e-32
11.3	49	17	3.83268	-1.97776e-14	9.52504e-21	-1.91483e-32
11.3	50	17	3.83268	-1.97776e-14	9.52504e-21	3.30954e-35
11.4	50	17	3.83268	-1.97776e-14	9.52504e-21	1.10318e-35
11.4	51	17	3.83268	-1.97776e-14	9.52504e-21	4.15349e-34
11.5	51	17	3.83268	-1.97776e-14	9.52504e-21	3.41612e-34
11.5	52	17	3.83268	-1.97776e-14	9.52504e-21	1.87433e-35
11.6	52	17	3.83268	-1.97776e-14	9.52504e-21	-7.27257e-35
11.6	53	17	3.83268	-1.97776e-14	9.52504e-21	-9.42377e-34
11.7	53	17	3.83268	-1.97776e-14	9.52504e-21	-9.32357e-34
11.7	54	17	3.83268	-1.97776e-14	9.52504e-21	4.03253e-35
11.8	54	17	3.83268	-1.97776e-14	9.52504e-21	5.81618e-35
11.8	55	17	3.83268	-1.97776e-14	9.52504e-21	5.45441e-35
11.9	55	17	3.83268	-1.97776e-14	9.52504e-21	-5.92523e-36
11.9	56	17	3.83268	-1.97776e-14	9.52504e-21	4.65212e-35
12	56	17	3.83268	-1.97776e-14	9.52504e-21	-1.49963e-36
12	57	17	3.83268	-1.97776e-14	9.52504e-21	-2.43017e-35
12.1	57	17	3.83268	-1.97776e-14	9.52504e-21	6.00449e-35
12.1	58	17	3.83268	-1.97776e-14	9.52504e-21	-1.08397e-35
12.2	58	17	3.83268	-1.97776e-14	9.52504e-21	-1.58806e-35
12.2	59	17	3.83268	-1.97776e-14	9.52504e-21	-6.6973e-35
12.3	59	17	3.83268	-1.97776e-14	9.52504e-21	1.11636e-34
12.3	60	17	3.83268	-1.97776e-14	9.52504e-21	-1.5003e-35
12.4	60	17	3.83268	-1.97776e-14	9.52504e-21	1.6818e-35
12.4	61	17	3.83268	-1.97776e-14	9.52504e-21	1.34409e-34
12.5	61	17	3.83268	-1.97776e-14	9.52504e-21	7.71609e-35
12.5	62	17	3.83268	-1.97776e-14	9.52504e-21	2.02011e-35
12.6	62	17	3.83268	-1.97776e-14	9.52504e-21	-1.39923e-35
12.6	63	17	3.83268	-1.97776e-14	9.52504e-21	1.48186e-34
12.7	63	17	3.83268	-1.97776e-14	9.52504e-21	8.58114e-35
12.7	64	17	3.83268	-1.97776e-14	9.52504e-21	-9.05996e-36
12.8	64	17	3.83268	-1.97776e-14	9.52504e-21	3.75649e-35
12.8	65	17	3.83268	-1.97776e-14	9.52504e-21	-3.45898e-35
12.9	65	17	3.83268	-1.97776e-14	9.52504e-21	8.92162e-35
12.9	66	17	3.83268	-1.97776e-14	9.52504e-21	7.88447e-35
13	66	17	3.83268	-1.97776e-14	9.52504e-21	1.39065e-35
13	67	17	3.83268	-1.97776e-14	9.52504e-21	1.71807e-34
13.1	67	17	3.83268	-1.97776e-14	9.52504e-21	1.0465e-34
13.1	68	17	3.83268	-1.97776e-14	9.52504e-21	-5.71633e-35
13.2	68	17	3.83268	-1.97776e-14	9.52504e-21	4.15445e-35
13.2	69	17	3.83268	-1.97776e-14	9.52504e-21	2.84847e-35
13.3	69	17	3.83268	-1.97776e-14	9.52504e-21	4.14664e-35
13.3	70	17	3.83268	-1.97776e-14	9.52504e-21	-4.3298e-35
13.4	70	17	3.83268	-1.97776e-14	9.52504e-21	6.65364e-35
13.4	71	17	3.83268	-1.97776e-14	9.52504e-21	2.83538e-35
13.5	71	17	3.83268	-1.97776e-14	9.52504e-21	1.26207e-34
13.5	72	17	3.83268	-1.97776e-14	9.52504e-21	1.63585e-36
13.6	72	17	3.83268	-1.97776e-14	9.52504e-21	2.63561e-35
13.6	73	17	3.83268	-1.97776e-14	9.52504e-21	1.79835e-35
13.7	73	17	3.83268	-1.97776e-14	9.52504e-21	8.02464e-35
13.7	74	17	3.83268	-1.97776e-14	9.52504e-21	-8.07291e-36
13.8	74	17	3.83268	-1.97776e-14	9.52504e-21	2.14811e-35
13.8	75	17	3.83268	-1.97776e-14	9.52504e-21	-1.8139e-35
13.9	75	17	3.83268	-1.97776e-14	9.52504e-21	-3.51679e-35
13.9	76	17	3.83268	-1.97776e-14	9.52504e-21	-7.72462e-35
14	76	17	3.83268	-1.97776e-14	9.52504e-21	-7.28153e-35
14	77	17	3.83268	-1.97776e-14	9.52504e-21	-2.58056e-35
14.1	77	17	3.83268	-1.97776e-14	9.52504e-21	-8.63322e-36
14.1	78	17	3.83268	-1.97776e-14	9.52504e-21	2.80546e-35
14.2	78	17	3.83268	-1.97776e-14	9.52504e-21	-2.69518e-35
14.2	79	17	3.83268	-1.97776e-14	9.52504e-21	-3.8823e-35
14.3	79	17	3.83268	-1.97776e-14	9.52504e-21	-3.06218e-35
14.3	80	17	3.83268	-1.97776e-14	9.52504e-21	2.65967e-36
14.4	80	17	3.83268	-1.97776e-14	9.52504e-21	-2.8505e-35
14.4	81	17	3.83268	-1.97776e-14	9.52504e-21	3.22805e-35
14.5	81	17	3.83268	-1.97776e-14	9.52504e-21	-3.6108e-36
14.5	82	17	3.83268	-1.97776e-14	9.52504e-21	-2.07722e-35
14.6	82	17	3.83268	-1.97776e-14	9.52504e-21	3.48708e-35
14.6	83	17	3.83268	-1.97776e-14	9.52504e-21	-5.69604e-35
14.7	83	17	3.83268	-1.97776e-14	9.52504e-21	3.6784e-35
14.7	84	17	3.83268	-1.97776e-14	9.52504e-21	-6.51392e-35
14.8	84	17	3.83268	-1.97776e-14	9.52504e-21	1.27045e-35
14.8	85	17	3.83268	-1.97776e-14	9.52504e-21	-1.42235e-34
14.9	85	17	3.83268	-1.97776e-14	9.52504e-21	-3.88152e-35
14.9	86	17	3.83268	-1.97776e-14	9.52504e-21	-9.1721e-35
15	86	17	3.83268	-1.97776e-14	9.52504e-21	-1.72378e-35
15	87	17	3.83268	-1.97776e-14	9.52504e-21	-2.45714e-35
15.1	87	17	3.83268	-1.97776e-14	9.52504e-21	-8.1198e-35
15.1	88	17	3.83268	-1.97776e-14	9.52504e-21	7.91889e-35
15.2	88	17	3.83268	-1.97776e-14	9.52504e-21	-8.61628e-35
15.2	89	17	3.83268	-1.97776e-14	9.52504e-21	4.12009e-35
15.3	89	17	3.83268	-1.97776e-14	9.52504e-21	-2.24771e-35
15.3	90	17	3.83268	-1.97776e-14	9.52504e-21	-6.35518e-36
15.4	90	17	3.83268	-1.97776e-14	9.52504e-21	-1.75966e-35
15.4	91	17	3.83268	-1.97776e-14	9.52504e-21	-2.83144e-35
15.5	91	17	3.83268	-1.97776e-14	9.52504e-21	-4.73785e-35
15.5	92	17	3.83268	-1.97776e-14	9.52504e-21	2.44977e-35
15.6	92	17	3.83268	-1.97776e-14	9.52504e-21	2.18161e-35
15.6	93	17	3.83268	-1.97776e-14	9.52504e-21	-2.07182e-35
15.7	93	17	3.83268	-1.97776e-14	9.52504e-21	-4.68327e-35
15.7	94	17	3.83268	-1.97776e-14	9.52504e-21	3.75613e-35
15.8	94	17	3.83268	-1.97776e-14	9.52504e-21	4.44999e-35
15.8	95	17	3.83268	-1.97776e-14	9.52504e-21	-3.56035e-35
15.9	95	17	3.83268	-1.97776e-14	9.52504e-21	3.71545e-35
15.9	96	17	3.83268	-1.97776e-14	9.52504e-21	-4.12947e-35
16	96	17	3.83268	-1.97776e-14	9.52504e-21	-2.9042e-35
16	97	17	3.83268	-1.97776e-14	9.52504e-21	-8.8212e-35
16.1	97	17	3.83268	-1.97776e-14	9.52504e-21	-9.2491e-35
16.1	98	17	3.83268	-1.97776e-14	9.52504e-21	2.07045e-35
16.2	98	17	3.83268	-1.97776e-14	9.52504e-21	1.39583e-35
16.2	99	17	3.83268	-1.97776e-14	9.52504e-21	7.00732e-36
16.3	99	17	3.83268	-1.97776e-14	9.52504e-21	-2.4019e-35
16.3	100	17	3.83268	-1.97776e-14	9.52504e-21	-2.65489e-35
16.4	100	17	3.83268	-1.97776e-14	9.52504e-21	-2.12593e-35
16.4	101	17	3.83268	-1.97776e-14	9.52504e-21	-4.02866e-35
16.5	101	17	3.83268	-1.97776e-14	9.52504e-21	-8.25238e-35
16.5	102	17	3.83268	-1.97776e-14	9.52504e-21	5.80322e-35
16.6	102	17	3.83268	-1.97776e-14	9.52504e-21	-4.97053e-35
16.6	103	17	3.83268	-1.97776e-14	9.52504e-21	-7.23333e-36
16.7	103	17	3.83268	-1.97776e-14	9.52504e-21	4.56731e-35
16.7	104	17	3.83268	-1.97776e-14	9.52504e-21	-2.97534e-35
16.8	104	17	3.83268	-1.97776e-14	9.52504e-21	1.41391e-35
16.8	105	17	3.83268	-1.97776e-14	9.52504e-21	-4.35496e-35
16.9	105	17	3.83268	-1.97776e-14	9.52504e-21	-2.33861e-35
16.9	106	17	3.83268	-1.97776e-14	9.52504e-21	-4.00897e-35
17	106	17	3.83268	-1.97776e-14	9.52504e-21	-3.51993e-35
17	107	17	3.83268	-1.97776e-14	9.52504e-21	-3.80081e-35
17.1	107	17	3.83268	-1.97776e-14	9.52504e-21	-1.05965e-34
17.1	108	17	3.83268	-1.97776e-14	9.52504e-21	2.35233e-35
17.2	108	17	3.83268	-1.97776e-14	9.52504e-21	1.56851e-35
17.2	109	17	3.83268	-1.97776e-14	9.52504e-21	1.25299e-35
17.3	109	17	3.83268	-1.97776e-14	9.52504e-21	-1.12827e-35
17.3	110	17	3.83268	-1.97776e-14	9.52504e-21	2.42772e-35
17.4	110	17	3.83268	-1.97776e-14	9.52504e-21	-9.8511e-35
17.4	111	17	3.83268	-1.97776e-14	9.52504e-21	9.28461e-36
17.5	111	17	3.83268	-1.97776e-14	9.52504e-21	-6.65585e-35
17.5	112	17	3.83268	-1.97776e-14	9.52504e-21	-1.83266e-35
17.6	112	17	3.83268	-1.97776e-14	9.52504e-21	-6.10441e-35
17.6	113	17	3.83268	-1.97776e-14	9.52504e-21	-6.74349e-35
17.7	113	17	3.83268	-1.97776e-14	9.52504e-21	-1.03464e-34
17.7	114	17	3.83268	-1.97776e-14	9.52504e-21	2.55471e-35
17.8	114	17	3.83268	-1.97776e-14	9.52504e-21	-4.44424e-35
17.8	115	17	3.83268	-1.97776e-14	9.52504e-21	-2.7049e-36
17.9	115	17	3.83268	-1.97776e-14	9.52504e-21	-5.54414e-35
17.9	116	17	3.83268	-1.97776e-14	9.52504e-21	8.19165e-35
18	116	17	3.83268	-1.97776e-14	9.52504e-21	6.18601e-35
18	117	17	3.83268	-1.97776e-14	9.52504e-21	7.87021e-35
18.1	117	17	3.83268	-1.97776e-14	9.52504e-21	-2.22489e-35
18.1	118	17	3.83268	-1.97776e-14	9.52504e-21	5.86788e-36
18.2	118	17	3.83268	-1.97776e-14	9.52504e-21	-2.43998e-35
18.2	119	17	3.83268	-1.97776e-14	9.52504e-21	-2.28732e-35
18.3	119	17	3.83268	-1.97776e-14	9.52504e-21	-5.42132e-36
18.3	120	17	3.83268	-1.97776e-14	9.52504e-21	-2.77131e-35
18.4	120	17	3.83268	-1.97776e-14	9.52504e-21	1.50724e-35
18.4	121	17	3.83268	-1.97776e-14	9.52504e-21	-1.48357e-35
18.5	121	17	3.83268	-1.97776e-14	9.52504e-21	-1.54661e-35
18.5	122	17	3.83268	-1.97776e-14	9.52504e-21	2.13866e-36
18.6	122	17	3.83268	-1.97776e-14	9.52504e-21	-1.01966e-35
18.6	123	17	3.83268	-1.97776e-14	9.52504e-21	-5.06782e-35
18.7	123	17	3.83268	-1.97776e-14	9.52504e-21	8.7395e-36
18.7	124	17	3.83268	-1.97776e-14	9.52504e-21	4.36692e-35
18.8	124	17	3.83268	-1.97776e-14	9.52504e-21	-1.81115e-35
18.8	125	17	3.83268	-1.97776e-14	9.52504e-21	2.04157e-35
18.9	125	17	3.83268	-1.97776e-14	9.52504e-21	2.48962e-37
18.9	126	17	3.83268	-1.97776e-14	9.52504e-21	2.27764e-35
19	126	17	3.83268	-1.97776e-14	9.52504e-21	3.73131e-35
19	127	17	3.83268	-1.97776e-14	9.52504e-21	-2.64826e-35
19.1	127	17	3.83268	-1.97776e-14	9.52504e-21	2.44268e-35
19.1	128	17	3.83268	-1.97776e-14	9.52504e-21	6.37331e-36
19.2	128	17	3.83268	-1.97776e-14	9.52504e-21	7.70645e-36
19.2	129	17	3.83268	-1.97776e-14	9.52504e-21	6.10282e-35
19.3	129	17	3.83268	-1.97776e-14	9.52504e-21	-8.02349e-35
19.3	130	17	3.83268	-1.97776e-14	9.52504e-21	5.43683e-35
19.4	130	17	3.83268	-1.97776e-14	9.52504e-21	-5.22941e-35
19.4	131	17	3.83268	-1.97776e-14	9.52504e-21	2.53546e-35
19.5	131	17	3.83268	-1.97776e-14	9.52504e-21	-3.06512e-36
19.5	132	17	3.83268	-1.97776e-14	9.52504e-21	5.79013e-36
19.6	132	17	3.83268	-1.97776e-14	9.52504e-21	2.07085e-35
19.6	133	17	3.83268	-1.97776e-14	9.52504e-21	-3.3366e-35
19.7	133	17	3.83268	-1.97776e-14	9.52504e-21	-2.80102e-36
19.7	134	17	3.83268	-1.97776e-14	9.52504e-21	-6.0936e-35
19.8	134	17	3.83268	-1.97776e-14	9.52504e-21	-9.40402e-36
19.8	135	17	3.83268	-1.97776e-14	9.52504e-21	-8.76376e-35
19.9	135	17	3.83268	-1.97776e-14	9.52504e-21	-4.97606e-35
19.9	136	17	3.83268	-1.97776e-14	9.52504e-21	2.28468e-35
20	136	17	3.83268	-1.97776e-14	9.52504e-21	-2.63144e-35
20	137	17	3.83268	-1.97776e-14	9.52504e-21	7.51819e-35
20.1	137	17	3.83268	-1.97776e-14	9.52504e-21	-8.70395e-36
6.5	0	1	7.67128376897639	2.67276049877637e-14	0.317476136782999	4.7235175585245e-16
6.5	0	2	7.67128376897639	2.67276049877637e-14	-0.0023154435070132	-1.64746510196674e-17
6.5	0	3	7.67128376897639	2.67276049877637e-14	0.107754825072043	-5.05047623809827e-16
6.5	0	4	7.67128376897639	2.67276049877637e-14	2.2843064138527	3.53901153303601e-15
6.6	0	1	7.67128376897639	2.67276049877637e-14	0.314456195718967	5.24998254405701e-16
6.6	0	2	7.67128376897639	2.67276049877637e-14	-0.00182973808674675	-1.65735399612681e-17
6.6	0	3	7.67128376897639	2.67276049877637e-14	0.106695344565145	-8.22791782776275e-16
6.6	0	4	7.67128376897639	2.67276049877637e-14	2.16859094734183	3.85459240328612e-15
6.6	0	17	3.83564	-8.39603e-14	0.801976	-1.89965e-14
6.5	0	17	3.83564	-8.39603e-14	0.809171	-1.7891e-14
6.6	1	17	3.83564	5.45727e-14	0.783883	-4.30038e-12
6.7	1	17	3.83564	5.45727e-14	0.777501	3.45655e-13
6.7	2	17	3.83564	5.45727e-14	0.727933	-2.65636e-11
6.8	2	17	3.83564	5.45727e-14	0.722683	-5.12736e-11
6.8	3	17	3.83564	5.45727e-14	0.648972	-4.956e-10
6.9	3	17	3.83564	5.45727e-14	0.645427	-5.84417e-10
6.9	4	17	3.83564	5.45727e-14	0.558296	-2.45085e-15
7	4	17	3.83564	5.45727e-14	0.556032	-1.15751e-15
7	5	17	3.83564	5.45727e-14	0.462142	5.52327e-11
7.1	5	17	3.83564	5.45727e-14	0.461758	-4.26218e-10
7.1	6	17	3.83564	5.45727e-14	0.36254	-1.68742e-15
7.2	6	17	3.83564	5.45727e-14	0.36396	-1.14285e-15
7.2	7	17	3.83564	5.45727e-14	0.268747	-9.40174e-10
7.3	7	17	3.83564	5.45727e-14	0.271641	-9.15292e-10
7.3	8	17	3.83564	5.45727e-14	0.184584	1.04134e-15
7.4	8	17	3.83564	5.45727e-14	0.188582	9.55934e-16
7.4	9	17	3.83564	5.45727e-14	0.117437	4.08526e-11
7.5	9	17	3.83564	5.45727e-14	0.121154	3.41249e-11
7.5	10	17	3.83564	5.45727e-14	0.069197	-2.9919e-16
7.6	10	17	3.83564	5.45727e-14	0.0722179	7.65397e-17
7.6	11	17	3.83564	5.45727e-14	0.0380701	-3.97505e-12
7.7	11	17	3.83564	5.45727e-14	0.0401091	1.47531e-14
7.7	12	17	3.83564	5.45727e-14	0.0193534	7.15977e-17
7.8	12	17	3.83564	5.45727e-14	0.0207631	1.40888e-16
7.8	13	17	3.83564	5.45727e-14	0.00864601	3.69244e-12
7.9	13	17	3.83564	5.45727e-14	0.0095507	4.40982e-12
7.9	14	17	3.83564	5.45727e-14	0.00334956	4.6588e-18
8	14	17	3.83564	5.45727e-14	0.00380887	-3.21907e-18
8	15	17	3.83564	5.45727e-14	0.0011346	8.53101e-13
8.1	15	17	3.83564	5.45727e-14	0.00133089	9.42306e-13
8.1	16	17	3.83564	5.45727e-14	0.000329601	8.17472e-19
8.2	16	17	3.83564	5.45727e-14	0.000403112	4.12463e-19
8.2	17	17	3.83564	5.45727e-14	7.94939e-05	1.77149e-13
8.3	17	17	3.83564	5.45727e-14	0.000102442	2.00189e-13
8.3	18	17	3.83564	5.45727e-14	1.56434e-05	2.13564e-20
8.4	18	17	3.83564	5.45727e-14	2.13479e-05	2.42703e-20
8.4	19	17	3.83564	5.45727e-14	2.51366e-06	-2.00673e-14
8.5	19	17	3.83564	5.45727e-14	3.63462e-06	-2.42196e-14
8.5	20	17	3.83564	5.45727e-14	3.334e-07	5.76698e-22
8.6	20	17	3.83564	5.45727e-14	5.09959e-07	1.07911e-21
8.6	21	17	3.83564	5.45727e-14	3.70311e-08	5.91955e-15
8.7	21	17	3.83564	5.45727e-14	5.97729e-08	6.30725e-15
8.7	22	17	3.83564	5.45727e-14	3.49541e-09	1.42525e-23
8.8	22	17	3.83564	5.45727e-14	5.93882e-09	-4.54734e-23
8.8	23	17	3.83564	5.45727e-14	2.84234e-10	1.25268e-16
8.9	23	17	3.83564	5.45727e-14	5.0712e-10	1.22211e-16
8.9	24	17	3.83564	5.45727e-14	2.01524e-11	2.47245e-25
9	24	17	3.83564	5.45727e-14	3.76785e-11	3.07183e-25
9	25	17	3.83564	5.45727e-14	1.25861e-12	-1.20776e-18
9.1	25	17	3.83564	5.45727e-14	2.46194e-12	-1.0827e-17
9.1	26	17	3.83564	5.45727e-14	6.97205e-14	-6.39404e-27
9.2	26	17	3.83564	5.45727e-14	1.42594e-13	9.34978e-28
9.2	27	17	3.83564	5.45727e-14	3.4568e-15	-2.48969e-18
9.3	27	17	3.83564	5.45727e-14	7.38736e-15	-3.5157e-18
9.3	28	17	3.83564	5.45727e-14	1.53909e-16	2.83822e-28
9.4	28	17	3.83564	5.45727e-14	3.43941e-16	-2.17396e-28
9.4	29	17	3.83564	5.45727e-14	6.01408e-18	-2.12562e-21
9.5	29	17	3.83564	5.45727e-14	1.39184e-17	-1.99786e-21
9.5	30	17	3.83564	5.45727e-14	4.67292e-19	1.61668e-29
9.6	30	17	3.83564	5.45727e-14	7.45293e-19	-4.67042e-29
9.6	31	17	3.83564	5.45727e-14	2.96763e-19	1.82319e-22
9.7	31	17	3.83564	5.45727e-14	3.04498e-19	2.94473e-22
9.7	32	17	3.83564	5.45727e-14	2.92976e-19	-5.14691e-30
9.8	32	17	3.83564	5.45727e-14	2.93126e-19	-1.52501e-30
9.8	33	17	3.83564	5.45727e-14	2.92936e-19	3.76044e-24
9.9	33	17	3.83564	5.45727e-14	2.92938e-19	3.42552e-24
9.9	34	17	3.83564	5.45727e-14	2.92942e-19	-1.71117e-31
10	34	17	3.83564	5.45727e-14	2.92942e-19	-1.31189e-30
10	35	17	3.83564	5.45727e-14	2.92943e-19	1.73299e-25
10.1	35	17	3.83564	5.45727e-14	2.92943e-19	1.72885e-25
10.1	36	17	3.83564	5.45727e-14	2.92944e-19	-2.85074e-31
10.2	36	17	3.83564	5.45727e-14	2.92944e-19	1.51635e-31
10.2	37	17	3.83564	5.45727e-14	2.92943e-19	-7.58588e-27
10.3	37	17	3.83564	5.45727e-14	2.92943e-19	-7.58563e-27
10.3	38	17	3.83564	5.45727e-14	2.92943e-19	1.11811e-32
10.4	38	17	3.83564	5.45727e-14	2.92943e-19	1.95669e-32
10.4	39	17	3.83564	5.45727e-14	2.92943e-19	-1.39525e-26
10.5	39	17	3.83564	5.45727e-14	2.92943e-19	-1.39524e-26
10.5	40	17	3.83564	5.45727e-14	2.92942e-19	-1.05198e-34
10.6	40	17	3.83564	5.45727e-14	2.92942e-19	-2.20916e-33
10.6	41	17	3.83564	5.45727e-14	2.92942e-19	9.23596e-28
10.7	41	17	3.83564	5.45727e-14	2.92942e-19	9.2359e-28
10.7	42	17	3.83564	5.45727e-14	2.92942e-19	-2.48565e-34
10.8	42	17	3.83564	5.45727e-14	2.92942e-19	1.67781e-33
10.8	43	17	3.83564	5.45727e-14	2.92942e-19	-3.63338e-28
10.9	43	17	3.83564	5.45727e-14	2.92942e-19	-3.6334e-28
10.9	44	17	3.83564	5.45727e-14	2.92942e-19	2.73133e-35
11	44	17	3.83564	5.45727e-14	2.92942e-19	2.68581e-34
11	45	17	3.83564	5.45727e-14	2.92942e-19	-1.19255e-29
11.1	45	17	3.83564	5.45727e-14	2.92942e-19	-1.19255e-29
11.1	46	17	3.83564	5.45727e-14	2.92942e-19	-2.23168e-34
11.2	46	17	3.83564	5.45727e-14	2.92942e-19	-2.44941e-35
11.2	47	17	3.83564	5.45727e-14	2.92942e-19	-1.69285e-31
11.3	47	17	3.83564	5.45727e-14	2.92942e-19	-1.68136e-31
11.3	48	17	3.83564	5.45727e-14	2.92942e-19	-3.30814e-34
11.4	48	17	3.83564	5.45727e-14	2.92942e-19	1.15105e-33
11.4	49	17	3.83564	5.45727e-14	2.92942e-19	1.99031e-31
11.5	49	17	3.83564	5.45727e-14	2.92942e-19	1.98306e-31
11.5	50	17	3.83564	5.45727e-14	2.92942e-19	-2.72575e-33
11.6	50	17	3.83564	5.45727e-14	2.92942e-19	7.93272e-34
11.6	51	17	3.83564	5.45727e-14	2.92942e-19	5.94344e-32
11.7	51	17	3.83564	5.45727e-14	2.92942e-19	5.71354e-32
11.7	52	17	3.83564	5.45727e-14	2.92942e-19	-2.88386e-33
11.8	52	17	3.83564	5.45727e-14	2.92942e-19	6.2089e-34
11.8	53	17	3.83564	5.45727e-14	2.92942e-19	-6.98747e-33
11.9	53	17	3.83564	5.45727e-14	2.92942e-19	-8.64471e-33
11.9	54	17	3.83564	5.45727e-14	2.92942e-19	-2.27245e-33
12	54	17	3.83564	5.45727e-14	2.92942e-19	-2.61243e-33
12	55	17	3.83564	5.45727e-14	2.92942e-19	-6.48046e-33
12.1	55	17	3.83564	5.45727e-14	2.92942e-19	-5.15015e-33
12.1	56	17	3.83564	5.45727e-14	2.92942e-19	1.55113e-34
12.2	56	17	3.83564	5.45727e-14	2.92942e-19	-8.34853e-34
12.2	57	17	3.83564	5.45727e-14	2.92942e-19	-2.1763e-33
12.3	57	17	3.83564	5.45727e-14	2.92942e-19	-1.53707e-33
12.3	58	17	3.83564	5.45727e-14	2.92942e-19	1.38843e-33
12.4	58	17	3.83564	5.45727e-14	2.92942e-19	-6.13405e-34
12.4	59	17	3.83564	5.45727e-14	2.92942e-19	-1.26551e-33
12.5	59	17	3.83564	5.45727e-14	2.92942e-19	-1.63624e-33
12.5	60	17	3.83564	5.45727e-14	2.92942e-19	2.08316e-33
12.6	60	17	3.83564	5.45727e-14	2.92942e-19	-1.86018e-34
12.6	61	17	3.83564	5.45727e-14	2.92942e-19	-1.06072e-33
12.7	61	17	3.83564	5.45727e-14	2.92942e-19	-1.75759e-33
12.7	62	17	3.83564	5.45727e-14	2.92942e-19	-2.72052e-34
12.8	62	17	3.83564	5.45727e-14	2.92942e-19	-1.03885e-33
12.8	63	17	3.83564	5.45727e-14	2.92942e-19	1.18828e-33
12.9	63	17	3.83564	5.45727e-14	2.92942e-19	2.18598e-33
12.9	64	17	3.83564	5.45727e-14	2.92942e-19	-8.09106e-34
13	64	17	3.83564	5.45727e-14	2.92942e-19	-1.41841e-33
13	65	17	3.83564	5.45727e-14	2.92942e-19	6.26798e-35
13.1	65	17	3.83564	5.45727e-14	2.92942e-19	7.1222e-34
13.1	66	17	3.83564	5.45727e-14	2.92942e-19	8.67102e-34
13.2	66	17	3.83564	5.45727e-14	2.92942e-19	-2.22755e-34
13.2	67	17	3.83564	5.45727e-14	2.92942e-19	1.46646e-34
13.3	67	17	3.83564	5.45727e-14	2.92942e-19	3.61072e-34
13.3	68	17	3.83564	5.45727e-14	2.92942e-19	1.25696e-33
13.4	68	17	3.83564	5.45727e-14	2.92942e-19	-7.18842e-34
13.4	69	17	3.83564	5.45727e-14	2.92942e-19	1.07082e-33
13.5	69	17	3.83564	5.45727e-14	2.92942e-19	1.92487e-33
13.5	70	17	3.83564	5.45727e-14	2.92942e-19	-1.23786e-33
13.6	70	17	3.83564	5.45727e-14	2.92942e-19	6.1258e-34
13.6	71	17	3.83564	5.45727e-14	2.92942e-19	1.38261e-33
13.7	71	17	3.83564	5.45727e-14	2.92942e-19	2.5549e-33
13.7	72	17	3.83564	5.45727e-14	2.92942e-19	1.69371e-33
13.8	72	17	3.83564	5.45727e-14	2.92942e-19	2.11386e-33
13.8	73	17	3.83564	5.45727e-14	2.92942e-19	1.53374e-33
13.9	73	17	3.83564	5.45727e-14	2.92942e-19	1.99049e-34
13.9	74	17	3.83564	5.45727e-14	2.92942e-19	-1.13927e-33
14	74	17	3.83564	5.45727e-14	2.92942e-19	-8.4455e-34
14	75	17	3.83564	5.45727e-14	2.92942e-19	-1.46505e-33
14.1	75	17	3.83564	5.45727e-14	2.92942e-19	-1.35553e-35
14.1	76	17	3.83564	5.45727e-14	2.92942e-19	-1.63333e-33
14.2	76	17	3.83564	5.45727e-14	2.92942e-19	-2.10128e-34
14.2	77	17	3.83564	5.45727e-14	2.92942e-19	-1.36333e-33
14.3	77	17	3.83564	5.45727e-14	2.92942e-19	-5.19418e-34
14.3	78	17	3.83564	5.45727e-14	2.92942e-19	-9.72474e-34
14.4	78	17	3.83564	5.45727e-14	2.92942e-19	7.35329e-34
14.4	79	17	3.83564	5.45727e-14	2.92942e-19	-2.77834e-33
14.5	79	17	3.83564	5.45727e-14	2.92942e-19	1.46975e-33
14.5	80	17	3.83564	5.45727e-14	2.92942e-19	-5.73444e-34
14.6	80	17	3.83564	5.45727e-14	2.92942e-19	3.16201e-33
14.6	81	17	3.83564	5.45727e-14	2.92942e-19	-3.11554e-33
14.7	81	17	3.83564	5.45727e-14	2.92942e-19	-3.80386e-33
14.7	82	17	3.83564	5.45727e-14	2.92942e-19	1.90618e-33
14.8	82	17	3.83564	5.45727e-14	2.92942e-19	-2.37593e-33
14.8	83	17	3.83564	5.45727e-14	2.92942e-19	7.16788e-35
14.9	83	17	3.83564	5.45727e-14	2.92942e-19	-3.13744e-33
14.9	84	17	3.83564	5.45727e-14	2.92942e-19	-1.8745e-33
15	84	17	3.83564	5.45727e-14	2.92942e-19	7.46305e-34
15	85	17	3.83564	5.45727e-14	2.92942e-19	-4.72161e-33
15.1	85	17	3.83564	5.45727e-14	2.92942e-19	-2.20989e-33
15.1	86	17	3.83564	5.45727e-14	2.92942e-19	-6.58463e-34
15.2	86	17	3.83564	5.45727e-14	2.92942e-19	5.28331e-34
15.2	87	17	3.83564	5.45727e-14	2.92942e-19	4.87547e-34
15.3	87	17	3.83564	5.45727e-14	2.92942e-19	1.85792e-33
15.3	88	17	3.83564	5.45727e-14	2.92942e-19	-1.22371e-35
15.4	88	17	3.83564	5.45727e-14	2.92942e-19	9.33225e-34
15.4	89	17	3.83564	5.45727e-14	2.92942e-19	-2.39453e-33
15.5	89	17	3.83564	5.45727e-14	2.92942e-19	-6.2646e-34
15.5	90	17	3.83564	5.45727e-14	2.92942e-19	-2.83263e-34
15.6	90	17	3.83564	5.45727e-14	2.92942e-19	1.73856e-33
15.6	91	17	3.83564	5.45727e-14	2.92942e-19	-7.388e-34
15.7	91	17	3.83564	5.45727e-14	2.92942e-19	-2.68007e-33
15.7	92	17	3.83564	5.45727e-14	2.92942e-19	-9.87692e-34
15.8	92	17	3.83564	5.45727e-14	2.92942e-19	-3.42117e-33
15.8	93	17	3.83564	5.45727e-14	2.92942e-19	-6.982e-34
15.9	93	17	3.83564	5.45727e-14	2.92942e-19	-2.37418e-33
15.9	94	17	3.83564	5.45727e-14	2.92942e-19	3.15438e-33
16	94	17	3.83564	5.45727e-14	2.92942e-19	-2.32637e-33
16	95	17	3.83564	5.45727e-14	2.92942e-19	6.40499e-34
16.1	95	17	3.83564	5.45727e-14	2.92942e-19	-1.71787e-33
16.1	96	17	3.83564	5.45727e-14	2.92942e-19	-5.56022e-34
16.2	96	17	3.83564	5.45727e-14	2.92942e-19	2.48991e-33
16.2	97	17	3.83564	5.45727e-14	2.92942e-19	5.98624e-34
16.3	97	17	3.83564	5.45727e-14	2.92942e-19	8.56822e-34
16.3	98	17	3.83564	5.45727e-14	2.92942e-19	1.84753e-33
16.4	98	17	3.83564	5.45727e-14	2.92942e-19	7.55121e-34
16.4	99	17	3.83564	5.45727e-14	2.92942e-19	-8.03259e-34
16.5	99	17	3.83564	5.45727e-14	2.92942e-19	-1.08082e-34
16.5	100	17	3.83564	5.45727e-14	2.92942e-19	1.84786e-33
16.6	100	17	3.83564	5.45727e-14	2.92942e-19	2.55722e-34
16.6	101	17	3.83564	5.45727e-14	2.92942e-19	8.38953e-34
16.7	101	17	3.83564	5.45727e-14	2.92942e-19	-2.18308e-33
16.7	102	17	3.83564	5.45727e-14	2.92942e-19	1.14079e-33
16.8	102	17	3.83564	5.45727e-14	2.92942e-19	-2.26107e-33
16.8	103	17	3.83564	5.45727e-14	2.92942e-19	-7.52615e-34
16.9	103	17	3.83564	5.45727e-14	2.92942e-19	-2.97295e-33
16.9	104	17	3.83564	5.45727e-14	2.92942e-19	-4.61456e-34
17	104	17	3.83564	5.45727e-14	2.92942e-19	-1.70739e-34
17	105	17	3.83564	5.45727e-14	2.92942e-19	-4.26079e-34
17.1	105	17	3.83564	5.45727e-14	2.92942e-19	7.46702e-34
17.1	106	17	3.83564	5.45727e-14	2.92942e-19	2.28209e-34
17.2	106	17	3.83564	5.45727e-14	2.92942e-19	1.04968e-33
17.2	107	17	3.83564	5.45727e-14	2.92942e-19	-1.74868e-33
17.3	107	17	3.83564	5.45727e-14	2.92942e-19	-1.62286e-33
17.3	108	17	3.83564	5.45727e-14	2.92942e-19	-3.25282e-33
17.4	108	17	3.83564	5.45727e-14	2.92942e-19	-1.22256e-33
17.4	109	17	3.83564	5.45727e-14	2.92942e-19	-2.18266e-33
17.5	109	17	3.83564	5.45727e-14	2.92942e-19	3.77456e-33
17.5	110	17	3.83564	5.45727e-14	2.92942e-19	1.69487e-34
17.6	110	17	3.83564	5.45727e-14	2.92942e-19	3.74305e-33
17.6	111	17	3.83564	5.45727e-14	2.92942e-19	-5.35796e-34
17.7	111	17	3.83564	5.45727e-14	2.92942e-19	2.63049e-33
17.7	112	17	3.83564	5.45727e-14	2.92942e-19	-5.48089e-34
17.8	112	17	3.83564	5.45727e-14	2.92942e-19	1.23459e-33
17.8	113	17	3.83564	5.45727e-14	2.92942e-19	-6.18534e-34
17.9	113	17	3.83564	5.45727e-14	2.92942e-19	6.30937e-34
17.9	114	17	3.83564	5.45727e-14	2.92942e-19	-1.35193e-33
18	114	17	3.83564	5.45727e-14	2.92942e-19	-7.07407e-35
18	115	17	3.83564	5.45727e-14	2.92942e-19	1.60375e-33
18.1	115	17	3.83564	5.45727e-14	2.92942e-19	1.8964e-33
18.1	116	17	3.83564	5.45727e-14	2.92942e-19	-2.2151e-34
18.2	116	17	3.83564	5.45727e-14	2.92942e-19	9.84793e-34
18.2	117	17	3.83564	5.45727e-14	2.92942e-19	4.98509e-35
18.3	117	17	3.83564	5.45727e-14	2.92942e-19	3.88151e-33
18.3	118	17	3.83564	5.45727e-14	2.92942e-19	-9.33795e-34
18.4	118	17	3.83564	5.45727e-14	2.92942e-19	2.77015e-33
18.4	119	17	3.83564	5.45727e-14	2.92942e-19	-6.06483e-34
18.5	119	17	3.83564	5.45727e-14	2.92942e-19	1.78974e-33
18.5	120	17	3.83564	5.45727e-14	2.92942e-19	1.24308e-33
18.6	120	17	3.83564	5.45727e-14	2.92942e-19	2.30157e-33
18.6	121	17	3.83564	5.45727e-14	2.92942e-19	2.24666e-33
18.7	121	17	3.83564	5.45727e-14	2.92942e-19	2.59411e-33
18.7	122	17	3.83564	5.45727e-14	2.92942e-19	6.75311e-34
18.8	122	17	3.83564	5.45727e-14	2.92942e-19	-6.61059e-34
18.8	123	17	3.83564	5.45727e-14	2.92942e-19	-6.80411e-34
18.9	123	17	3.83564	5.45727e-14	2.92942e-19	-4.62923e-34
18.9	124	17	3.83564	5.45727e-14	2.92942e-19	-4.34052e-34
19	124	17	3.83564	5.45727e-14	2.92942e-19	2.79498e-34
19	125	17	3.83564	5.45727e-14	2.92942e-19	4.28816e-34
19.1	125	17	3.83564	5.45727e-14	2.92942e-19	1.65877e-33
19.1	126	17	3.83564	5.45727e-14	2.92942e-19	2.81928e-35
19.2	126	17	3.83564	5.45727e-14	2.92942e-19	1.01131e-33
19.2	127	17	3.83564	5.45727e-14	2.92942e-19	2.38322e-33
19.3	127	17	3.83564	5.45727e-14	2.92942e-19	1.91911e-33
19.3	128	17	3.83564	5.45727e-14	2.92942e-19	-9.02681e-34
19.4	128	17	3.83564	5.45727e-14	2.92942e-19	3.16256e-34
19.4	129	17	3.83564	5.45727e-14	2.92942e-19	-8.52609e-34
19.5	129	17	3.83564	5.45727e-14	2.92942e-19	5.21357e-34
19.5	130	17	3.83564	5.45727e-14	2.92942e-19	-1.21701e-33
19.6	130	17	3.83564	5.45727e-14	2.92942e-19	-1.24823e-33
19.6	131	17	3.83564	5.45727e-14	2.92942e-19	5.96648e-34
19.7	131	17	3.83564	5.45727e-14	2.92942e-19	2.77761e-33
19.7	132	17	3.83564	5.45727e-14	2.92942e-19	-2.28374e-34
19.8	132	17	3.83564	5.45727e-14	2.92942e-19	3.14158e-33
19.8	133	17	3.83564	5.45727e-14	2.92942e-19	1.05856e-33
19.9	133	17	3.83564	5.45727e-14	2.92942e-19	1.03126e-33
19.9	134	17	3.83564	5.45727e-14	2.92942e-19	-1.97048e-33
20	134	17	3.83564	5.45727e-14	2.92942e-19	-2.69439e-33
20	135	17	3.83564	5.45727e-14	2.92942e-19	-2.14006e-34
20.1	135	17	3.83564	5.45727e-14	2.92942e-19	2.94657e-33
6.7	0	1	7.68494851754469	1.9930163580897e-14	0.312422163839772	3.4933117854855e-16
6.7	0	2	7.68494851754469	1.9930163580897e-14	-0.00109310357144909	-1.7407824912457e-17
6.7	0	3	7.68494851754469	1.9930163580897e-14	0.105902778824491	-4.96947781357107e-16
6.7	0	4	7.68494851754469	1.9930163580897e-14	2.24632657223376	2.43993682349039e-15
6.8	0	1	7.68494851754469	1.9930163580897e-14	0.310221904610814	3.95030968080083e-16
6.8	0	2	7.68494851754469	1.9930163580897e-14	-0.000175467882128997	-1.47855568405123e-17
6.8	0	3	7.68494851754469	1.9930163580897e-14	0.104967007425019	-5.80947364435483e-16
6.8	0	4	7.68494851754469	1.9930163580897e-14	2.13248650277914	1.87912441338336e-15
6.8	0	17	3.84247	9.19879e-14	0.789564	1.83745e-14
6.7	0	17	3.84247	9.19879e-14	0.796385	1.80886e-14
6.8	1	17	3.84247	-1.77846e-14	0.772631	-3.71337e-11
6.9	1	17	3.84247	-1.77846e-14	0.766501	-1.01187e-11
6.9	2	17	3.84247	-1.77846e-14	0.718846	5.60437e-10
7	2	17	3.84247	-1.77846e-14	0.713854	7.60465e-10
7	3	17	3.84247	-1.77846e-14	0.643041	4.64097e-09
7.1	3	17	3.84247	-1.77846e-14	0.639519	4.5399e-09
7.1	4	17	3.84247	-1.77846e-14	0.55488	9.19346e-17
7.2	4	17	3.84247	-1.77846e-14	0.552843	-4.30085e-16
7.2	5	17	3.84247	-1.77846e-14	0.462054	2.23262e-09
7.3	5	17	3.84247	-1.77846e-14	0.461417	2.54949e-09
7.3	6	17	3.84247	-1.77846e-14	0.365976	1.0214e-15
7.4	6	17	3.84247	-1.77846e-14	0.36727	9.57041e-16
7.4	7	17	3.84247	-1.77846e-14	0.27475	-2.00979e-11
7.5	7	17	3.84247	-1.77846e-14	0.277158	-2.46763e-10
7.5	8	17	3.84247	-1.77846e-14	0.19278	-1.92566e-16
7.6	8	17	3.84247	-1.77846e-14	0.196455	-7.68839e-16
7.6	9	17	3.84247	-1.77846e-14	0.125046	-2.55865e-10
7.7	9	17	3.84247	-1.77846e-14	0.128686	-2.22661e-10
7.7	10	17	3.84247	-1.77846e-14	0.0753943	-3.84882e-17
7.8	10	17	3.84247	-1.77846e-14	0.0784431	3.07158e-16
7.8	11	17	3.84247	-1.77846e-14	0.042273	1.11893e-10
7.9	11	17	3.84247	-1.77846e-14	0.0444251	1.13965e-10
7.9	12	17	3.84247	-1.77846e-14	0.0222128	1.75244e-17
8	12	17	3.84247	-1.77846e-14	0.0236309	-3.98894e-17
8	13	17	3.84247	-1.77846e-14	0.0105043	1.0717e-11
8.1	13	17	3.84247	-1.77846e-14	0.0114626	1.29848e-11
8.1	14	17	3.84247	-1.77846e-14	0.00431349	1.42198e-17
8.2	14	17	3.84247	-1.77846e-14	0.00484832	-3.75412e-17
8.2	15	17	3.84247	-1.77846e-14	0.00155158	2.63974e-12
8.3	15	17	3.84247	-1.77846e-14	0.00179305	2.85258e-12
8.3	16	17	3.84247	-1.77846e-14	0.000488152	2.9003e-18
8.4	16	17	3.84247	-1.77846e-14	0.000583859	-1.46708e-18
8.4	17	17	3.84247	-1.77846e-14	0.000130335	2.01451e-13
8.5	17	17	3.84247	-1.77846e-14	0.000163255	2.25007e-13
8.5	18	17	3.84247	-1.77846e-14	2.87224e-05	-9.58199e-20
8.6	18	17	3.84247	-1.77846e-14	3.79807e-05	-1.32394e-19
8.6	19	17	3.84247	-1.77846e-14	5.17919e-06	-6.72064e-14
8.7	19	17	3.84247	-1.77846e-14	7.24897e-06	-7.70819e-14
8.7	20	17	3.84247	-1.77846e-14	7.68686e-07	4.65625e-21
8.8	20	17	3.84247	-1.77846e-14	1.13799e-06	-2.5868e-21
8.8	21	17	3.84247	-1.77846e-14	9.50905e-08	1.35923e-15
8.9	21	17	3.84247	-1.77846e-14	1.48592e-07	8.75466e-16
8.9	22	17	3.84247	-1.77846e-14	9.9461e-09	2.75694e-23
9	22	17	3.84247	-1.77846e-14	1.63643e-08	-9.52522e-23
9	23	17	3.84247	-1.77846e-14	8.91883e-10	-5.18283e-15
9.1	23	17	3.84247	-1.77846e-14	1.5413e-09	-6.09682e-15
9.1	24	17	3.84247	-1.77846e-14	6.9418e-11	-8.17206e-25
9.2	24	17	3.84247	-1.77846e-14	1.25736e-10	3.56599e-26
9.2	25	17	3.84247	-1.77846e-14	4.74085e-12	2.317e-17
9.3	25	17	3.84247	-1.77846e-14	8.98449e-12	3.04509e-17
9.3	26	17	3.84247	-1.77846e-14	2.86303e-13	4.60405e-27
9.4	26	17	3.84247	-1.77846e-14	5.67197e-13	-1.40214e-26
9.4	27	17	3.84247	-1.77846e-14	1.53879e-14	1.31154e-19
9.5	27	17	3.84247	-1.77846e-14	3.18614e-14	-1.04989e-18
9.5	28	17	3.84247	-1.77846e-14	7.42224e-16	-7.45395e-28
9.6	28	17	3.84247	-1.77846e-14	1.60266e-15	-1.21127e-27
9.6	29	17	3.84247	-1.77846e-14	3.53126e-17	-2.18049e-19
9.7	29	17	3.84247	-1.77846e-14	7.27181e-17	-3.81656e-19
9.7	30	17	3.84247	-1.77846e-14	8.11583e-18	-1.74982e-28
9.8	30	17	3.84247	-1.77846e-14	9.40442e-18	-4.45409e-28
9.8	31	17	3.84247	-1.77846e-14	7.34086e-18	-1.84962e-25
9.9	31	17	3.84247	-1.77846e-14	7.37668e-18	-2.84083e-24
9.9	32	17	3.84247	-1.77846e-14	7.32461e-18	3.58772e-29
10	32	17	3.84247	-1.77846e-14	7.32524e-18	7.9727e-29
10	33	17	3.84247	-1.77846e-14	7.32444e-18	1.7549e-23
10.1	33	17	3.84247	-1.77846e-14	7.32444e-18	1.91639e-23
10.1	34	17	3.84247	-1.77846e-14	7.32435e-18	1.85559e-29
10.2	34	17	3.84247	-1.77846e-14	7.32435e-18	-4.99582e-30
10.2	35	17	3.84247	-1.77846e-14	7.32431e-18	5.09198e-24
10.3	35	17	3.84247	-1.77846e-14	7.32431e-18	5.10287e-24
10.3	36	17	3.84247	-1.77846e-14	7.32427e-18	2.09581e-30
10.4	36	17	3.84247	-1.77846e-14	7.32427e-18	-2.18693e-30
10.4	37	17	3.84247	-1.77846e-14	7.32426e-18	-1.59181e-25
10.5	37	17	3.84247	-1.77846e-14	7.32426e-18	-1.5913e-25
10.5	38	17	3.84247	-1.77846e-14	7.32424e-18	8.40172e-32
10.6	38	17	3.84247	-1.77846e-14	7.32424e-18	4.03283e-31
10.6	39	17	3.84247	-1.77846e-14	7.32424e-18	-6.36115e-25
10.7	39	17	3.84247	-1.77846e-14	7.32424e-18	-6.36115e-25
10.7	40	17	3.84247	-1.77846e-14	7.32424e-18	2.2755e-32
10.8	40	17	3.84247	-1.77846e-14	7.32424e-18	5.34742e-32
10.8	41	17	3.84247	-1.77846e-14	7.32424e-18	1.15157e-26
10.9	41	17	3.84247	-1.77846e-14	7.32424e-18	1.15158e-26
10.9	42	17	3.84247	-1.77846e-14	7.32424e-18	1.84044e-32
11	42	17	3.84247	-1.77846e-14	7.32424e-18	-2.16252e-32
11	43	17	3.84247	-1.77846e-14	7.32424e-18	8.10239e-27
11.1	43	17	3.84247	-1.77846e-14	7.32424e-18	8.10237e-27
11.1	44	17	3.84247	-1.77846e-14	7.32424e-18	-8.61588e-33
11.2	44	17	3.84247	-1.77846e-14	7.32424e-18	1.49719e-32
11.2	45	17	3.84247	-1.77846e-14	7.32424e-18	1.59564e-28
11.3	45	17	3.84247	-1.77846e-14	7.32424e-18	1.59598e-28
11.3	46	17	3.84247	-1.77846e-14	7.32424e-18	-1.80601e-32
11.4	46	17	3.84247	-1.77846e-14	7.32424e-18	1.21442e-33
11.4	47	17	3.84247	-1.77846e-14	7.32424e-18	1.91616e-29
11.5	47	17	3.84247	-1.77846e-14	7.32424e-18	1.91875e-29
11.5	48	17	3.84247	-1.77846e-14	7.32424e-18	-1.88305e-32
11.6	48	17	3.84247	-1.77846e-14	7.32424e-18	8.31052e-33
11.6	49	17	3.84247	-1.77846e-14	7.32424e-18	1.55674e-29
11.7	49	17	3.84247	-1.77846e-14	7.32424e-18	1.55625e-29
11.7	50	17	3.84247	-1.77846e-14	7.32424e-18	2.41942e-32
11.8	50	17	3.84247	-1.77846e-14	7.32424e-18	-2.81783e-33
11.8	51	17	3.84247	-1.77846e-14	7.32424e-18	2.1275e-30
11.9	51	17	3.84247	-1.77846e-14	7.32424e-18	2.12582e-30
11.9	52	17	3.84247	-1.77846e-14	7.32424e-18	2.49841e-33
12	52	17	3.84247	-1.77846e-14	7.32424e-18	-6.10753e-32
12	53	17	3.84247	-1.77846e-14	7.32424e-18	2.18535e-30
12.1	53	17	3.84247	-1.77846e-14	7.32424e-18	2.18279e-30
12.1	54	17	3.84247	-1.77846e-14	7.32424e-18	9.39219e-33
12.2	54	17	3.84247	-1.77846e-14	7.32424e-18	1.45596e-32
12.2	55	17	3.84247	-1.77846e-14	7.32424e-18	2.32552e-32
12.3	55	17	3.84247	-1.77846e-14	7.32424e-18	3.45343e-34
12.3	56	17	3.84247	-1.77846e-14	7.32424e-18	-1.04067e-32
12.4	56	17	3.84247	-1.77846e-14	7.32424e-18	-4.11891e-32
12.4	57	17	3.84247	-1.77846e-14	7.32424e-18	-1.46475e-31
12.5	57	17	3.84247	-1.77846e-14	7.32424e-18	-2.024e-31
12.5	58	17	3.84247	-1.77846e-14	7.32424e-18	-1.13272e-32
12.6	58	17	3.84247	-1.77846e-14	7.32424e-18	-4.0741e-32
12.6	59	17	3.84247	-1.77846e-14	7.32424e-18	-9.03071e-32
12.7	59	17	3.84247	-1.77846e-14	7.32424e-18	-1.3474e-31
12.7	60	17	3.84247	-1.77846e-14	7.32424e-18	-7.37615e-32
12.8	60	17	3.84247	-1.77846e-14	7.32424e-18	-3.58952e-32
12.8	61	17	3.84247	-1.77846e-14	7.32424e-18	-1.53377e-31
12.9	61	17	3.84247	-1.77846e-14	7.32424e-18	-5.38715e-32
12.9	62	17	3.84247	-1.77846e-14	7.32424e-18	-9.91304e-32
13	62	17	3.84247	-1.77846e-14	7.32424e-18	3.11042e-32
13	63	17	3.84247	-1.77846e-14	7.32424e-18	-2.66691e-32
13.1	63	17	3.84247	-1.77846e-14	7.32424e-18	-1.60279e-32
13.1	64	17	3.84247	-1.77846e-14	7.32424e-18	2.20075e-32
13.2	64	17	3.84247	-1.77846e-14	7.32424e-18	-9.25544e-33
13.2	65	17	3.84247	-1.77846e-14	7.32424e-18	-1.18313e-32
13.3	65	17	3.84247	-1.77846e-14	7.32424e-18	3.87961e-32
13.3	66	17	3.84247	-1.77846e-14	7.32424e-18	-7.55665e-32
13.4	66	17	3.84247	-1.77846e-14	7.32424e-18	3.98928e-32
13.4	67	17	3.84247	-1.77846e-14	7.32424e-18	-1.38591e-31
13.5	67	17	3.84247	-1.77846e-14	7.32424e-18	-1.05633e-31
13.5	68	17	3.84247	-1.77846e-14	7.32424e-18	-7.29834e-32
13.6	68	17	3.84247	-1.77846e-14	7.32424e-18	-1.94378e-32
13.6	69	17	3.84247	-1.77846e-14	7.32424e-18	-1.55776e-31
13.7	69	17	3.84247	-1.77846e-14	7.32424e-18	-6.81994e-32
13.7	70	17	3.84247	-1.77846e-14	7.32424e-18	6.19433e-32
13.8	70	17	3.84247	-1.77846e-14	7.32424e-18	8.43091e-32
13.8	71	17	3.84247	-1.77846e-14	7.32424e-18	-4.81321e-32
13.9	71	17	3.84247	-1.77846e-14	7.32424e-18	-3.85349e-32
13.9	72	17	3.84247	-1.77846e-14	7.32424e-18	-5.81558e-32
14	72	17	3.84247	-1.77846e-14	7.32424e-18	4.40479e-32
14	73	17	3.84247	-1.77846e-14	7.32424e-18	-2.16991e-31
14.1	73	17	3.84247	-1.77846e-14	7.32424e-18	-7.00554e-32
14.1	74	17	3.84247	-1.77846e-14	7.32424e-18	2.68658e-32
14.2	74	17	3.84247	-1.77846e-14	7.32424e-18	3.28841e-32
14.2	75	17	3.84247	-1.77846e-14	7.32424e-18	-6.09241e-32
14.3	75	17	3.84247	-1.77846e-14	7.32424e-18	-6.33593e-32
14.3	76	17	3.84247	-1.77846e-14	7.32424e-18	-4.06444e-32
14.4	76	17	3.84247	-1.77846e-14	7.32424e-18	1.42487e-32
14.4	77	17	3.84247	-1.77846e-14	7.32424e-18	-1.2261e-31
14.5	77	17	3.84247	-1.77846e-14	7.32424e-18	-6.66255e-32
14.5	78	17	3.84247	-1.77846e-14	7.32424e-18	-1.7137e-32
14.6	78	17	3.84247	-1.77846e-14	7.32424e-18	2.52053e-32
14.6	79	17	3.84247	-1.77846e-14	7.32424e-18	-7.04983e-32
14.7	79	17	3.84247	-1.77846e-14	7.32424e-18	-1.06487e-31
14.7	80	17	3.84247	-1.77846e-14	7.32424e-18	-5.26251e-32
14.8	80	17	3.84247	-1.77846e-14	7.32424e-18	-4.31162e-32
14.8	81	17	3.84247	-1.77846e-14	7.32424e-18	-1.67675e-31
14.9	81	17	3.84247	-1.77846e-14	7.32424e-18	-4.78975e-32
14.9	82	17	3.84247	-1.77846e-14	7.32424e-18	-6.51781e-32
15	82	17	3.84247	-1.77846e-14	7.32424e-18	7.03147e-32
15	83	17	3.84247	-1.77846e-14	7.32424e-18	-1.37196e-31
15.1	83	17	3.84247	-1.77846e-14	7.32424e-18	-1.01145e-31
15.1	84	17	3.84247	-1.77846e-14	7.32424e-18	-8.62081e-32
15.2	84	17	3.84247	-1.77846e-14	7.32424e-18	2.97421e-32
15.2	85	17	3.84247	-1.77846e-14	7.32424e-18	-1.77843e-31
15.3	85	17	3.84247	-1.77846e-14	7.32424e-18	-7.93078e-32
15.3	86	17	3.84247	-1.77846e-14	7.32424e-18	-3.97076e-32
15.4	86	17	3.84247	-1.77846e-14	7.32424e-18	-3.80054e-32
15.4	87	17	3.84247	-1.77846e-14	7.32424e-18	-1.26944e-31
15.5	87	17	3.84247	-1.77846e-14	7.32424e-18	-1.13669e-31
15.5	88	17	3.84247	-1.77846e-14	7.32424e-18	-6.60389e-32
15.6	88	17	3.84247	-1.77846e-14	7.32424e-18	-2.66748e-32
15.6	89	17	3.84247	-1.77846e-14	7.32424e-18	-1.1116e-31
15.7	89	17	3.84247	-1.77846e-14	7.32424e-18	-9.55854e-32
15.7	90	17	3.84247	-1.77846e-14	7.32424e-18	4.86205e-32
15.8	90	17	3.84247	-1.77846e-14	7.32424e-18	2.74197e-32
15.8	91	17	3.84247	-1.77846e-14	7.32424e-18	-6.97264e-32
15.9	91	17	3.84247	-1.77846e-14	7.32424e-18	-1.25356e-31
15.9	92	17	3.84247	-1.77846e-14	7.32424e-18	-5.35084e-32
16	92	17	3.84247	-1.77846e-14	7.32424e-18	-4.13405e-33
16	93	17	3.84247	-1.77846e-14	7.32424e-18	-1.5719e-31
16.1	93	17	3.84247	-1.77846e-14	7.32424e-18	2.52789e-33
16.1	94	17	3.84247	-1.77846e-14	7.32424e-18	-1.33091e-31
16.2	94	17	3.84247	-1.77846e-14	7.32424e-18	2.66151e-32
16.2	95	17	3.84247	-1.77846e-14	7.32424e-18	-8.79512e-32
16.3	95	17	3.84247	-1.77846e-14	7.32424e-18	-2.28944e-32
16.3	96	17	3.84247	-1.77846e-14	7.32424e-18	-5.10309e-32
16.4	96	17	3.84247	-1.77846e-14	7.32424e-18	2.07735e-32
16.4	97	17	3.84247	-1.77846e-14	7.32424e-18	-1.40794e-31
16.5	97	17	3.84247	-1.77846e-14	7.32424e-18	-6.2875e-32
16.5	98	17	3.84247	-1.77846e-14	7.32424e-18	-2.20719e-32
16.6	98	17	3.84247	-1.77846e-14	7.32424e-18	-4.42798e-32
16.6	99	17	3.84247	-1.77846e-14	7.32424e-18	7.26873e-33
16.7	99	17	3.84247	-1.77846e-14	7.32424e-18	-8.31633e-32
16.7	100	17	3.84247	-1.77846e-14	7.32424e-18	4.7236e-32
16.8	100	17	3.84247	-1.77846e-14	7.32424e-18	-6.72062e-32
16.8	101	17	3.84247	-1.77846e-14	7.32424e-18	-7.7437e-32
16.9	101	17	3.84247	-1.77846e-14	7.32424e-18	-1.12352e-31
16.9	102	17	3.84247	-1.77846e-14	7.32424e-18	-6.95815e-32
17	102	17	3.84247	-1.77846e-14	7.32424e-18	-5.59345e-32
17	103	17	3.84247	-1.77846e-14	7.32424e-18	-1.32827e-31
17.1	103	17	3.84247	-1.77846e-14	7.32424e-18	-4.33477e-32
17.1	104	17	3.84247	-1.77846e-14	7.32424e-18	-6.16005e-32
17.2	104	17	3.84247	-1.77846e-14	7.32424e-18	-1.35026e-32
17.2	105	17	3.84247	-1.77846e-14	7.32424e-18	-8.14309e-32
17.3	105	17	3.84247	-1.77846e-14	7.32424e-18	-4.92637e-32
17.3	106	17	3.84247	-1.77846e-14	7.32424e-18	1.41965e-33
17.4	106	17	3.84247	-1.77846e-14	7.32424e-18	5.11914e-32
17.4	107	17	3.84247	-1.77846e-14	7.32424e-18	-7.29604e-33
17.5	107	17	3.84247	-1.77846e-14	7.32424e-18	1.1853e-32
17.5	108	17	3.84247	-1.77846e-14	7.32424e-18	-2.37385e-32
17.6	108	17	3.84247	-1.77846e-14	7.32424e-18	-5.47261e-32
17.6	109	17	3.84247	-1.77846e-14	7.32424e-18	-5.61006e-33
17.7	109	17	3.84247	-1.77846e-14	7.32424e-18	-6.10065e-32
17.7	110	17	3.84247	-1.77846e-14	7.32424e-18	2.54261e-32
17.8	110	17	3.84247	-1.77846e-14	7.32424e-18	3.57743e-32
17.8	111	17	3.84247	-1.77846e-14	7.32424e-18	-5.19399e-32
17.9	111	17	3.84247	-1.77846e-14	7.32424e-18	1.23464e-32
17.9	112	17	3.84247	-1.77846e-14	7.32424e-18	-4.54957e-32
18	112	17	3.84247	-1.77846e-14	7.32424e-18	2.83262e-32
18	113	17	3.84247	-1.77846e-14	7.32424e-18	-1.59956e-31
18.1	113	17	3.84247	-1.77846e-14	7.32424e-18	-4.59304e-32
18.1	114	17	3.84247	-1.77846e-14	7.32424e-18	-8.03512e-32
18.2	114	17	3.84247	-1.77846e-14	7.32424e-18	8.73081e-33
18.2	115	17	3.84247	-1.77846e-14	7.32424e-18	-4.36275e-32
18.3	115	17	3.84247	-1.77846e-14	7.32424e-18	-2.97023e-32
18.3	116	17	3.84247	-1.77846e-14	7.32424e-18	-4.5234e-32
18.4	116	17	3.84247	-1.77846e-14	7.32424e-18	-3.50334e-32
18.4	117	17	3.84247	-1.77846e-14	7.32424e-18	-1.78777e-32
18.5	117	17	3.84247	-1.77846e-14	7.32424e-18	2.40584e-32
18.5	118	17	3.84247	-1.77846e-14	7.32424e-18	-9.82994e-32
18.6	118	17	3.84247	-1.77846e-14	7.32424e-18	4.19779e-32
18.6	119	17	3.84247	-1.77846e-14	7.32424e-18	-6.74029e-32
18.7	119	17	3.84247	-1.77846e-14	7.32424e-18	-3.68734e-32
18.7	120	17	3.84247	-1.77846e-14	7.32424e-18	6.3062e-32
18.8	120	17	3.84247	-1.77846e-14	7.32424e-18	-1.19026e-32
18.8	121	17	3.84247	-1.77846e-14	7.32424e-18	1.36338e-32
18.9	121	17	3.84247	-1.77846e-14	7.32424e-18	2.33302e-32
18.9	122	17	3.84247	-1.77846e-14	7.32424e-18	-2.74518e-32
19	122	17	3.84247	-1.77846e-14	7.32424e-18	7.39459e-33
19	123	17	3.84247	-1.77846e-14	7.32424e-18	-4.65216e-32
19.1	123	17	3.84247	-1.77846e-14	7.32424e-18	-3.45636e-32
19.1	124	17	3.84247	-1.77846e-14	7.32424e-18	-1.04434e-32
19.2	124	17	3.84247	-1.77846e-14	7.32424e-18	4.59814e-32
19.2	125	17	3.84247	-1.77846e-14	7.32424e-18	-1.38687e-31
19.3	125	17	3.84247	-1.77846e-14	7.32424e-18	2.09373e-32
19.3	126	17	3.84247	-1.77846e-14	7.32424e-18	-5.06115e-32
19.4	126	17	3.84247	-1.77846e-14	7.32424e-18	4.2998e-32
19.4	127	17	3.84247	-1.77846e-14	7.32424e-18	-3.84188e-32
19.5	127	17	3.84247	-1.77846e-14	7.32424e-18	-4.11398e-32
19.5	128	17	3.84247	-1.77846e-14	7.32424e-18	5.65015e-32
19.6	128	17	3.84247	-1.77846e-14	7.32424e-18	-8.75038e-33
19.6	129	17	3.84247	-1.77846e-14	7.32424e-18	2.06695e-32
19.7	129	17	3.84247	-1.77846e-14	7.32424e-18	-4.09577e-32
19.7	130	17	3.84247	-1.77846e-14	7.32424e-18	3.21222e-32
19.8	130	17	3.84247	-1.77846e-14	7.32424e-18	-7.23366e-33
19.8	131	17	3.84247	-1.77846e-14	7.32424e-18	-2.31489e-33
19.9	131	17	3.84247	-1.77846e-14	7.32424e-18	5.7905e-32
19.9	132	17	3.84247	-1.77846e-14	7.32424e-18	-3.95474e-32
20	132	17	3.84247	-1.77846e-14	7.32424e-18	5.09797e-32
20	133	17	3.84247	-1.77846e-14	7.32424e-18	7.75097e-32
20.1	133	17	3.84247	-1.77846e-14	7.32424e-18	-2.67036e-32
6.9	0	1	7.69340700089031	2.54353783640196e-14	0.308607210704224	9.53666203512012e-15
6.9	0	2	7.69340700089031	2.54353783640196e-14	0.000738470058343431	-9.04169938631388e-16
6.9	0	3	7.69340700089031	2.54353783640196e-14	0.104153739893911	-5.56155639461698e-15
6.9	0	4	7.69340700089031	2.54353783640196e-14	2.20864276578028	-3.75571636363451e-14
7	0	1	7.69340700089031	2.54353783640196e-14	0.306671051408639	1.44668946222972e-14
7	0	2	7.69340700089031	2.54353783640196e-14	0.00142030497145131	-1.91308922729338e-15
7	0	3	7.69340700089031	2.54353783640196e-14	0.103194567900967	-5.94080202444168e-15
7	0	4	7.69340700089031	2.54353783640196e-14	2.09760113924625	-3.50321757044329e-14
7	0	17	3.8467	-6.13191e-14	0.777359	-1.92155e-14
6.9	0	17	3.8467	-6.13191e-14	0.783803	-2.12515e-14
7	1	17	3.8467	-6.96592e-16	0.761334	1.96585e-10
7.1	1	17	3.8467	-6.96592e-16	0.755459	2.09415e-10
7.1	2	17	3.8467	-6.96592e-16	0.709759	4.369e-09
7.2	2	17	3.8467	-6.96592e-16	0.704971	4.23273e-09
7.2	3	17	3.8467	-6.96592e-16	0.636729	-6.3337e-11
7.3	3	17	3.8467	-6.96592e-16	0.633288	1.04681e-09
7.3	4	17	3.8467	-6.96592e-16	0.551484	-1.04316e-15
7.4	4	17	3.8467	-6.96592e-16	0.54955	-6.81649e-16
7.4	5	17	3.8467	-6.96592e-16	0.461226	-6.13845e-09
7.5	5	17	3.8467	-6.96592e-16	0.46051	-4.89932e-09
7.5	6	17	3.8467	-6.96592e-16	0.368867	-4.39905e-17
7.6	6	17	3.8467	-6.96592e-16	0.369926	1.95308e-15
7.6	7	17	3.8467	-6.96592e-16	0.279721	-1.29738e-09
7.7	7	17	3.8467	-6.96592e-16	0.28188	-1.19371e-09
7.7	8	17	3.8467	-6.96592e-16	0.200128	3.23001e-16
7.8	8	17	3.8467	-6.96592e-16	0.203342	-7.61094e-16
7.8	9	17	3.8467	-6.96592e-16	0.13244	-5.5886e-10
7.9	9	17	3.8467	-6.96592e-16	0.136013	-5.77213e-10
7.9	10	17	3.8467	-6.96592e-16	0.0815683	5.70656e-16
8	10	17	3.8467	-6.96592e-16	0.0845882	-6.2417e-17
8	11	17	3.8467	-6.96592e-16	0.0466894	-1.62191e-10
8.1	11	17	3.8467	-6.96592e-16	0.048959	-1.98612e-10
8.1	12	17	3.8467	-6.96592e-16	0.0250917	-7.18698e-17
8.2	12	17	3.8467	-6.96592e-16	0.026554	1.13107e-16
8.2	13	17	3.8467	-6.96592e-16	0.0124487	8.22478e-12
8.3	13	17	3.8467	-6.96592e-16	0.0134307	3.59376e-12
8.3	14	17	3.8467	-6.96592e-16	0.00542392	-5.18539e-18
8.4	14	17	3.8467	-6.96592e-16	0.00602539	2.01061e-17
8.4	15	17	3.8467	-6.96592e-16	0.00206143	1.09913e-11
8.5	15	17	3.8467	-6.96592e-16	0.00235378	1.12983e-11
8.5	16	17	3.8467	-6.96592e-16	0.000692504	1.1677e-18
8.6	16	17	3.8467	-6.96592e-16	0.000813617	-3.83607e-18
8.6	17	17	3.8467	-6.96592e-16	0.000202071	4.46149e-13
8.7	17	17	3.8467	-6.96592e-16	0.000246843	5.68608e-13
8.7	18	17	3.8467	-6.96592e-16	4.95261e-05	1.1332e-19
8.8	18	17	3.8467	-6.96592e-16	6.3579e-05	-3.90501e-20
8.8	19	17	3.8467	-6.96592e-16	9.99691e-06	-2.02606e-13
8.9	19	17	3.8467	-6.96592e-16	1.35582e-05	-2.40471e-13
8.9	20	17	3.8467	-6.96592e-16	1.65972e-06	3.35642e-21
9	20	17	3.8467	-6.96592e-16	2.37991e-06	-7.83565e-21
9	21	17	3.8467	-6.96592e-16	2.28769e-07	2.61356e-14
9.1	21	17	3.8467	-6.96592e-16	3.46307e-07	2.6723e-14
9.1	22	17	3.8467	-6.96592e-16	2.65307e-08	2.42982e-23
9.2	22	17	3.8467	-6.96592e-16	4.22997e-08	2.43387e-22
9.2	23	17	3.8467	-6.96592e-16	2.62479e-09	-9.95999e-15
9.3	23	17	3.8467	-6.96592e-16	4.39692e-09	-1.14442e-14
9.3	24	17	3.8467	-6.96592e-16	2.2436e-10	-1.2807e-24
9.4	24	17	3.8467	-6.96592e-16	3.94013e-10	-9.23298e-25
9.4	25	17	3.8467	-6.96592e-16	1.67565e-11	-2.66654e-16
9.5	25	17	3.8467	-6.96592e-16	3.07943e-11	-2.82849e-16
9.5	26	17	3.8467	-6.96592e-16	1.10197e-12	-2.17097e-26
9.6	26	17	3.8467	-6.96592e-16	2.11758e-12	1.19053e-26
9.6	27	17	3.8467	-6.96592e-16	6.40138e-14	-2.31384e-18
9.7	27	17	3.8467	-6.96592e-16	1.28716e-13	-6.45076e-18
9.7	28	17	3.8467	-6.96592e-16	3.28291e-15	1.97123e-27
9.8	28	17	3.8467	-6.96592e-16	6.92582e-15	4.24243e-27
9.8	29	17	3.8467	-6.96592e-16	1.37582e-16	3.22672e-19
9.9	29	17	3.8467	-6.96592e-16	3.07509e-16	4.69142e-19
9.9	30	17	3.8467	-6.96592e-16	8.39385e-18	-5.76435e-28
10	30	17	3.8467	-6.96592e-16	1.45936e-17	2.30574e-28
10	31	17	3.8467	-6.96592e-16	4.5837e-18	-2.04826e-21
10.1	31	17	3.8467	-6.96592e-16	4.76347e-18	-3.94012e-21
10.1	32	17	3.8467	-6.96592e-16	4.50293e-18	0
10.2	32	17	3.8467	-6.96592e-16	4.50676e-18	8.14518e-29
6.1	0	1	7.66461414593664	2.77603551631113e-14	0.332098426124951	-5.2898285658939e-16
6.1	0	2	7.66461414593664	2.77603551631113e-14	-0.00323937083335569	-1.10997913247536e-16
6.1	0	3	7.66461414593664	2.77603551631113e-14	0.113012448242199	-1.18593336075274e-15
6.1	0	4	7.66461414593664	2.77603551631113e-14	2.36251714839905	-2.16531586123989e-15
6.2	0	1	7.66461414593664	2.77603551631113e-14	0.328133048126203	-5.50217754981021e-16
6.2	0	2	7.66461414593664	2.77603551631113e-14	-0.00297825661915367	-6.83310544156985e-17
6.2	0	3	7.66461414593664	2.77603551631113e-14	0.111486428246982	-1.30172277207279e-15
6.2	0	4	7.66461414593664	2.77603551631113e-14	2.24355231565939	-1.41304232285724e-15
0.1	1	17	1	0	0.348975	-4.81918e-18
0.2	2	17	1	0	0.000489665	-5.55814e-19
0.3	3	17	1	0	8.34942e-07	-3.6007e-20
0.4	4	17	1	0	1.42368e-09	-6.60068e-24
0.5	5	17	1	0	2.42756e-12	8.85103e-27
0.6	6	17	1	0	4.13931e-15	-2.29834e-29
0.7	7	17	1	0	7.05806e-18	-4.99312e-32
0.8	8	17	1	0	1.20349e-20	-4.11981e-34
0.9	9	17	1	0	2.05211e-23	7.43495e-35
1	10	17	1	0	3.49911e-26	2.05356e-34
1.1	11	17	1	0	5.96647e-29	1.61562e-34
1.2	12	17	1	0	9.7302e-32	9.2115e-36
1.3	13	17	1	0	-1.57622e-33	-2.37823e-34
1.4	14	17	1	0	-7.81777e-34	-4.5736e-34
1.5	15	17	1	0	-2.35619e-33	4.14146e-34
1.6	16	17	1	0	-1.88209e-33	-3.70819e-35
1.7	17	17	1	0	-2.34915e-33	-7.71565e-34
1.8	18	17	1	0	-2.00951e-33	-3.81141e-34
1.9	19	17	1	0	-1.91467e-33	8.86671e-35
2	20	17	1	0	-8.36692e-34	2.84764e-34
2.1	21	17	1	0	-2.38578e-33	-6.37889e-34
2.2	22	17	1	0	-1.67609e-33	-7.04445e-34
2.3	23	17	1	0	-1.75915e-33	-8.14926e-34
2.4	24	17	1	0	-3.41307e-34	-4.96929e-34
2.5	25	17	1	0	-9.6018e-34	-6.05614e-36
2.6	26	17	1	0	-2.33188e-33	1.42994e-34
2.7	27	17	1	0	-9.13724e-34	-2.73981e-34
2.8	28	17	1	0	2.18335e-34	-1.58443e-34
2.9	29	17	1	0	-3.67221e-33	2.19191e-34
3	30	17	1	0	-7.15287e-34	-1.31285e-33
3.1	31	17	1	0	-1.84688e-33	-4.07034e-34
3.2	32	17	1	0	-1.72868e-33	-3.34585e-35
3.3	33	17	1	0	-1.03102e-33	3.28032e-34
3.4	34	17	1	0	-2.30397e-33	6.39448e-34
3.5	35	17	1	0	-1.06296e-33	-5.2605e-34
3.6	36	17	1	0	-1.01746e-33	-1.34012e-33
3.7	37	17	1	0	-3.21149e-33	3.06049e-34
3.8	38	17	1	0	-3.78668e-33	1.34542e-33
3.9	39	17	1	0	-1.3099e-33	-9.49628e-35
4	40	17	1	0	-1.43396e-33	-6.1354e-34
4.1	41	17	1	0	-2.93544e-33	5.0861e-34
4.2	42	17	1	0	-2.94853e-33	3.96989e-34
4.3	43	17	1	0	-3.20318e-33	1.46087e-34
4.4	44	17	1	0	-2.22421e-33	-3.08076e-34
4.5	45	17	1	0	-1.718e-33	-9.16416e-34
4.6	46	17	1	0	-2.88157e-33	7.37682e-35
4.7	47	17	1	0	-2.29586e-33	5.14653e-34
4.8	48	17	1	0	-1.92298e-33	-1.02235e-34
4.9	49	17	1	0	-7.05463e-34	5.54509e-34
5	50	17	1	0	-1.58938e-33	-3.1911e-34
5.1	51	17	1	0	-2.57237e-33	-1.83202e-34
5.2	52	17	1	0	-3.29637e-34	-1.00238e-33
5.3	53	17	1	0	-1.07355e-33	5.45594e-35
5.4	54	17	1	0	-3.68279e-33	-5.92945e-34
5.5	55	17	1	0	-2.25404e-33	-6.1082e-34
5.6	56	17	1	0	-2.30472e-33	-3.46409e-34
5.7	57	17	1	0	-1.30202e-33	1.62358e-34
5.8	58	17	1	0	-1.05092e-34	-1.00298e-34
5.9	59	17	1	0	1.15729e-33	-6.80297e-34
6	60	17	1	0	3.87422e-35	8.8873e-34
6.1	61	17	1	0	-1.92688e-33	3.42182e-34
6.2	62	17	1	0	4.63832e-34	3.30868e-34
6.3	63	17	1	0	-6.03357e-34	7.20982e-34
6.4	64	17	1	0	-4.15808e-34	-1.07849e-34
6.5	65	17	1	0	-1.21631e-33	3.89499e-34
6.6	66	17	1	0	-4.27862e-35	1.20605e-34
6.7	67	17	1	0	-4.74339e-34	-4.99348e-34
6.8	68	17	1	0	-2.17253e-33	5.89117e-37
6.9	69	17	1	0	-1.86234e-33	-1.20887e-34
7	70	17	1	0	-2.23551e-33	9.06355e-34
7.1	71	17	1	0	-2.18438e-33	-2.03438e-34
7.2	72	17	1	0	-2.4303e-33	-5.4013e-34
7.3	73	17	1	0	-2.79906e-33	3.28928e-35
7.4	74	17	1	0	-1.80823e-33	-5.33903e-34
7.5	75	17	1	0	-1.47888e-33	-1.31944e-33
7.6	76	17	1	0	-2.51359e-33	-8.06609e-34
7.7	77	17	1	0	-2.13223e-33	-1.94791e-34
7.8	78	17	1	0	-2.8504e-34	-9.46348e-34
7.9	79	17	1	0	3.53219e-34	-1.08004e-34
8	80	17	1	0	1.37336e-33	3.42919e-35
8.1	81	17	1	0	9.05389e-34	-1.81874e-34
8.2	82	17	1	0	1.59055e-33	-4.76022e-34
8.3	83	17	1	0	1.12975e-33	-3.74374e-34
8.4	84	17	1	0	1.00118e-33	7.03227e-34
8.5	85	17	1	0	1.63561e-33	1.25147e-33
8.6	86	17	1	0	6.78451e-34	2.34271e-34
8.7	87	17	1	0	1.05302e-33	5.28844e-35
8.8	88	17	1	0	9.695e-35	4.58809e-34
8.9	89	17	1	0	6.25207e-34	-2.57174e-34
9	90	17	1	0	1.60225e-33	-2.08065e-36
9.1	91	17	1	0	1.45042e-34	-1.57963e-34
9.2	92	17	1	0	1.45594e-34	3.64969e-34
9.3	93	17	1	0	7.56488e-34	-5.13567e-34
9.4	94	17	1	0	8.02061e-34	-1.38891e-34
9.5	95	17	1	0	1.6332e-33	5.09261e-35
9.6	96	17	1	0	1.68371e-33	-2.94417e-34
9.7	97	17	1	0	1.06356e-33	-1.19347e-33
9.8	98	17	1	0	1.61591e-33	-6.53913e-34
9.9	99	17	1	0	2.63891e-33	1.30686e-34
10	100	17	1	0	2.40361e-33	1.67073e-34
10.1	101	17	1	0	1.04857e-33	-6.69693e-35
10.2	102	17	1	0	6.59376e-34	-2.27406e-34
10.3	103	17	1	0	1.91259e-33	-3.33897e-34
10.4	104	17	1	0	3.20157e-33	-2.29137e-34
10.5	105	17	1	0	2.6086e-33	4.69115e-34
10.6	106	17	1	0	1.04244e-33	-2.41946e-34
10.7	107	17	1	0	1.79519e-33	-1.2328e-34
10.8	108	17	1	0	1.85352e-33	-2.21251e-34
10.9	109	17	1	0	2.98139e-33	-1.08233e-33
11	110	17	1	0	1.00761e-33	2.68207e-34
11.1	111	17	1	0	1.61606e-33	1.1482e-33
11.2	112	17	1	0	5.86579e-34	2.23732e-34
11.3	113	17	1	0	1.58469e-33	1.48725e-34
11.4	114	17	1	0	3.4244e-33	1.21207e-33
11.5	115	17	1	0	3.86693e-33	9.91018e-34
11.6	116	17	1	0	1.49665e-33	2.8372e-34
11.7	117	17	1	0	2.83082e-34	-1.53646e-33
11.8	118	17	1	0	-1.50643e-33	-3.67268e-34
11.9	119	17	1	0	1.12657e-33	-2.81046e-34
12	120	17	1	0	6.78774e-35	-1.16197e-33
12.1	121	17	1	0	9.84662e-34	6.72938e-34
12.2	122	17	1	0	1.64673e-33	3.50601e-34
12.3	123	17	1	0	2.42075e-33	-1.74453e-34
12.4	124	17	1	0	-1.27865e-34	-8.73199e-36
12.5	125	17	1	0	2.87024e-34	-6.96993e-34
12.6	126	17	1	0	1.46783e-33	-4.20489e-34
12.7	127	17	1	0	1.21938e-34	-2.09348e-34
12.8	128	17	1	0	-3.9332e-34	-1.55551e-34
12.9	129	17	1	0	1.87783e-34	1.32875e-34
13	130	17	1	0	1.67603e-33	-2.60707e-34
13.1	131	17	1	0	1.82126e-33	4.59244e-34
13.2	132	17	1	0	1.78613e-33	1.05532e-33
13.3	133	17	1	0	6.43812e-34	-3.35649e-34
13.4	134	17	1	0	1.06891e-33	-6.65535e-34
13.5	135	17	1	0	1.05337e-33	-4.01645e-34
13.6	136	17	1	0	2.06877e-33	-5.51084e-34
13.7	137	17	1	0	1.68816e-33	-7.72536e-34
13.8	138	17	1	0	2.78056e-33	-2.18936e-34
13.9	139	17	1	0	-9.06481e-34	2.54757e-34
14	140	17	1	0	-1.10407e-34	-5.43883e-34
14.1	141	17	1	0	2.19565e-33	-1.10106e-34
14.2	142	17	1	0	2.05546e-33	-2.03447e-34
14.3	143	17	1	0	1.00179e-33	3.14796e-34
14.4	144	17	1	0	1.48303e-33	2.36821e-34
14.5	145	17	1	0	2.53436e-33	4.49771e-34
14.6	146	17	1	0	9.2626e-34	3.65193e-34
14.7	147	17	1	0	1.56525e-33	-4.30667e-34
14.8	148	17	1	0	1.15659e-33	-1.44463e-33
14.9	149	17	1	0	1.59518e-33	2.60649e-34
15	150	17	1	0	2.03913e-33	-7.17406e-34
15.1	151	17	1	0	2.35898e-33	-1.04097e-33
15.2	152	17	1	0	1.64485e-33	1.9246e-34
15.3	153	17	1	0	9.66585e-34	4.50603e-34
15.4	154	17	1	0	1.00587e-33	8.6072e-34
15.5	155	17	1	0	2.36403e-33	3.70774e-34
15.6	156	17	1	0	2.68335e-33	-9.51084e-36
15.7	157	17	1	0	3.04366e-33	-1.5677e-34
15.8	158	17	1	0	1.17439e-33	-4.48563e-34
15.9	159	17	1	0	1.54572e-33	-1.31897e-34
16	160	17	1	0	3.03568e-33	-5.33426e-34
16.1	161	17	1	0	9.34977e-34	4.6904e-34
16.2	162	17	1	0	2.44553e-33	4.7996e-34
16.3	163	17	1	0	2.49107e-33	-3.97311e-34
16.4	164	17	1	0	6.26059e-34	-5.41404e-34
16.5	165	17	1	0	7.27542e-34	-6.44428e-34
16.6	166	17	1	0	1.54269e-33	-7.67662e-34
16.7	167	17	1	0	1.52332e-33	-2.07893e-34
16.8	168	17	1	0	2.12519e-33	7.30469e-34
16.9	169	17	1	0	1.9909e-34	-7.39441e-34
17	170	17	1	0	1.33935e-33	4.64516e-34
17.1	171	17	1	0	6.0832e-34	1.01131e-33
17.2	172	17	1	0	4.13383e-34	-1.2769e-34
17.3	173	17	1	0	7.82007e-34	-2.81281e-34
17.4	174	17	1	0	1.185e-33	-7.10167e-34
17.5	175	17	1	0	1.11209e-33	4.197e-34
17.6	176	17	1	0	1.17363e-33	4.38772e-35
17.7	177	17	1	0	1.5607e-33	-1.10011e-34
17.8	178	17	1	0	1.49327e-34	-4.04338e-34
17.9	179	17	1	0	1.2672e-33	-2.93556e-34
18	180	17	1	0	8.02811e-34	-1.19054e-34
18.1	181	17	1	0	1.76718e-33	-7.72933e-34
18.2	182	17	1	0	1.19916e-33	-8.27288e-35
18.3	183	17	1	0	7.18153e-34	2.77949e-34
18.4	184	17	1	0	2.51458e-33	6.06551e-34
18.5	185	17	1	0	6.32132e-34	-7.01051e-34
18.6	186	17	1	0	1.23901e-33	-4.84424e-35
18.7	187	17	1	0	1.13484e-33	-1.63589e-34
18.8	188	17	1	0	1.19499e-33	-5.53369e-35
18.9	189	17	1	0	7.08593e-34	-3.26459e-34
19	190	17	1	0	1.06989e-33	3.08353e-34
19.1	191	17	1	0	5.06011e-34	1.7188e-34
19.2	192	17	1	0	2.77579e-33	-3.88619e-34
19.3	193	17	1	0	8.15047e-35	-2.86853e-34
19.4	194	17	1	0	1.94427e-33	-3.82903e-34
19.5	195	17	1	0	8.68446e-34	1.49337e-34
19.6	196	17	1	0	-4.64134e-34	-4.45215e-34
19.7	197	17	1	0	6.35049e-34	-9.75292e-34
19.8	198	17	1	0	2.02459e-33	-3.39867e-34
19.9	199	17	1	0	1.72953e-33	-2.00366e-34
6.2	0	17	3.83231	-7.67659e-14	0.830982	-1.90856e-14
6.1	0	17	3.83231	-7.67659e-14	0.838791	-1.86201e-14
6.2	1	17	3.83231	1.29154e-14	0.810688	1.48907e-11
6.3	1	17	3.83231	1.29154e-14	0.803462	1.63645e-11
6.3	2	17	3.83231	1.29154e-14	0.749188	1.18105e-10
6.4	2	17	3.83231	1.29154e-14	0.743635	1.14836e-10
6.4	3	17	3.83231	1.29154e-14	0.663489	-3.51206e-11
6.5	3	17	3.83231	1.29154e-14	0.659469	6.36947e-11
6.5	4	17	3.83231	1.29154e-14	0.567601	-2.17997e-15
6.6	4	17	3.83231	1.29154e-14	0.565144	2.64123e-15
6.6	5	17	3.83231	1.29154e-14	0.461963	1.39627e-10
6.7	5	17	3.83231	1.29154e-14	0.462046	1.53619e-10
6.7	6	17	3.83231	1.29154e-14	0.355355	1.14004e-15
6.8	6	17	3.83231	1.29154e-14	0.357379	1.76043e-16
6.8	7	17	3.83231	1.29154e-14	0.253908	7.66928e-12
6.9	7	17	3.83231	1.29154e-14	0.257976	6.61052e-13
6.9	8	17	3.83231	1.29154e-14	0.16753	1.62151e-16
7	8	17	3.83231	1.29154e-14	0.171881	2.16561e-16
7	9	17	3.83231	1.29154e-14	0.101966	-6.07169e-12
7.1	9	17	3.83231	1.29154e-14	0.105863	-9.58172e-12
7.1	10	17	3.83231	1.29154e-14	0.0575929	-1.93404e-16
7.2	10	17	3.83231	1.29154e-14	0.0603895	1.08114e-16
7.2	11	17	3.83231	1.29154e-14	0.0300569	-7.6254e-13
7.3	11	17	3.83231	1.29154e-14	0.0320574	-8.70158e-13
7.3	12	17	3.83231	1.29154e-14	0.0137956	7.11731e-18
7.4	12	17	3.83231	1.29154e-14	0.0151473	-1.79497e-17
7.4	13	17	3.83231	1.29154e-14	0.00546016	-7.50407e-13
7.5	13	17	3.83231	1.29154e-14	0.00618025	-7.46795e-13
7.5	14	17	3.83231	1.29154e-14	0.00186883	-1.38101e-17
7.6	14	17	3.83231	1.29154e-14	0.00218763	1.00133e-17
7.6	15	17	3.83231	1.29154e-14	0.00054112	4.51496e-14
7.7	15	17	3.83231	1.29154e-14	0.000662491	4.93894e-14
7.7	16	17	3.83231	1.29154e-14	0.000128407	-1.56627e-19
7.8	16	17	3.83231	1.29154e-14	0.000166145	-3.22586e-19
7.8	17	17	3.83231	1.29154e-14	2.45995e-05	9.2817e-15
7.9	17	17	3.83231	1.29154e-14	3.37982e-05	8.034e-15
7.9	18	17	3.83231	1.29154e-14	3.81619e-06	1.98565e-20
8	18	17	3.83231	1.29154e-14	5.5694e-06	-1.10914e-20
8	19	17	3.83231	1.29154e-14	4.85473e-07	-6.07321e-18
8.1	19	17	3.83231	1.29154e-14	7.51229e-07	-1.35742e-16
8.1	20	17	3.83231	1.29154e-14	5.14451e-08	4.29426e-23
8.2	20	17	3.83231	1.29154e-14	8.41931e-08	-1.55058e-22
8.2	21	17	3.83231	1.29154e-14	4.61273e-09	-2.07849e-16
8.3	21	17	3.83231	1.29154e-14	7.96295e-09	-2.20682e-16
8.3	22	17	3.83231	1.29154e-14	3.55022e-10	-1.66515e-24
8.4	22	17	3.83231	1.29154e-14	6.44885e-10	-9.51512e-25
8.4	23	17	3.83231	1.29154e-14	2.37568e-11	5.26062e-18
8.5	23	17	3.83231	1.29154e-14	4.53067e-11	4.33524e-18
8.5	24	17	3.83231	1.29154e-14	1.3976e-12	-5.93434e-26
8.6	24	17	3.83231	1.29154e-14	2.79301e-12	-7.41793e-27
8.6	25	17	3.83231	1.29154e-14	7.29752e-14	3.35445e-18
8.7	25	17	3.83231	1.29154e-14	1.5258e-13	4.8279e-18
8.7	26	17	3.83231	1.29154e-14	3.40574e-15	-7.95404e-29
8.8	26	17	3.83231	1.29154e-14	7.44395e-15	4.59567e-28
8.8	27	17	3.83231	1.29154e-14	1.42935e-16	-7.53026e-22
8.9	27	17	3.83231	1.29154e-14	3.26486e-16	-3.01122e-21
8.9	28	17	3.83231	1.29154e-14	5.434e-18	1.14968e-29
9	28	17	3.83231	1.29154e-14	1.29392e-17	1.52164e-30
9	29	17	3.83231	1.29154e-14	2.2282e-19	-5.50978e-22
9.1	29	17	3.83231	1.29154e-14	4.90081e-19	-9.38191e-22
9.1	30	17	3.83231	1.29154e-14	5.56453e-20	-1.5841e-30
9.2	30	17	3.83231	1.29154e-14	6.35901e-20	1.15207e-30
9.2	31	17	3.83231	1.29154e-14	5.14817e-20	1.33077e-24
9.3	31	17	3.83231	1.29154e-14	5.16753e-20	1.72482e-24
9.3	32	17	3.83231	1.29154e-14	5.14067e-20	-1.68738e-31
9.4	32	17	3.83231	1.29154e-14	5.14102e-20	8.01507e-31
9.4	33	17	3.83231	1.29154e-14	5.14064e-20	1.6839e-26
9.5	33	17	3.83231	1.29154e-14	5.14065e-20	8.20829e-27
9.5	34	17	3.83231	1.29154e-14	5.14067e-20	-1.72212e-32
9.6	34	17	3.83231	1.29154e-14	5.14067e-20	-3.01372e-32
9.6	35	17	3.83231	1.29154e-14	5.14068e-20	5.81735e-27
9.7	35	17	3.83231	1.29154e-14	5.14068e-20	5.81479e-27
9.7	36	17	3.83231	1.29154e-14	5.14068e-20	3.93574e-32
9.8	36	17	3.83231	1.29154e-14	5.14068e-20	2.43641e-32
9.8	37	17	3.83231	1.29154e-14	5.14068e-20	4.92869e-28
9.9	37	17	3.83231	1.29154e-14	5.14068e-20	4.92846e-28
9.9	38	17	3.83231	1.29154e-14	5.14068e-20	6.57006e-34
10	38	17	3.83231	1.29154e-14	5.14068e-20	3.67923e-33
10	39	17	3.83231	1.29154e-14	5.14068e-20	-3.08419e-29
10.1	39	17	3.83231	1.29154e-14	5.14068e-20	-3.08466e-29
10.1	40	17	3.83231	1.29154e-14	5.14068e-20	-1.22371e-34
10.2	40	17	3.83231	1.29154e-14	5.14068e-20	2.24347e-34
10.2	41	17	3.83231	1.29154e-14	5.14068e-20	4.0462e-31
10.3	41	17	3.83231	1.29154e-14	5.14068e-20	4.04989e-31
10.3	42	17	3.83231	1.29154e-14	5.14068e-20	2.13989e-35
10.4	42	17	3.83231	1.29154e-14	5.14068e-20	-1.66436e-35
10.4	43	17	3.83231	1.29154e-14	5.14068e-20	5.55552e-31
10.5	43	17	3.83231	1.29154e-14	5.14068e-20	5.55706e-31
10.5	44	17	3.83231	1.29154e-14	5.14068e-20	4.35202e-35
10.6	44	17	3.83231	1.29154e-14	5.14068e-20	-1.2313e-34
10.6	45	17	3.83231	1.29154e-14	5.14068e-20	1.03492e-31
10.7	45	17	3.83231	1.29154e-14	5.14068e-20	1.03787e-31
10.7	46	17	3.83231	1.29154e-14	5.14068e-20	4.27768e-35
10.8	46	17	3.83231	1.29154e-14	5.14068e-20	3.79035e-36
10.8	47	17	3.83231	1.29154e-14	5.14068e-20	7.6409e-33
10.9	47	17	3.83231	1.29154e-14	5.14068e-20	7.71753e-33
10.9	48	17	3.83231	1.29154e-14	5.14068e-20	2.92637e-34
11	48	17	3.83231	1.29154e-14	5.14068e-20	-2.74382e-34
11	49	17	3.83231	1.29154e-14	5.14068e-20	-9.35808e-35
11.1	49	17	3.83231	1.29154e-14	5.14068e-20	2.75544e-34
11.1	50	17	3.83231	1.29154e-14	5.14068e-20	-1.14538e-34
11.2	50	17	3.83231	1.29154e-14	5.14068e-20	-6.47671e-35
11.2	51	17	3.83231	1.29154e-14	5.14068e-20	-1.17786e-34
11.3	51	17	3.83231	1.29154e-14	5.14068e-20	-5.00045e-34
11.3	52	17	3.83231	1.29154e-14	5.14068e-20	-1.95944e-34
11.4	52	17	3.83231	1.29154e-14	5.14068e-20	-8.92752e-35
11.4	53	17	3.83231	1.29154e-14	5.14068e-20	-1.53245e-34
11.5	53	17	3.83231	1.29154e-14	5.14068e-20	-8.27841e-35
11.5	54	17	3.83231	1.29154e-14	5.14068e-20	-3.95899e-34
11.6	54	17	3.83231	1.29154e-14	5.14068e-20	-2.06692e-34
11.6	55	17	3.83231	1.29154e-14	5.14068e-20	-4.85441e-34
11.7	55	17	3.83231	1.29154e-14	5.14068e-20	-2.73691e-34
11.7	56	17	3.83231	1.29154e-14	5.14068e-20	-3.6858e-35
11.8	56	17	3.83231	1.29154e-14	5.14068e-20	-1.87181e-34
11.8	57	17	3.83231	1.29154e-14	5.14068e-20	1.88963e-34
11.9	57	17	3.83231	1.29154e-14	5.14068e-20	-5.03311e-34
11.9	58	17	3.83231	1.29154e-14	5.14068e-20	9.52809e-35
12	58	17	3.83231	1.29154e-14	5.14068e-20	4.84404e-34
12	59	17	3.83231	1.29154e-14	5.14068e-20	-3.76299e-34
12.1	59	17	3.83231	1.29154e-14	5.14068e-20	1.01469e-34
12.1	60	17	3.83231	1.29154e-14	5.14068e-20	-3.12905e-34
12.2	60	17	3.83231	1.29154e-14	5.14068e-20	-2.08863e-35
12.2	61	17	3.83231	1.29154e-14	5.14068e-20	3.54944e-34
12.3	61	17	3.83231	1.29154e-14	5.14068e-20	5.35531e-34
12.3	62	17	3.83231	1.29154e-14	5.14068e-20	-2.27291e-34
12.4	62	17	3.83231	1.29154e-14	5.14068e-20	2.79203e-34
12.4	63	17	3.83231	1.29154e-14	5.14068e-20	3.78066e-34
12.5	63	17	3.83231	1.29154e-14	5.14068e-20	1.34001e-34
12.5	64	17	3.83231	1.29154e-14	5.14068e-20	4.46888e-34
12.6	64	17	3.83231	1.29154e-14	5.14068e-20	1.85512e-34
12.6	65	17	3.83231	1.29154e-14	5.14068e-20	2.87192e-35
12.7	65	17	3.83231	1.29154e-14	5.14068e-20	1.10128e-34
12.7	66	17	3.83231	1.29154e-14	5.14068e-20	1.46562e-35
12.8	66	17	3.83231	1.29154e-14	5.14068e-20	-1.92216e-34
12.8	67	17	3.83231	1.29154e-14	5.14068e-20	-7.2465e-35
12.9	67	17	3.83231	1.29154e-14	5.14068e-20	-5.66879e-35
12.9	68	17	3.83231	1.29154e-14	5.14068e-20	7.94632e-35
13	68	17	3.83231	1.29154e-14	5.14068e-20	-1.77537e-34
13	69	17	3.83231	1.29154e-14	5.14068e-20	3.33411e-34
13.1	69	17	3.83231	1.29154e-14	5.14068e-20	-9.2832e-35
13.1	70	17	3.83231	1.29154e-14	5.14068e-20	3.17921e-34
13.2	70	17	3.83231	1.29154e-14	5.14068e-20	-1.39377e-34
13.2	71	17	3.83231	1.29154e-14	5.14068e-20	3.97933e-34
13.3	71	17	3.83231	1.29154e-14	5.14068e-20	1.25341e-34
13.3	72	17	3.83231	1.29154e-14	5.14068e-20	-2.11914e-34
13.4	72	17	3.83231	1.29154e-14	5.14068e-20	2.30949e-34
13.4	73	17	3.83231	1.29154e-14	5.14068e-20	-1.16195e-34
13.5	73	17	3.83231	1.29154e-14	5.14068e-20	8.11274e-35
13.5	74	17	3.83231	1.29154e-14	5.14068e-20	1.51607e-34
13.6	74	17	3.83231	1.29154e-14	5.14068e-20	-9.78069e-35
13.6	75	17	3.83231	1.29154e-14	5.14068e-20	2.43552e-34
13.7	75	17	3.83231	1.29154e-14	5.14068e-20	-1.24083e-34
13.7	76	17	3.83231	1.29154e-14	5.14068e-20	-9.77405e-35
13.8	76	17	3.83231	1.29154e-14	5.14068e-20	-5.40108e-35
13.8	77	17	3.83231	1.29154e-14	5.14068e-20	-2.715e-34
13.9	77	17	3.83231	1.29154e-14	5.14068e-20	-3.04254e-34
13.9	78	17	3.83231	1.29154e-14	5.14068e-20	-1.83192e-35
14	78	17	3.83231	1.29154e-14	5.14068e-20	-7.9852e-35
14	79	17	3.83231	1.29154e-14	5.14068e-20	-5.29057e-35
14.1	79	17	3.83231	1.29154e-14	5.14068e-20	-1.39099e-34
14.1	80	17	3.83231	1.29154e-14	5.14068e-20	3.61272e-34
14.2	80	17	3.83231	1.29154e-14	5.14068e-20	3.5817e-35
14.2	81	17	3.83231	1.29154e-14	5.14068e-20	3.0928e-34
14.3	81	17	3.83231	1.29154e-14	5.14068e-20	2.83534e-34
14.3	82	17	3.83231	1.29154e-14	5.14068e-20	1.575e-34
14.4	82	17	3.83231	1.29154e-14	5.14068e-20	2.55605e-34
14.4	83	17	3.83231	1.29154e-14	5.14068e-20	2.81189e-34
14.5	83	17	3.83231	1.29154e-14	5.14068e-20	-1.01895e-35
14.5	84	17	3.83231	1.29154e-14	5.14068e-20	3.17956e-34
14.6	84	17	3.83231	1.29154e-14	5.14068e-20	1.84948e-34
14.6	85	17	3.83231	1.29154e-14	5.14068e-20	2.07185e-34
14.7	85	17	3.83231	1.29154e-14	5.14068e-20	-3.87037e-35
14.7	86	17	3.83231	1.29154e-14	5.14068e-20	6.62149e-35
14.8	86	17	3.83231	1.29154e-14	5.14068e-20	-6.83878e-35
14.8	87	17	3.83231	1.29154e-14	5.14068e-20	-1.35473e-34
14.9	87	17	3.83231	1.29154e-14	5.14068e-20	-1.63977e-34
14.9	88	17	3.83231	1.29154e-14	5.14068e-20	-9.54334e-35
15	88	17	3.83231	1.29154e-14	5.14068e-20	8.30577e-35
15	89	17	3.83231	1.29154e-14	5.14068e-20	5.59105e-35
15.1	89	17	3.83231	1.29154e-14	5.14068e-20	-1.26666e-34
15.1	90	17	3.83231	1.29154e-14	5.14068e-20	-3.83337e-35
15.2	90	17	3.83231	1.29154e-14	5.14068e-20	-7.60126e-35
15.2	91	17	3.83231	1.29154e-14	5.14068e-20	1.17659e-34
15.3	91	17	3.83231	1.29154e-14	5.14068e-20	1.77718e-34
15.3	92	17	3.83231	1.29154e-14	5.14068e-20	1.85654e-34
15.4	92	17	3.83231	1.29154e-14	5.14068e-20	-3.1443e-34
15.4	93	17	3.83231	1.29154e-14	5.14068e-20	4.80012e-34
15.5	93	17	3.83231	1.29154e-14	5.14068e-20	-3.03055e-34
15.5	94	17	3.83231	1.29154e-14	5.14068e-20	4.15904e-34
15.6	94	17	3.83231	1.29154e-14	5.14068e-20	-4.22281e-34
15.6	95	17	3.83231	1.29154e-14	5.14068e-20	1.17264e-34
15.7	95	17	3.83231	1.29154e-14	5.14068e-20	-4.22543e-34
15.7	96	17	3.83231	1.29154e-14	5.14068e-20	4.09723e-34
15.8	96	17	3.83231	1.29154e-14	5.14068e-20	1.10536e-34
15.8	97	17	3.83231	1.29154e-14	5.14068e-20	2.64888e-34
15.9	97	17	3.83231	1.29154e-14	5.14068e-20	-1.05409e-34
15.9	98	17	3.83231	1.29154e-14	5.14068e-20	2.34694e-34
16	98	17	3.83231	1.29154e-14	5.14068e-20	-4.15509e-34
16	99	17	3.83231	1.29154e-14	5.14068e-20	-1.88346e-34
16.1	99	17	3.83231	1.29154e-14	5.14068e-20	-8.48926e-34
16.1	100	17	3.83231	1.29154e-14	5.14068e-20	1.26427e-34
16.2	100	17	3.83231	1.29154e-14	5.14068e-20	-3.96727e-34
16.2	101	17	3.83231	1.29154e-14	5.14068e-20	-1.49169e-34
16.3	101	17	3.83231	1.29154e-14	5.14068e-20	-3.40464e-34
16.3	102	17	3.83231	1.29154e-14	5.14068e-20	2.64046e-34
16.4	102	17	3.83231	1.29154e-14	5.14068e-20	5.90949e-35
16.4	103	17	3.83231	1.29154e-14	5.14068e-20	3.59279e-34
16.5	103	17	3.83231	1.29154e-14	5.14068e-20	-6.02718e-35
16.5	104	17	3.83231	1.29154e-14	5.14068e-20	3.44627e-34
16.6	104	17	3.83231	1.29154e-14	5.14068e-20	-2.45081e-34
16.6	105	17	3.83231	1.29154e-14	5.14068e-20	2.54439e-34
16.7	105	17	3.83231	1.29154e-14	5.14068e-20	-2.23869e-34
16.7	106	17	3.83231	1.29154e-14	5.14068e-20	5.15133e-35
16.8	106	17	3.83231	1.29154e-14	5.14068e-20	-2.99195e-35
16.8	107	17	3.83231	1.29154e-14	5.14068e-20	5.10991e-34
16.9	107	17	3.83231	1.29154e-14	5.14068e-20	5.38029e-34
16.9	108	17	3.83231	1.29154e-14	5.14068e-20	2.016e-35
17	108	17	3.83231	1.29154e-14	5.14068e-20	1.18096e-34
17	109	17	3.83231	1.29154e-14	5.14068e-20	-1.12721e-34
17.1	109	17	3.83231	1.29154e-14	5.14068e-20	-3.36692e-34
17.1	110	17	3.83231	1.29154e-14	5.14068e-20	1.15502e-34
17.2	110	17	3.83231	1.29154e-14	5.14068e-20	-1.46776e-35
17.2	111	17	3.83231	1.29154e-14	5.14068e-20	2.39265e-34
17.3	111	17	3.83231	1.29154e-14	5.14068e-20	2.22613e-34
17.3	112	17	3.83231	1.29154e-14	5.14068e-20	1.95139e-34
17.4	112	17	3.83231	1.29154e-14	5.14068e-20	-2.45902e-35
17.4	113	17	3.83231	1.29154e-14	5.14068e-20	6.17325e-34
17.5	113	17	3.83231	1.29154e-14	5.14068e-20	-1.19025e-35
17.5	114	17	3.83231	1.29154e-14	5.14068e-20	1.48146e-34
17.6	114	17	3.83231	1.29154e-14	5.14068e-20	-3.54467e-34
17.6	115	17	3.83231	1.29154e-14	5.14068e-20	-3.68583e-34
17.7	115	17	3.83231	1.29154e-14	5.14068e-20	-3.85518e-34
17.7	116	17	3.83231	1.29154e-14	5.14068e-20	-1.73175e-34
17.8	116	17	3.83231	1.29154e-14	5.14068e-20	-2.43907e-34
17.8	117	17	3.83231	1.29154e-14	5.14068e-20	-7.33889e-35
17.9	117	17	3.83231	1.29154e-14	5.14068e-20	-2.6501e-34
17.9	118	17	3.83231	1.29154e-14	5.14068e-20	1.84054e-34
18	118	17	3.83231	1.29154e-14	5.14068e-20	-4.2051e-35
18	119	17	3.83231	1.29154e-14	5.14068e-20	2.74229e-34
18.1	119	17	3.83231	1.29154e-14	5.14068e-20	-1.57534e-34
18.1	120	17	3.83231	1.29154e-14	5.14068e-20	-2.1466e-36
18.2	120	17	3.83231	1.29154e-14	5.14068e-20	-4.56216e-35
18.2	121	17	3.83231	1.29154e-14	5.14068e-20	-4.73824e-34
18.3	121	17	3.83231	1.29154e-14	5.14068e-20	3.7001e-34
18.3	122	17	3.83231	1.29154e-14	5.14068e-20	-1.82439e-34
18.4	122	17	3.83231	1.29154e-14	5.14068e-20	2.42877e-34
18.4	123	17	3.83231	1.29154e-14	5.14068e-20	2.70124e-34
18.5	123	17	3.83231	1.29154e-14	5.14068e-20	1.94462e-34
18.5	124	17	3.83231	1.29154e-14	5.14068e-20	2.80257e-34
18.6	124	17	3.83231	1.29154e-14	5.14068e-20	-8.30063e-36
18.6	125	17	3.83231	1.29154e-14	5.14068e-20	3.31613e-35
18.7	125	17	3.83231	1.29154e-14	5.14068e-20	-1.06232e-34
18.7	126	17	3.83231	1.29154e-14	5.14068e-20	1.44177e-34
18.8	126	17	3.83231	1.29154e-14	5.14068e-20	1.56862e-35
18.8	127	17	3.83231	1.29154e-14	5.14068e-20	6.03604e-34
18.9	127	17	3.83231	1.29154e-14	5.14068e-20	3.11819e-34
18.9	128	17	3.83231	1.29154e-14	5.14068e-20	2.41508e-35
19	128	17	3.83231	1.29154e-14	5.14068e-20	5.62272e-35
19	129	17	3.83231	1.29154e-14	5.14068e-20	-1.24432e-34
19.1	129	17	3.83231	1.29154e-14	5.14068e-20	-5.76713e-35
19.1	130	17	3.83231	1.29154e-14	5.14068e-20	6.98831e-35
19.2	130	17	3.83231	1.29154e-14	5.14068e-20	-1.47855e-34
19.2	131	17	3.83231	1.29154e-14	5.14068e-20	-3.94217e-35
19.3	131	17	3.83231	1.29154e-14	5.14068e-20	3.11491e-34
19.3	132	17	3.83231	1.29154e-14	5.14068e-20	-2.52847e-34
19.4	132	17	3.83231	1.29154e-14	5.14068e-20	1.24094e-34
19.4	133	17	3.83231	1.29154e-14	5.14068e-20	2.01425e-34
19.5	133	17	3.83231	1.29154e-14	5.14068e-20	3.14716e-34
19.5	134	17	3.83231	1.29154e-14	5.14068e-20	-6.33092e-35
19.6	134	17	3.83231	1.29154e-14	5.14068e-20	7.54681e-35
19.6	135	17	3.83231	1.29154e-14	5.14068e-20	-1.19222e-34
19.7	135	17	3.83231	1.29154e-14	5.14068e-20	-2.05241e-34
19.7	136	17	3.83231	1.29154e-14	5.14068e-20	-7.95954e-35
19.8	136	17	3.83231	1.29154e-14	5.14068e-20	-4.6193e-34
19.8	137	17	3.83231	1.29154e-14	5.14068e-20	-1.30959e-34
19.9	137	17	3.83231	1.29154e-14	5.14068e-20	-2.19762e-34
19.9	138	17	3.83231	1.29154e-14	5.14068e-20	-1.96857e-34
20	138	17	3.83231	1.29154e-14	5.14068e-20	-1.20012e-34
20	139	17	3.83231	1.29154e-14	5.14068e-20	2.92954e-34
20.1	139	17	3.83231	1.29154e-14	5.14068e-20	3.92642e-35
6.3	0	1	7.66535942922506	8.78601832357711e-15	0.324301881530353	-7.02870599925248e-16
6.3	0	2	7.66535942922506	8.78601832357711e-15	-0.00277251235532245	1.36907839130273e-17
6.3	0	3	7.66535942922506	8.78601832357711e-15	0.110102719215026	-1.06263794612517e-15
6.3	0	4	7.66535942922506	8.78601832357711e-15	2.32252459447836	-1.6016580833328e-15
6.4	0	1	7.66535942922506	8.78601832357711e-15	0.320625474728743	-2.23682167912317e-16
6.4	0	2	7.66535942922506	8.78601832357711e-15	-0.00258907852549775	1.19945557080023e-18
6.4	0	3	7.66535942922506	8.78601832357711e-15	0.108830503234102	-1.22116245947777e-15
6.4	0	4	7.66535942922506	8.78601832357711e-15	2.20642582484153	-3.60664121470036e-15
6.4	0	17	3.83268	1.1952e-13	0.815903	2.02714e-14
6.3	0	17	3.83268	1.1952e-13	0.823411	2.05845e-14
6.4	1	17	3.83268	-1.97776e-14	0.796564	-5.79431e-12
6.5	1	17	3.83268	-1.97776e-14	0.789821	-5.57008e-12
6.5	2	17	3.83268	-1.97776e-14	0.738192	-9.11404e-11
6.6	2	17	3.83268	-1.97776e-14	0.732736	-1.33415e-10
6.6	3	17	3.83268	-1.97776e-14	0.655719	7.46953e-10
6.7	3	17	3.83268	-1.97776e-14	0.652052	6.04754e-10
6.7	4	17	3.83268	-1.97776e-14	0.562707	5.56881e-16
6.8	4	17	3.83268	-1.97776e-14	0.560244	2.64631e-16
6.8	5	17	3.83268	-1.97776e-14	0.462107	8.73661e-10
6.9	5	17	3.83268	-1.97776e-14	0.462016	9.71866e-10
6.9	6	17	3.83268	-1.97776e-14	0.359182	-1.18455e-15
7	6	17	3.83268	-1.97776e-14	0.360774	-8.75173e-18
7	7	17	3.83268	-1.97776e-14	0.261818	-1.61049e-10
7.1	7	17	3.83268	-1.97776e-14	0.265338	-1.73076e-10
7.1	8	17	3.83268	-1.97776e-14	0.176159	-6.78156e-16
7.2	8	17	3.83268	-1.97776e-14	0.180341	6.33002e-16
7.2	9	17	3.83268	-1.97776e-14	0.109749	-2.95337e-11
7.3	9	17	3.83268	-1.97776e-14	0.113577	-3.54292e-11
7.3	10	17	3.83268	-1.97776e-14	0.0632494	-7.57484e-17
7.4	10	17	3.83268	-1.97776e-14	0.0661673	2.05753e-16
7.4	11	17	3.83268	-1.97776e-14	0.0340493	3.06787e-12
7.5	11	17	3.83268	-1.97776e-14	0.0360372	1.45441e-12
7.5	12	17	3.83268	-1.97776e-14	0.016531	-3.86088e-18
7.6	12	17	3.83268	-1.97776e-14	0.017931	2.45295e-17
7.6	13	17	3.83268	-1.97776e-14	0.00695259	-1.77323e-13
7.7	13	17	3.83268	-1.97776e-14	0.00777358	-2.22649e-13
7.7	14	17	3.83268	-1.97776e-14	0.00253935	2.37367e-18
7.8	14	17	3.83268	-1.97776e-14	0.00292519	-1.58471e-17
7.8	15	17	3.83268	-1.97776e-14	0.000801154	-1.50985e-13
7.9	15	17	3.83268	-1.97776e-14	0.000957877	-1.5149e-13
7.9	16	17	3.83268	-1.97776e-14	0.000211723	-8.30565e-19
8	16	17	3.83268	-1.97776e-14	0.000265879	1.08798e-18
8	17	17	3.83268	-1.97776e-14	4.56699e-05	7.35059e-16
8.1	17	17	3.83268	-1.97776e-14	6.07078e-05	1.66711e-15
8.1	18	17	3.83268	-1.97776e-14	7.99003e-06	-1.91591e-20
8.2	18	17	3.83268	-1.97776e-14	1.1269e-05	3.38969e-20
8.2	19	17	3.83268	-1.97776e-14	1.14265e-06	-5.19129e-15
8.3	19	17	3.83268	-1.97776e-14	1.70844e-06	-4.95941e-15
8.3	20	17	3.83268	-1.97776e-14	1.35449e-07	-1.3661e-22
8.4	20	17	3.83268	-1.97776e-14	2.14215e-07	4.49054e-22
8.4	21	17	3.83268	-1.97776e-14	1.35143e-08	1.19027e-15
8.5	21	17	3.83268	-1.97776e-14	2.25494e-08	1.41045e-15
8.5	22	17	3.83268	-1.97776e-14	1.1517e-09	3.7501e-24
8.6	22	17	3.83268	-1.97776e-14	2.02233e-09	1.49697e-23
8.6	23	17	3.83268	-1.97776e-14	8.49495e-11	7.18297e-17
8.7	23	17	3.83268	-1.97776e-14	1.56619e-10	7.99459e-17
8.7	24	17	3.83268	-1.97776e-14	5.48651e-12	-2.40233e-26
8.8	24	17	3.83268	-1.97776e-14	1.05995e-11	-3.04295e-25
8.8	25	17	3.83268	-1.97776e-14	3.1345e-13	-3.25977e-17
8.9	25	17	3.83268	-1.97776e-14	6.33464e-13	-4.51245e-17
8.9	26	17	3.83268	-1.97776e-14	1.59643e-14	-1.12044e-27
9	26	17	3.83268	-1.97776e-14	3.3715e-14	1.18733e-27
9	27	17	3.83268	-1.97776e-14	7.30263e-16	-2.71268e-19
9.1	27	17	3.83268	-1.97776e-14	1.61067e-15	-4.00461e-19
9.1	28	17	3.83268	-1.97776e-14	3.00509e-17	1.3317e-29
9.2	28	17	3.83268	-1.97776e-14	6.9339e-17	4.43899e-29
9.2	29	17	3.83268	-1.97776e-14	1.05197e-18	5.96035e-21
9.3	29	17	3.83268	-1.97776e-14	2.57293e-18	1.02316e-20
9.3	30	17	3.83268	-1.97776e-14	3.84646e-20	4.88489e-30
9.4	30	17	3.83268	-1.97776e-14	8.8104e-20	7.51521e-31
9.4	31	17	3.83268	-1.97776e-14	1.01324e-20	4.92928e-24
9.5	31	17	3.83268	-1.97776e-14	1.14505e-20	1.07661e-23
9.5	32	17	3.83268	-1.97776e-14	9.53477e-21	1.99824e-31
9.6	32	17	3.83268	-1.97776e-14	9.56269e-21	5.32865e-31
9.6	33	17	3.83268	-1.97776e-14	9.52515e-21	1.44031e-25
9.7	33	17	3.83268	-1.97776e-14	9.52557e-21	1.56393e-25
9.7	34	17	3.83268	-1.97776e-14	9.52511e-21	-2.80782e-31
9.8	34	17	3.83268	-1.97776e-14	9.52512e-21	1.32133e-31
9.8	35	17	3.83268	-1.97776e-14	9.52508e-21	2.21286e-27
9.9	35	17	3.83268	-1.97776e-14	9.52508e-21	2.16356e-27
9.9	36	17	3.83268	-1.97776e-14	9.52506e-21	8.72758e-33
10	36	17	3.83268	-1.97776e-14	9.52506e-21	1.74552e-32
10	37	17	3.83268	-1.97776e-14	9.52505e-21	-2.03894e-27
10.1	37	17	3.83268	-1.97776e-14	9.52505e-21	-2.03913e-27
10.1	38	17	3.83268	-1.97776e-14	9.52504e-21	3.15032e-33
10.2	38	17	3.83268	-1.97776e-14	9.52504e-21	2.965e-33
10.2	39	17	3.83268	-1.97776e-14	9.52504e-21	5.11987e-27
10.3	39	17	3.83268	-1.97776e-14	9.52504e-21	5.11986e-27
10.3	40	17	3.83268	-1.97776e-14	9.52504e-21	3.47582e-34
10.4	40	17	3.83268	-1.97776e-14	9.52504e-21	5.21373e-35
10.4	41	17	3.83268	-1.97776e-14	9.52504e-21	2.51868e-29
10.5	41	17	3.83268	-1.97776e-14	9.52504e-21	2.51874e-29
10.5	42	17	3.83268	-1.97776e-14	9.52504e-21	-1.7089e-35
10.6	42	17	3.83268	-1.97776e-14	9.52504e-21	-2.92955e-35
10.6	43	17	3.83268	-1.97776e-14	9.52504e-21	8.97445e-30
10.7	43	17	3.83268	-1.97776e-14	9.52504e-21	8.97437e-30
10.7	44	17	3.83268	-1.97776e-14	9.52504e-21	1.44353e-35
10.8	44	17	3.83268	-1.97776e-14	9.52504e-21	-4.37632e-36
10.8	45	17	3.83268	-1.97776e-14	9.52504e-21	1.21225e-30
10.9	45	17	3.83268	-1.97776e-14	9.52504e-21	1.21226e-30
10.9	46	17	3.83268	-1.97776e-14	9.52504e-21	1.12162e-35
11	46	17	3.83268	-1.97776e-14	9.52504e-21	-3.39963e-35
11	47	17	3.83268	-1.97776e-14	9.52504e-21	1.6029e-31
11.1	47	17	3.83268	-1.97776e-14	9.52504e-21	1.60321e-31
11.1	48	17	3.83268	-1.97776e-14	9.52504e-21	-2.24392e-35
11.2	48	17	3.83268	-1.97776e-14	9.52504e-21	8.19305e-36
11.2	49	17	3.83268	-1.97776e-14	9.52504e-21	-1.91514e-32
11.3	49	17	3.83268	-1.97776e-14	9.52504e-21	-1.91483e-32
11.3	50	17	3.83268	-1.97776e-14	9.52504e-21	3.30954e-35
11.4	50	17	3.83268	-1.97776e-14	9.52504e-21	1.10318e-35
11.4	51	17	3.83268	-1.97776e-14	9.52504e-21	4.15349e-34
11.5	51	17	3.83268	-1.97776e-14	9.52504e-21	3.41612e-34
11.5	52	17	3.83268	-1.97776e-14	9.52504e-21	1.87433e-35
11.6	52	17	3.83268	-1.97776e-14	9.52504e-21	-7.27257e-35
11.6	53	17	3.83268	-1.97776e-14	9.52504e-21	-9.42377e-34
11.7	53	17	3.83268	-1.97776e-14	9.52504e-21	-9.32357e-34
11.7	54	17	3.83268	-1.97776e-14	9.52504e-21	4.03253e-35
11.8	54	17	3.83268	-1.97776e-14	9.52504e-21	5.81618e-35
11.8	55	17	3.83268	-1.97776e-14	9.52504e-21	5.45441e-35
11.9	55	17	3.83268	-1.97776e-14	9.52504e-21	-5.92523e-36
11.9	56	17	3.83268	-1.97776e-14	9.52504e-21	4.65212e-35
12	56	17	3.83268	-1.97776e-14	9.52504e-21	-1.49963e-36
12	57	17	3.83268	-1.97776e-14	9.52504e-21	-2.43017e-35
12.1	57	17	3.83268	-1.97776e-14	9.52504e-21	6.00449e-35
12.1	58	17	3.83268	-1.97776e-14	9.52504e-21	-1.08397e-35
12.2	58	17	3.83268	-1.97776e-14	9.52504e-21	-1.58806e-35
12.2	59	17	3.83268	-1.97776e-14	9.52504e-21	-6.6973e-35
12.3	59	17	3.83268	-1.97776e-14	9.52504e-21	1.11636e-34
12.3	60	17	3.83268	-1.97776e-14	9.52504e-21	-1.5003e-35
12.4	60	17	3.83268	-1.97776e-14	9.52504e-21	1.6818e-35
12.4	61	17	3.83268	-1.97776e-14	9.52504e-21	1.34409e-34
12.5	61	17	3.83268	-1.97776e-14	9.52504e-21	7.71609e-35
12.5	62	17	3.83268	-1.97776e-14	9.52504e-21	2.02011e-35
12.6	62	17	3.83268	-1.97776e-14	9.52504e-21	-1.39923e-35
12.6	63	17	3.83268	-1.97776e-14	9.52504e-21	1.48186e-34
12.7	63	17	3.83268	-1.97776e-14	9.52504e-21	8.58114e-35
12.7	64	17	3.83268	-1.97776e-14	9.52504e-21	-9.05996e-36
12.8	64	17	3.83268	-1.97776e-14	9.52504e-21	3.75649e-35
12.8	65	17	3.83268	-1.97776e-14	9.52504e-21	-3.45898e-35
12.9	65	17	3.83268	-1.97776e-14	9.52504e-21	8.92162e-35
12.9	66	17	3.83268	-1.97776e-14	9.52504e-21	7.88447e-35
13	66	17	3.83268	-1.97776e-14	9.52504e-21	1.39065e-35
13	67	17	3.83268	-1.97776e-14	9.52504e-21	1.71807e-34
13.1	67	17	3.83268	-1.97776e-14	9.52504e-21	1.0465e-34
13.1	68	17	3.83268	-1.97776e-14	9.52504e-21	-5.71633e-35
13.2	68	17	3.83268	-1.97776e-14	9.52504e-21	4.15445e-35
13.2	69	17	3.83268	-1.97776e-14	9.52504e-21	2.84847e-35
13.3	69	17	3.83268	-1.97776e-14	9.52504e-21	4.14664e-35
13.3	70	17	3.83268	-1.97776e-14	9.52504e-21	-4.3298e-35
13.4	70	17	3.83268	-1.97776e-14	9.52504e-21	6.65364e-35
13.4	71	17	3.83268	-1.97776e-14	9.52504e-21	2.83538e-35
13.5	71	17	3.83268	-1.97776e-14	9.52504e-21	1.26207e-34
13.5	72	17	3.83268	-1.97776e-14	9.52504e-21	1.63585e-36
13.6	72	17	3.83268	-1.97776e-14	9.52504e-21	2.63561e-35
13.6	73	17	3.83268	-1.97776e-14	9.52504e-21	1.79835e-35
13.7	73	17	3.83268	-1.97776e-14	9.52504e-21	8.02464e-35
13.7	74	17	3.83268	-1.97776e-14	9.52504e-21	-8.07291e-36
13.8	74	17	3.83268	-1.97776e-14	9.52504e-21	2.14811e-35
13.8	75	17	3.83268	-1.97776e-14	9.52504e-21	-1.8139e-35
13.9	75	17	3.83268	-1.97776e-14	9.52504e-21	-3.51679e-35
13.9	76	17	3.83268	-1.97776e-14	9.52504e-21	-7.72462e-35
14	76	17	3.83268	-1.97776e-14	9.52504e-21	-7.28153e-35
14	77	17	3.83268	-1.97776e-14	9.52504e-21	-2.58056e-35
14.1	77	17	3.83268	-1.97776e-14	9.52504e-21	-8.63322e-36
14.1	78	17	3.83268	-1.97776e-14	9.52504e-21	2.80546e-35
14.2	78	17	3.83268	-1.97776e-14	9.52504e-21	-2.69518e-35
14.2	79	17	3.83268	-1.97776e-14	9.52504e-21	-3.8823e-35
14.3	79	17	3.83268	-1.97776e-14	9.52504e-21	-3.06218e-35
14.3	80	17	3.83268	-1.97776e-14	9.52504e-21	2.65967e-36
14.4	80	17	3.83268	-1.97776e-14	9.52504e-21	-2.8505e-35
14.4	81	17	3.83268	-1.97776e-14	9.52504e-21	3.22805e-35
14.5	81	17	3.83268	-1.97776e-14	9.52504e-21	-3.6108e-36
14.5	82	17	3.83268	-1.97776e-14	9.52504e-21	-2.07722e-35
14.6	82	17	3.83268	-1.97776e-14	9.52504e-21	3.48708e-35
14.6	83	17	3.83268	-1.97776e-14	9.52504e-21	-5.69604e-35
14.7	83	17	3.83268	-1.97776e-14	9.52504e-21	3.6784e-35
14.7	84	17	3.83268	-1.97776e-14	9.52504e-21	-6.51392e-35
14.8	84	17	3.83268	-1.97776e-14	9.52504e-21	1.27045e-35
14.8	85	17	3.83268	-1.97776e-14	9.52504e-21	-1.42235e-34
14.9	85	17	3.83268	-1.97776e-14	9.52504e-21	-3.88152e-35
14.9	86	17	3.83268	-1.97776e-14	9.52504e-21	-9.1721e-35
15	86	17	3.83268	-1.97776e-14	9.52504e-21	-1.72378e-35
15	87	17	3.83268	-1.97776e-14	9.52504e-21	-2.45714e-35
15.1	87	17	3.83268	-1.97776e-14	9.52504e-21	-8.1198e-35
15.1	88	17	3.83268	-1.97776e-14	9.52504e-21	7.91889e-35
15.2	88	17	3.83268	-1.97776e-14	9.52504e-21	-8.61628e-35
15.2	89	17	3.83268	-1.97776e-14	9.52504e-21	4.12009e-35
15.3	89	17	3.83268	-1.97776e-14	9.52504e-21	-2.24771e-35
15.3	90	17	3.83268	-1.97776e-14	9.52504e-21	-6.35518e-36
15.4	90	17	3.83268	-1.97776e-14	9.52504e-21	-1.75966e-35
15.4	91	17	3.83268	-1.97776e-14	9.52504e-21	-2.83144e-35
15.5	91	17	3.83268	-1.97776e-14	9.52504e-21	-4.73785e-35
15.5	92	17	3.83268	-1.97776e-14	9.52504e-21	2.44977e-35
15.6	92	17	3.83268	-1.97776e-14	9.52504e-21	2.18161e-35
15.6	93	17	3.83268	-1.97776e-14	9.52504e-21	-2.07182e-35
15.7	93	17	3.83268	-1.97776e-14	9.52504e-21	-4.68327e-35
15.7	94	17	3.83268	-1.97776e-14	9.52504e-21	3.75613e-35
15.8	94	17	3.83268	-1.97776e-14	9.52504e-21	4.44999e-35
15.8	95	17	3.83268	-1.97776e-14	9.52504e-21	-3.56035e-35
15.9	95	17	3.83268	-1.97776e-14	9.52504e-21	3.71545e-35
15.9	96	17	3.83268	-1.97776e-14	9.52504e-21	-4.12947e-35
16	96	17	3.83268	-1.97776e-14	9.52504e-21	-2.9042e-35
16	97	17	3.83268	-1.97776e-14	9.52504e-21	-8.8212e-35
16.1	97	17	3.83268	-1.97776e-14	9.52504e-21	-9.2491e-35
16.1	98	17	3.83268	-1.97776e-14	9.52504e-21	2.07045e-35
16.2	98	17	3.83268	-1.97776e-14	9.52504e-21	1.39583e-35
16.2	99	17	3.83268	-1.97776e-14	9.52504e-21	7.00732e-36
16.3	99	17	3.83268	-1.97776e-14	9.52504e-21	-2.4019e-35
16.3	100	17	3.83268	-1.97776e-14	9.52504e-21	-2.65489e-35
16.4	100	17	3.83268	-1.97776e-14	9.52504e-21	-2.12593e-35
16.4	101	17	3.83268	-1.97776e-14	9.52504e-21	-4.02866e-35
16.5	101	17	3.83268	-1.97776e-14	9.52504e-21	-8.25238e-35
16.5	102	17	3.83268	-1.97776e-14	9.52504e-21	5.80322e-35
16.6	102	17	3.83268	-1.97776e-14	9.52504e-21	-4.97053e-35
16.6	103	17	3.83268	-1.97776e-14	9.52504e-21	-7.23333e-36
16.7	103	17	3.83268	-1.97776e-14	9.52504e-21	4.56731e-35
16.7	104	17	3.83268	-1.97776e-14	9.52504e-21	-2.97534e-35
16.8	104	17	3.83268	-1.97776e-14	9.52504e-21	1.41391e-35
16.8	105	17	3.83268	-1.97776e-14	9.52504e-21	-4.35496e-35
16.9	105	17	3.83268	-1.97776e-14	9.52504e-21	-2.33861e-35
16.9	106	17	3.83268	-1.97776e-14	9.52504e-21	-4.00897e-35
17	106	17	3.83268	-1.97776e-14	9.52504e-21	-3.51993e-35
17	107	17	3.83268	-1.97776e-14	9.52504e-21	-3.80081e-35
17.1	107	17	3.83268	-1.97776e-14	9.52504e-21	-1.05965e-34
17.1	108	17	3.83268	-1.97776e-14	9.52504e-21	2.35233e-35
17.2	108	17	3.83268	-1.97776e-14	9.52504e-21	1.56851e-35
17.2	109	17	3.83268	-1.97776e-14	9.52504e-21	1.25299e-35
17.3	109	17	3.83268	-1.97776e-14	9.52504e-21	-1.12827e-35
17.3	110	17	3.83268	-1.97776e-14	9.52504e-21	2.42772e-35
17.4	110	17	3.83268	-1.97776e-14	9.52504e-21	-9.8511e-35
17.4	111	17	3.83268	-1.97776e-14	9.52504e-21	9.28461e-36
17.5	111	17	3.83268	-1.97776e-14	9.52504e-21	-6.65585e-35
17.5	112	17	3.83268	-1.97776e-14	9.52504e-21	-1.83266e-35
17.6	112	17	3.83268	-1.97776e-14	9.52504e-21	-6.10441e-35
17.6	113	17	3.83268	-1.97776e-14	9.52504e-21	-6.74349e-35
17.7	113	17	3.83268	-1.97776e-14	9.52504e-21	-1.03464e-34
17.7	114	17	3.83268	-1.97776e-14	9.52504e-21	2.55471e-35
17.8	114	17	3.83268	-1.97776e-14	9.52504e-21	-4.44424e-35
17.8	115	17	3.83268	-1.97776e-14	9.52504e-21	-2.7049e-36
17.9	115	17	3.83268	-1.97776e-14	9.52504e-21	-5.54414e-35
17.9	116	17	3.83268	-1.97776e-14	9.52504e-21	8.19165e-35
18	116	17	3.83268	-1.97776e-14	9.52504e-21	6.18601e-35
18	117	17	3.83268	-1.97776e-14	9.52504e-21	7.87021e-35
18.1	117	17	3.83268	-1.97776e-14	9.52504e-21	-2.22489e-35
18.1	118	17	3.83268	-1.97776e-14	9.52504e-21	5.86788e-36
18.2	118	17	3.83268	-1.97776e-14	9.52504e-21	-2.43998e-35
18.2	119	17	3.83268	-1.97776e-14	9.52504e-21	-2.28732e-35
18.3	119	17	3.83268	-1.97776e-14	9.52504e-21	-5.42132e-36
18.3	120	17	3.83268	-1.97776e-14	9.52504e-21	-2.77131e-35
18.4	120	17	3.83268	-1.97776e-14	9.52504e-21	1.50724e-35
18.4	121	17	3.83268	-1.97776e-14	9.52504e-21	-1.48357e-35
18.5	121	17	3.83268	-1.97776e-14	9.52504e-21	-1.54661e-35
18.5	122	17	3.83268	-1.97776e-14	9.52504e-21	2.13866e-36
18.6	122	17	3.83268	-1.97776e-14	9.52504e-21	-1.01966e-35
18.6	123	17	3.83268	-1.97776e-14	9.52504e-21	-5.06782e-35
18.7	123	17	3.83268	-1.97776e-14	9.52504e-21	8.7395e-36
18.7	124	17	3.83268	-1.97776e-14	9.52504e-21	4.36692e-35
18.8	124	17	3.83268	-1.97776e-14	9.52504e-21	-1.81115e-35
18.8	125	17	3.83268	-1.97776e-14	9.52504e-21	2.04157e-35
18.9	125	17	3.83268	-1.97776e-14	9.52504e-21	2.48962e-37
18.9	126	17	3.83268	-1.97776e-14	9.52504e-21	2.27764e-35
19	126	17	3.83268	-1.97776e-14	9.52504e-21	3.73131e-35
19	127	17	3.83268	-1.97776e-14	9.52504e-21	-2.64826e-35
19.1	127	17	3.83268	-1.97776e-14	9.52504e-21	2.44268e-35
19.1	128	17	3.83268	-1.97776e-14	9.52504e-21	6.37331e-36
19.2	128	17	3.83268	-1.97776e-14	9.52504e-21	7.70645e-36
19.2	129	17	3.83268	-1.97776e-14	9.52504e-21	6.10282e-35
19.3	129	17	3.83268	-1.97776e-14	9.52504e-21	-8.02349e-35
19.3	130	17	3.83268	-1.97776e-14	9.52504e-21	5.43683e-35
19.4	130	17	3.83268	-1.97776e-14	9.52504e-21	-5.22941e-35
19.4	131	17	3.83268	-1.97776e-14	9.52504e-21	2.53546e-35
19.5	131	17	3.83268	-1.97776e-14	9.52504e-21	-3.06512e-36
19.5	132	17	3.83268	-1.97776e-14	9.52504e-21	5.79013e-36
19.6	132	17	3.83268	-1.97776e-14	9.52504e-21	2.07085e-35
19.6	133	17	3.83268	-1.97776e-14	9.52504e-21	-3.3366e-35
19.7	133	17	3.83268	-1.97776e-14	9.52504e-21	-2.80102e-36
19.7	134	17	3.83268	-1.97776e-14	9.52504e-21	-6.0936e-35
19.8	134	17	3.83268	-1.97776e-14	9.52504e-21	-9.40402e-36
19.8	135	17	3.83268	-1.97776e-14	9.52504e-21	-8.76376e-35
19.9	135	17	3.83268	-1.97776e-14	9.52504e-21	-4.97606e-35
19.9	136	17	3.83268	-1.97776e-14	9.52504e-21	2.28468e-35
20	136	17	3.83268	-1.97776e-14	9.52504e-21	-2.63144e-35
20	137	17	3.83268	-1.97776e-14	9.52504e-21	7.51819e-35
20.1	137	17	3.83268	-1.97776e-14	9.52504e-21	-8.70395e-36
6.5	0	1	7.67128376897639	2.67276049877637e-14	0.317476136782999	4.7235175585245e-16
6.5	0	2	7.67128376897639	2.67276049877637e-14	-0.0023154435070132	-1.64746510196674e-17
6.5	0	3	7.67128376897639	2.67276049877637e-14	0.107754825072043	-5.05047623809827e-16
6.5	0	4	7.67128376897639	2.67276049877637e-14	2.2843064138527	3.53901153303601e-15
6.6	0	1	7.67128376897639	2.67276049877637e-14	0.314456195718967	5.24998254405701e-16
6.6	0	2	7.67128376897639	2.67276049877637e-14	-0.00182973808674675	-1.65735399612681e-17
6.6	0	3	7.67128376897639	2.67276049877637e-14	0.106695344565145	-8.22791782776275e-16
6.6	0	4	7.67128376897639	2.67276049877637e-14	2.16859094734183	3.85459240328612e-15
6.6	0	17	3.83564	-8.39603e-14	0.801976	-1.89965e-14
6.5	0	17	3.83564	-8.39603e-14	0.809171	-1.7891e-14
6.6	1	17	3.83564	5.45727e-14	0.783883	-4.30038e-12
6.7	1	17	3.83564	5.45727e-14	0.777501	3.45655e-13
6.7	2	17	3.83564	5.45727e-14	0.727933	-2.65636e-11
6.8	2	17	3.83564	5.45727e-14	0.722683	-5.12736e-11
6.8	3	17	3.83564	5.45727e-14	0.648972	-4.956e-10
6.9	3	17	3.83564	5.45727e-14	0.645427	-5.84417e-10
6.9	4	17	3.83564	5.45727e-14	0.558296	-2.45085e-15
7	4	17	3.83564	5.45727e-14	0.556032	-1.15751e-15
7	5	17	3.83564	5.45727e-14	0.462142	5.52327e-11
7.1	5	17	3.83564	5.45727e-14	0.461758	-4.26218e-10
7.1	6	17	3.83564	5.45727e-14	0.36254	-1.68742e-15
7.2	6	17	3.83564	5.45727e-14	0.36396	-1.14285e-15
7.2	7	17	3.83564	5.45727e-14	0.268747	-9.40174e-10
7.3	7	17	3.83564	5.45727e-14	0.271641	-9.15292e-10
7.3	8	17	3.83564	5.45727e-14	0.184584	1.04134e-15
7.4	8	17	3.83564	5.45727e-14	0.188582	9.55934e-16
7.4	9	17	3.83564	5.45727e-14	0.117437	4.08526e-11
7.5	9	17	3.83564	5.45727e-14	0.121154	3.41249e-11
7.5	10	17	3.83564	5.45727e-14	0.069197	-2.9919e-16
7.6	10	17	3.83564	5.45727e-14	0.0722179	7.65397e-17
7.6	11	17	3.83564	5.45727e-14	0.0380701	-3.97505e-12
7.7	11	17	3.83564	5.45727e-14	0.0401091	1.47531e-14
7.7	12	17	3.83564	5.45727e-14	0.0193534	7.15977e-17
7.8	12	17	3.83564	5.45727e-14	0.0207631	1.40888e-16
7.8	13	17	3.83564	5.45727e-14	0.00864601	3.69244e-12
7.9	13	17	3.83564	5.45727e-14	0.0095507	4.40982e-12
7.9	14	17	3.83564	5.45727e-14	0.00334956	4.6588e-18
8	14	17	3.83564	5.45727e-14	0.00380887	-3.21907e-18
8	15	17	3.83564	5.45727e-14	0.0011346	8.53101e-13
8.1	15	17	3.83564	5.45727e-14	0.00133089	9.42306e-13
8.1	16	17	3.83564	5.45727e-14	0.000329601	8.17472e-19
8.2	16	17	3.83564	5.45727e-14	0.000403112	4.12463e-19
8.2	17	17	3.83564	5.45727e-14	7.94939e-05	1.77149e-13
8.3	17	17	3.83564	5.45727e-14	0.000102442	2.00189e-13
8.3	18	17	3.83564	5.45727e-14	1.56434e-05	2.13564e-20
8.4	18	17	3.83564	5.45727e-14	2.13479e-05	2.42703e-20
8.4	19	17	3.83564	5.45727e-14	2.51366e-06	-2.00673e-14
8.5	19	17	3.83564	5.45727e-14	3.63462e-06	-2.42196e-14
8.5	20	17	3.83564	5.45727e-14	3.334e-07	5.76698e-22
8.6	20	17	3.83564	5.45727e-14	5.09959e-07	1.07911e-21
8.6	21	17	3.83564	5.45727e-14	3.70311e-08	5.91955e-15
8.7	21	17	3.83564	5.45727e-14	5.97729e-08	6.30725e-15
8.7	22	17	3.83564	5.45727e-14	3.49541e-09	1.42525e-23
8.8	22	17	3.83564	5.45727e-14	5.93882e-09	-4.54734e-23
8.8	23	17	3.83564	5.45727e-14	2.84234e-10	1.25268e-16
8.9	23	17	3.83564	5.45727e-14	5.0712e-10	1.22211e-16
8.9	24	17	3.83564	5.45727e-14	2.01524e-11	2.47245e-25
9	24	17	3.83564	5.45727e-14	3.76785e-11	3.07183e-25
9	25	17	3.83564	5.45727e-14	1.25861e-12	-1.20776e-18
9.1	25	17	3.83564	5.45727e-14	2.46194e-12	-1.0827e-17
9.1	26	17	3.83564	5.45727e-14	6.97205e-14	-6.39404e-27
9.2	26	17	3.83564	5.45727e-14	1.42594e-13	9.34978e-28
9.2	27	17	3.83564	5.45727e-14	3.4568e-15	-2.48969e-18
9.3	27	17	3.83564	5.45727e-14	7.38736e-15	-3.5157e-18
9.3	28	17	3.83564	5.45727e-14	1.53909e-16	2.83822e-28
9.4	28	17	3.83564	5.45727e-14	3.43941e-16	-2.17396e-28
9.4	29	17	3.83564	5.45727e-14	6.01408e-18	-2.12562e-21
9.5	29	17	3.83564	5.45727e-14	1.39184e-17	-1.99786e-21
9.5	30	17	3.83564	5.45727e-14	4.67292e-19	1.61668e-29
9.6	30	17	3.83564	5.45727e-14	7.45293e-19	-4.67042e-29
9.6	31	17	3.83564	5.45727e-14	2.96763e-19	1.82319e-22
9.7	31	17	3.83564	5.45727e-14	3.04498e-19	2.94473e-22
9.7	32	17	3.83564	5.45727e-14	2.92976e-19	-5.14691e-30
9.8	32	17	3.83564	5.45727e-14	2.93126e-19	-1.52501e-30
9.8	33	17	3.83564	5.45727e-14	2.92936e-19	3.76044e-24
9.9	33	17	3.83564	5.45727e-14	2.92938e-19	3.42552e-24
9.9	34	17	3.83564	5.45727e-14	2.92942e-19	-1.71117e-31
10	34	17	3.83564	5.45727e-14	2.92942e-19	-1.31189e-30
10	35	17	3.83564	5.45727e-14	2.92943e-19	1.73299e-25
10.1	35	17	3.83564	5.45727e-14	2.92943e-19	1.72885e-25
10.1	36	17	3.83564	5.45727e-14	2.92944e-19	-2.85074e-31
10.2	36	17	3.83564	5.45727e-14	2.92944e-19	1.51635e-31
10.2	37	17	3.83564	5.45727e-14	2.92943e-19	-7.58588e-27
10.3	37	17	3.83564	5.45727e-14	2.92943e-19	-7.58563e-27
10.3	38	17	3.83564	5.45727e-14	2.92943e-19	1.11811e-32
10.4	38	17	3.83564	5.45727e-14	2.92943e-19	1.95669e-32
10.4	39	17	3.83564	5.45727e-14	2.92943e-19	-1.39525e-26
10.5	39	17	3.83564	5.45727e-14	2.92943e-19	-1.39524e-26
10.5	40	17	3.83564	5.45727e-14	2.92942e-19	-1.05198e-34
10.6	40	17	3.83564	5.45727e-14	2.92942e-19	-2.20916e-33
10.6	41	17	3.83564	5.45727e-14	2.92942e-19	9.23596e-28
10.7	41	17	3.83564	5.45727e-14	2.92942e-19	9.2359e-28
10.7	42	17	3.83564	5.45727e-14	2.92942e-19	-2.48565e-34
10.8	42	17	3.83564	5.45727e-14	2.92942e-19	1.67781e-33
10.8	43	17	3.83564	5.45727e-14	2.92942e-19	-3.63338e-28
10.9	43	17	3.83564	5.45727e-14	2.92942e-19	-3.6334e-28
10.9	44	17	3.83564	5.45727e-14	2.92942e-19	2.73133e-35
11	44	17	3.83564	5.45727e-14	2.92942e-19	2.68581e-34
11	45	17	3.83564	5.45727e-14	2.92942e-19	-1.19255e-29
11.1	45	17	3.83564	5.45727e-14	2.92942e-19	-1.19255e-29
11.1	46	17	3.83564	5.45727e-14	2.92942e-19	-2.23168e-34
11.2	46	17	3.83564	5.45727e-14	2.92942e-19	-2.44941e-35
11.2	47	17	3.83564	5.45727e-14	2.92942e-19	-1.69285e-31
11.3	47	17	3.83564	5.45727e-14	2.92942e-19	-1.68136e-31
11.3	48	17	3.83564	5.45727e-14	2.92942e-19	-3.30814e-34
11.4	48	17	3.83564	5.45727e-14	2.92942e-19	1.15105e-33
11.4	49	17	3.83564	5.45727e-14	2.92942e-19	1.99031e-31
11.5	49	17	3.83564	5.45727e-14	2.92942e-19	1.98306e-31
11.5	50	17	3.83564	5.45727e-14	2.92942e-19	-2.72575e-33
11.6	50	17	3.83564	5.45727e-14	2.92942e-19	7.93272e-34
11.6	51	17	3.83564	5.45727e-14	2.92942e-19	5.94344e-32
11.7	51	17	3.83564	5.45727e-14	2.92942e-19	5.71354e-32
11.7	52	17	3.83564	5.45727e-14	2.92942e-19	-2.88386e-33
11.8	52	17	3.83564	5.45727e-14	2.92942e-19	6.2089e-34
11.8	53	17	3.83564	5.45727e-14	2.92942e-19	-6.98747e-33
11.9	53	17	3.83564	5.45727e-14	2.92942e-19	-8.64471e-33
11.9	54	17	3.83564	5.45727e-14	2.92942e-19	-2.27245e-33
12	54	17	3.83564	5.45727e-14	2.92942e-19	-2.61243e-33
12	55	17	3.83564	5.45727e-14	2.92942e-19	-6.48046e-33
12.1	55	17	3.83564	5.45727e-14	2.92942e-19	-5.15015e-33
12.1	56	17	3.83564	5.45727e-14	2.92942e-19	1.55113e-34
12.2	56	17	3.83564	5.45727e-14	2.92942e-19	-8.34853e-34
12.2	57	17	3.83564	5.45727e-14	2.92942e-19	-2.1763e-33
12.3	57	17	3.83564	5.45727e-14	2.92942e-19	-1.53707e-33
12.3	58	17	3.83564	5.45727e-14	2.92942e-19	1.38843e-33
12.4	58	17	3.83564	5.45727e-14	2.92942e-19	-6.13405e-34
12.4	59	17	3.83564	5.45727e-14	2.92942e-19	-1.26551e-33
12.5	59	17	3.83564	5.45727e-14	2.92942e-19	-1.63624e-33
12.5	60	17	3.83564	5.45727e-14	2.92942e-19	2.08316e-33
12.6	60	17	3.83564	5.45727e-14	2.92942e-19	-1.86018e-34
12.6	61	17	3.83564	5.45727e-14	2.92942e-19	-1.06072e-33
12.7	61	17	3.83564	5.45727e-14	2.92942e-19	-1.75759e-33
12.7	62	17	3.83564	5.45727e-14	2.92942e-19	-2.72052e-34
12.8	62	17	3.83564	5.45727e-14	2.92942e-19	-1.03885e-33
12.8	63	17	3.83564	5.45727e-14	2.92942e-19	1.18828e-33
12.9	63	17	3.83564	5.45727e-14	2.92942e-19	2.18598e-33
12.9	64	17	3.83564	5.45727e-14	2.92942e-19	-8.09106e-34
13	64	17	3.83564	5.45727e-14	2.92942e-19	-1.41841e-33
13	65	17	3.83564	5.45727e-14	2.92942e-19	6.26798e-35
13.1	65	17	3.83564	5.45727e-14	2.92942e-19	7.1222e-34
13.1	66	17	3.83564	5.45727e-14	2.92942e-19	8.67102e-34
13.2	66	17	3.83564	5.45727e-14	2.92942e-19	-2.22755e-34
13.2	67	17	3.83564	5.45727e-14	2.92942e-19	1.46646e-34
13.3	67	17	3.83564	5.45727e-14	2.92942e-19	3.61072e-34
13.3	68	17	3.83564	5.45727e-14	2.92942e-19	1.25696e-33
13.4	68	17	3.83564	5.45727e-14	2.92942e-19	-7.18842e-34
13.4	69	17	3.83564	5.45727e-14	2.92942e-19	1.07082e-33
13.5	69	17	3.83564	5.45727e-14	2.92942e-19	1.92487e-33
13.5	70	17	3.83564	5.45727e-14	2.92942e-19	-1.23786e-33
13.6	70	17	3.83564	5.45727e-14	2.92942e-19	6.1258e-34
13.6	71	17	3.83564	5.45727e-14	2.92942e-19	1.38261e-33
13.7	71	17	3.83564	5.45727e-14	2.92942e-19	2.5549e-33
13.7	72	17	3.83564	5.45727e-14	2.92942e-19	1.69371e-33
13.8	72	17	3.83564	5.45727e-14	2.92942e-19	2.11386e-33
13.8	73	17	3.83564	5.45727e-14	2.92942e-19	1.53374e-33
13.9	73	17	3.83564	5.45727e-14	2.92942e-19	1.99049e-34
13.9	74	17	3.83564	5.45727e-14	2.92942e-19	-1.13927e-33
14	74	17	3.83564	5.45727e-14	2.92942e-19	-8.4455e-34
14	75	17	3.83564	5.45727e-14	2.92942e-19	-1.46505e-33
14.1	75	17	3.83564	5.45727e-14	2.92942e-19	-1.35553e-35
14.1	76	17	3.83564	5.45727e-14	2.92942e-19	-1.63333e-33
14.2	76	17	3.83564	5.45727e-14	2.92942e-19	-2.10128e-34
14.2	77	17	3.83564	5.45727e-14	2.92942e-19	-1.36333e-33
14.3	77	17	3.83564	5.45727e-14	2.92942e-19	-5.19418e-34
14.3	78	17	3.83564	5.45727e-14	2.92942e-19	-9.72474e-34
14.4	78	17	3.83564	5.45727e-14	2.92942e-19	7.35329e-34
14.4	79	17	3.83564	5.45727e-14	2.92942e-19	-2.77834e-33
14.5	79	17	3.83564	5.45727e-14	2.92942e-19	1.46975e-33
14.5	80	17	3.83564	5.45727e-14	2.92942e-19	-5.73444e-34
14.6	80	17	3.83564	5.45727e-14	2.92942e-19	3.16201e-33
14.6	81	17	3.83564	5.45727e-14	2.92942e-19	-3.11554e-33
14.7	81	17	3.83564	5.45727e-14	2.92942e-19	-3.80386e-33
14.7	82	17	3.83564	5.45727e-14	2.92942e-19	1.90618e-33
14.8	82	17	3.83564	5.45727e-14	2.92942e-19	-2.37593e-33
14.8	83	17	3.83564	5.45727e-14	2.92942e-19	7.16788e-35
14.9	83	17	3.83564	5.45727e-14	2.92942e-19	-3.13744e-33
14.9	84	17	3.83564	5.45727e-14	2.92942e-19	-1.8745e-33
15	84	17	3.83564	5.45727e-14	2.92942e-19	7.46305e-34
15	85	17	3.83564	5.45727e-14	2.92942e-19	-4.72161e-33
15.1	85	17	3.83564	5.45727e-14	2.92942e-19	-2.20989e-33
15.1	86	17	3.83564	5.45727e-14	2.92942e-19	-6.58463e-34
15.2	86	17	3.83564	5.45727e-14	2.92942e-19	5.28331e-34
15.2	87	17	3.83564	5.45727e-14	2.92942e-19	4.87547e-34
15.3	87	17	3.83564	5.45727e-14	2.92942e-19	1.85792e-33
15.3	88	17	3.83564	5.45727e-14	2.92942e-19	-1.22371e-35
15.4	88	17	3.83564	5.45727e-14	2.92942e-19	9.33225e-34
15.4	89	17	3.83564	5.45727e-14	2.92942e-19	-2.39453e-33
15.5	89	17	3.83564	5.45727e-14	2.92942e-19	-6.2646e-34
15.5	90	17	3.83564	5.45727e-14	2.92942e-19	-2.83263e-34
15.6	90	17	3.83564	5.45727e-14	2.92942e-19	1.73856e-33
15.6	91	17	3.83564	5.45727e-14	2.92942e-19	-7.388e-34
15.7	91	17	3.83564	5.45727e-14	2.92942e-19	-2.68007e-33
15.7	92	17	3.83564	5.45727e-14	2.92942e-19	-9.87692e-34
15.8	92	17	3.83564	5.45727e-14	2.92942e-19	-3.42117e-33
15.8	93	17	3.83564	5.45727e-14	2.92942e-19	-6.982e-34
15.9	93	17	3.83564	5.45727e-14	2.92942e-19	-2.37418e-33
15.9	94	17	3.83564	5.45727e-14	2.92942e-19	3.15438e-33
16	94	17	3.83564	5.45727e-14	2.92942e-19	-2.32637e-33
16	95	17	3.83564	5.45727e-14	2.92942e-19	6.40499e-34
16.1	95	17	3.83564	5.45727e-14	2.92942e-19	-1.71787e-33
16.1	96	17	3.83564	5.45727e-14	2.92942e-19	-5.56022e-34
16.2	96	17	3.83564	5.45727e-14	2.92942e-19	2.48991e-33
16.2	97	17	3.83564	5.45727e-14	2.92942e-19	5.98624e-34
16.3	97	17	3.83564	5.45727e-14	2.92942e-19	8.56822e-34
16.3	98	17	3.83564	5.45727e-14	2.92942e-19	1.84753e-33
16.4	98	17	3.83564	5.45727e-14	2.92942e-19	7.55121e-34
16.4	99	17	3.83564	5.45727e-14	2.92942e-19	-8.03259e-34
16.5	99	17	3.83564	5.45727e-14	2.92942e-19	-1.08082e-34
16.5	100	17	3.83564	5.45727e-14	2.92942e-19	1.84786e-33
16.6	100	17	3.83564	5.45727e-14	2.92942e-19	2.55722e-34
16.6	101	17	3.83564	5.45727e-14	2.92942e-19	8.38953e-34
16.7	101	17	3.83564	5.45727e-14	2.92942e-19	-2.18308e-33
16.7	102	17	3.83564	5.45727e-14	2.92942e-19	1.14079e-33
16.8	102	17	3.83564	5.45727e-14	2.92942e-19	-2.26107e-33
16.8	103	17	3.83564	5.45727e-14	2.92942e-19	-7.52615e-34
16.9	103	17	3.83564	5.45727e-14	2.92942e-19	-2.97295e-33
16.9	104	17	3.83564	5.45727e-14	2.92942e-19	-4.61456e-34
17	104	17	3.83564	5.45727e-14	2.92942e-19	-1.70739e-34
17	105	17	3.83564	5.45727e-14	2.92942e-19	-4.26079e-34
17.1	105	17	3.83564	5.45727e-14	2.92942e-19	7.46702e-34
17.1	106	17	3.83564	5.45727e-14	2.92942e-19	2.28209e-34
17.2	106	17	3.83564	5.45727e-14	2.92942e-19	1.04968e-33
17.2	107	17	3.83564	5.45727e-14	2.92942e-19	-1.74868e-33
17.3	107	17	3.83564	5.45727e-14	2.92942e-19	-1.62286e-33
17.3	108	17	3.83564	5.45727e-14	2.92942e-19	-3.25282e-33
17.4	108	17	3.83564	5.45727e-14	2.92942e-19	-1.22256e-33
17.4	109	17	3.83564	5.45727e-14	2.92942e-19	-2.18266e-33
17.5	109	17	3.83564	5.45727e-14	2.92942e-19	3.77456e-33
17.5	110	17	3.83564	5.45727e-14	2.92942e-19	1.69487e-34
17.6	110	17	3.83564	5.45727e-14	2.92942e-19	3.74305e-33
17.6	111	17	3.83564	5.45727e-14	2.92942e-19	-5.35796e-34
17.7	111	17	3.83564	5.45727e-14	2.92942e-19	2.63049e-33
17.7	112	17	3.83564	5.45727e-14	2.92942e-19	-5.48089e-34
17.8	112	17	3.83564	5.45727e-14	2.92942e-19	1.23459e-33
17.8	113	17	3.83564	5.45727e-14	2.92942e-19	-6.18534e-34
17.9	113	17	3.83564	5.45727e-14	2.92942e-19	6.30937e-34
17.9	114	17	3.83564	5.45727e-14	2.92942e-19	-1.35193e-33
18	114	17	3.83564	5.45727e-14	2.92942e-19	-7.07407e-35
18	115	17	3.83564	5.45727e-14	2.92942e-19	1.60375e-33
18.1	115	17	3.83564	5.45727e-14	2.92942e-19	1.8964e-33
18.1	116	17	3.83564	5.45727e-14	2.92942e-19	-2.2151e-34
18.2	116	17	3.83564	5.45727e-14	2.92942e-19	9.84793e-34
18.2	117	17	3.83564	5.45727e-14	2.92942e-19	4.98509e-35
18.3	117	17	3.83564	5.45727e-14	2.92942e-19	3.88151e-33
18.3	118	17	3.83564	5.45727e-14	2.92942e-19	-9.33795e-34
18.4	118	17	3.83564	5.45727e-14	2.92942e-19	2.77015e-33
18.4	119	17	3.83564	5.45727e-14	2.92942e-19	-6.06483e-34
18.5	119	17	3.83564	5.45727e-14	2.92942e-19	1.78974e-33
18.5	120	17	3.83564	5.45727e-14	2.92942e-19	1.24308e-33
18.6	120	17	3.83564	5.45727e-14	2.92942e-19	2.30157e-33
18.6	121	17	3.83564	5.45727e-14	2.92942e-19	2.24666e-33
18.7	121	17	3.83564	5.45727e-14	2.92942e-19	2.59411e-33
18.7	122	17	3.83564	5.45727e-14	2.92942e-19	6.75311e-34
18.8	122	17	3.83564	5.45727e-14	2.92942e-19	-6.61059e-34
18.8	123	17	3.83564	5.45727e-14	2.92942e-19	-6.80411e-34
18.9	123	17	3.83564	5.45727e-14	2.92942e-19	-4.62923e-34
18.9	124	17	3.83564	5.45727e-14	2.92942e-19	-4.34052e-34
19	124	17	3.83564	5.45727e-14	2.92942e-19	2.79498e-34
19	125	17	3.83564	5.45727e-14	2.92942e-19	4.28816e-34
19.1	125	17	3.83564	5.45727e-14	2.92942e-19	1.65877e-33
19.1	126	17	3.83564	5.45727e-14	2.92942e-19	2.81928e-35
19.2	126	17	3.83564	5.45727e-14	2.92942e-19	1.01131e-33
19.2	127	17	3.83564	5.45727e-14	2.92942e-19	2.38322e-33
19.3	127	17	3.83564	5.45727e-14	2.92942e-19	1.91911e-33
19.3	128	17	3.83564	5.45727e-14	2.92942e-19	-9.02681e-34
19.4	128	17	3.83564	5.45727e-14	2.92942e-19	3.16256e-34
19.4	129	17	3.83564	5.45727e-14	2.92942e-19	-8.52609e-34
19.5	129	17	3.83564	5.45727e-14	2.92942e-19	5.21357e-34
19.5	130	17	3.83564	5.45727e-14	2.92942e-19	-1.21701e-33
19.6	130	17	3.83564	5.45727e-14	2.92942e-19	-1.24823e-33
19.6	131	17	3.83564	5.45727e-14	2.92942e-19	5.96648e-34
19.7	131	17	3.83564	5.45727e-14	2.92942e-19	2.77761e-33
19.7	132	17	3.83564	5.45727e-14	2.92942e-19	-2.28374e-34
19.8	132	17	3.83564	5.45727e-14	2.92942e-19	3.14158e-33
19.8	133	17	3.83564	5.45727e-14	2.92942e-19	1.05856e-33
19.9	133	17	3.83564	5.45727e-14	2.92942e-19	1.03126e-33
19.9	134	17	3.83564	5.45727e-14	2.92942e-19	-1.97048e-33
20	134	17	3.83564	5.45727e-14	2.92942e-19	-2.69439e-33
20	135	17	3.83564	5.45727e-14	2.92942e-19	-2.14006e-34
20.1	135	17	3.83564	5.45727e-14	2.92942e-19	2.94657e-33
6.7	0	1	7.68494851754469	1.9930163580897e-14	0.312422163839772	3.4933117854855e-16
6.7	0	2	7.68494851754469	1.9930163580897e-14	-0.00109310357144909	-1.7407824912457e-17
6.7	0	3	7.68494851754469	1.9930163580897e-14	0.105902778824491	-4.96947781357107e-16
6.7	0	4	7.68494851754469	1.9930163580897e-14	2.24632657223376	2.43993682349039e-15
6.8	0	1	7.68494851754469	1.9930163580897e-14	0.310221904610814	3.95030968080083e-16
6.8	0	2	7.68494851754469	1.9930163580897e-14	-0.000175467882128997	-1.47855568405123e-17
6.8	0	3	7.68494851754469	1.9930163580897e-14	0.104967007425019	-5.80947364435483e-16
6.8	0	4	7.68494851754469	1.9930163580897e-14	2.13248650277914	1.87912441338336e-15
6.8	0	17	3.84247	9.19879e-14	0.789564	1.83745e-14
6.7	0	17	3.84247	9.19879e-14	0.796385	1.80886e-14
6.8	1	17	3.84247	-1.77846e-14	0.772631	-3.71337e-11
6.9	1	17	3.84247	-1.77846e-14	0.766501	-1.01187e-11
6.9	2	17	3.84247	-1.77846e-14	0.718846	5.60437e-10
7	2	17	3.84247	-1.77846e-14	0.713854	7.60465e-10
7	3	17	3.84247	-1.77846e-14	0.643041	4.64097e-09
7.1	3	17	3.84247	-1.77846e-14	0.639519	4.5399e-09
7.1	4	17	3.84247	-1.77846e-14	0.55488	9.19346e-17
7.2	4	17	3.84247	-1.77846e-14	0.552843	-4.30085e-16
7.2	5	17	3.84247	-1.77846e-14	0.462054	2.23262e-09
7.3	5	17	3.84247	-1.77846e-14	0.461417	2.54949e-09
7.3	6	17	3.84247	-1.77846e-14	0.365976	1.0214e-15
7.4	6	17	3.84247	-1.77846e-14	0.36727	9.57041e-16
7.4	7	17	3.84247	-1.77846e-14	0.27475	-2.00979e-11
7.5	7	17	3.84247	-1.77846e-14	0.277158	-2.46763e-10
7.5	8	17	3.84247	-1.77846e-14	0.19278	-1.92566e-16
7.6	8	17	3.84247	-1.77846e-14	0.196455	-7.68839e-16
7.6	9	17	3.84247	-1.77846e-14	0.125046	-2.55865e-10
7.7	9	17	3.84247	-1.77846e-14	0.128686	-2.22661e-10
7.7	10	17	3.84247	-1.77846e-14	0.0753943	-3.84882e-17
7.8	10	17	3.84247	-1.77846e-14	0.0784431	3.07158e-16
7.8	11	17	3.84247	-1.77846e-14	0.042273	1.11893e-10
7.9	11	17	3.84247	-1.77846e-14	0.0444251	1.13965e-10
7.9	12	17	3.84247	-1.77846e-14	0.0222128	1.75244e-17
8	12	17	3.84247	-1.77846e-14	0.0236309	-3.98894e-17
8	13	17	3.84247	-1.77846e-14	0.0105043	1.0717e-11
8.1	13	17	3.84247	-1.77846e-14	0.0114626	1.29848e-11
8.1	14	17	3.84247	-1.77846e-14	0.00431349	1.42198e-17
8.2	14	17	3.84247	-1.77846e-14	0.00484832	-3.75412e-17
8.2	15	17	3.84247	-1.77846e-14	0.00155158	2.63974e-12
8.3	15	17	3.84247	-1.77846e-14	0.00179305	2.85258e-12
8.3	16	17	3.84247	-1.77846e-14	0.000488152	2.9003e-18
8.4	16	17	3.84247	-1.77846e-14	0.000583859	-1.46708e-18
8.4	17	17	3.84247	-1.77846e-14	0.000130335	2.01451e-13
8.5	17	17	3.84247	-1.77846e-14	0.000163255	2.25007e-13
8.5	18	17	3.84247	-1.77846e-14	2.87224e-05	-9.58199e-20
8.6	18	17	3.84247	-1.77846e-14	3.79807e-05	-1.32394e-19
8.6	19	17	3.84247	-1.77846e-14	5.17919e-06	-6.72064e-14
8.7	19	17	3.84247	-1.77846e-14	7.24897e-06	-7.70819e-14
8.7	20	17	3.84247	-1.77846e-14	7.68686e-07	4.65625e-21
8.8	20	17	3.84247	-1.77846e-14	1.13799e-06	-2.5868e-21
8.8	21	17	3.84247	-1.77846e-14	9.50905e-08	1.35923e-15
8.9	21	17	3.84247	-1.77846e-14	1.48592e-07	8.75466e-16
8.9	22	17	3.84247	-1.77846e-14	9.9461e-09	2.75694e-23
9	22	17	3.84247	-1.77846e-14	1.63643e-08	-9.52522e-23
9	23	17	3.84247	-1.77846e-14	8.91883e-10	-5.18283e-15
9.1	23	17	3.84247	-1.77846e-14	1.5413e-09	-6.09682e-15
9.1	24	17	3.84247	-1.77846e-14	6.9418e-11	-8.17206e-25
9.2	24	17	3.84247	-1.77846e-14	1.25736e-10	3.56599e-26
9.2	25	17	3.84247	-1.77846e-14	4.74085e-12	2.317e-17
9.3	25	17	3.84247	-1.77846e-14	8.98449e-12	3.04509e-17
9.3	26	17	3.84247	-1.77846e-14	2.86303e-13	4.60405e-27
9.4	26	17	3.84247	-1.77846e-14	5.67197e-13	-1.40214e-26
9.4	27	17	3.84247	-1.77846e-14	1.53879e-14	1.31154e-19
9.5	27	17	3.84247	-1.77846e-14	3.18614e-14	-1.04989e-18
9.5	28	17	3.84247	-1.77846e-14	7.42224e-16	-7.45395e-28
9.6	28	17	3.84247	-1.77846e-14	1.60266e-15	-1.21127e-27
9.6	29	17	3.84247	-1.77846e-14	3.53126e-17	-2.18049e-19
9.7	29	17	3.84247	-1.77846e-14	7.27181e-17	-3.81656e-19
9.7	30	17	3.84247	-1.77846e-14	8.11583e-18	-1.74982e-28
9.8	30	17	3.84247	-1.77846e-14	9.40442e-18	-4.45409e-28
9.8	31	17	3.84247	-1.77846e-14	7.34086e-18	-1.84962e-25
9.9	31	17	3.84247	-1.77846e-14	7.37668e-18	-2.84083e-24
9.9	32	17	3.84247	-1.77846e-14	7.32461e-18	3.58772e-29
10	32	17	3.84247	-1.77846e-14	7.32524e-18	7.9727e-29
10	33	17	3.84247	-1.77846e-14	7.32444e-18	1.7549e-23
10.1	33	17	3.84247	-1.77846e-14	7.32444e-18	1.91639e-23
10.1	34	17	3.84247	-1.77846e-14	7.32435e-18	1.85559e-29
10.2	34	17	3.84247	-1.77846e-14	7.32435e-18	-4.99582e-30
10.2	35	17	3.84247	-1.77846e-14	7.32431e-18	5.09198e-24
10.3	35	17	3.84247	-1.77846e-14	7.32431e-18	5.10287e-24
10.3	36	17	3.84247	-1.77846e-14	7.32427e-18	2.09581e-30
10.4	36	17	3.84247	-1.77846e-14	7.32427e-18	-2.18693e-30
10.4	37	17	3.84247	-1.77846e-14	7.32426e-18	-1.59181e-25
10.5	37	17	3.84247	-1.77846e-14	7.32426e-18	-1.5913e-25
10.5	38	17	3.84247	-1.77846e-14	7.32424e-18	8.40172e-32
10.6	38	17	3.84247	-1.77846e-14	7.32424e-18	4.03283e-31
10.6	39	17	3.84247	-1.77846e-14	7.32424e-18	-6.36115e-25
10.7	39	17	3.84247	-1.77846e-14	7.32424e-18	-6.36115e-25
10.7	40	17	3.84247	-1.77846e-14	7.32424e-18	2.2755e-32
10.8	40	17	3.84247	-1.77846e-14	7.32424e-18	5.34742e-32
10.8	41	17	3.84247	-1.77846e-14	7.32424e-18	1.15157e-26
10.9	41	17	3.84247	-1.77846e-14	7.32424e-18	1.15158e-26
10.9	42	17	3.84247	-1.77846e-14	7.32424e-18	1.84044e-32
11	42	17	3.84247	-1.77846e-14	7.32424e-18	-2.16252e-32
11	43	17	3.84247	-1.77846e-14	7.32424e-18	8.10239e-27
11.1	43	17	3.84247	-1.77846e-14	7.32424e-18	8.10237e-27
11.1	44	17	3.84247	-1.77846e-14	7.32424e-18	-8.61588e-33
11.2	44	17	3.84247	-1.77846e-14	7.32424e-18	1.49719e-32
11.2	45	17	3.84247	-1.77846e-14	7.32424e-18	1.59564e-28
11.3	45	17	3.84247	-1.77846e-14	7.32424e-18	1.59598e-28
11.3	46	17	3.84247	-1.77846e-14	7.32424e-18	-1.80601e-32
11.4	46	17	3.84247	-1.77846e-14	7.32424e-18	1.21442e-33
11.4	47	17	3.84247	-1.77846e-14	7.32424e-18	1.91616e-29
11.5	47	17	3.84247	-1.77846e-14	7.32424e-18	1.91875e-29
11.5	48	17	3.84247	-1.77846e-14	7.32424e-18	-1.88305e-32
11.6	48	17	3.84247	-1.77846e-14	7.32424e-18	8.31052e-33
11.6	49	17	3.84247	-1.77846e-14	7.32424e-18	1.55674e-29
11.7	49	17	3.84247	-1.77846e-14	7.32424e-18	1.55625e-29
11.7	50	17	3.84247	-1.77846e-14	7.32424e-18	2.41942e-32
11.8	50	17	3.84247	-1.77846e-14	7.32424e-18	-2.81783e-33
11.8	51	17	3.84247	-1.77846e-14	7.32424e-18	2.1275e-30
11.9	51	17	3.84247	-1.77846e-14	7.32424e-18	2.12582e-30
11.9	52	17	3.84247	-1.77846e-14	7.32424e-18	2.49841e-33
12	52	17	3.84247	-1.77846e-14	7.32424e-18	-6.10753e-32
12	53	17	3.84247	-1.77846e-14	7.32424e-18	2.18535e-30
12.1	53	17	3.84247	-1.77846e-14	7.32424e-18	2.18279e-30
12.1	54	17	3.84247	-1.77846e-14	7.32424e-18	9.39219e-33
12.2	54	17	3.84247	-1.77846e-14	7.32424e-18	1.45596e-32
12.2	55	17	3.84247	-1.77846e-14	7.32424e-18	2.32552e-32
12.3	55	17	3.84247	-1.77846e-14	7.32424e-18	3.45343e-34
12.3	56	17	3.84247	-1.77846e-14	7.32424e-18	-1.04067e-32
12.4	56	17	3.84247	-1.77846e-14	7.32424e-18	-4.11891e-32
12.4	57	17	3.84247	-1.77846e-14	7.32424e-18	-1.46475e-31
12.5	57	17	3.84247	-1.77846e-14	7.32424e-18	-2.024e-31
12.5	58	17	3.84247	-1.77846e-14	7.32424e-18	-1.13272e-32
12.6	58	17	3.84247	-1.77846e-14	7.32424e-18	-4.0741e-32
12.6	59	17	3.84247	-1.77846e-14	7.32424e-18	-9.03071e-32
12.7	59	17	3.84247	-1.77846e-14	7.32424e-18	-1.3474e-31
12.7	60	17	3.84247	-1.77846e-14	7.32424e-18	-7.37615e-32
12.8	60	17	3.84247	-1.77846e-14	7.32424e-18	-3.58952e-32
12.8	61	17	3.84247	-1.77846e-14	7.32424e-18	-1.53377e-31
12.9	61	17	3.84247	-1.77846e-14	7.32424e-18	-5.38715e-32
12.9	62	17	3.84247	-1.77846e-14	7.32424e-18	-9.91304e-32
13	62	17	3.84247	-1.77846e-14	7.32424e-18	3.11042e-32
13	63	17	3.84247	-1.77846e-14	7.32424e-18	-2.66691e-32
13.1	63	17	3.84247	-1.77846e-14	7.32424e-18	-1.60279e-32
13.1	64	17	3.84247	-1.77846e-14	7.32424e-18	2.20075e-32
13.2	64	17	3.84247	-1.77846e-14	7.32424e-18	-9.25544e-33
13.2	65	17	3.84247	-1.77846e-14	7.32424e-18	-1.18313e-32
13.3	65	17	3.84247	-1.77846e-14	7.32424e-18	3.87961e-32
13.3	66	17	3.84247	-1.77846e-14	7.32424e-18	-7.55665e-32
13.4	66	17	3.84247	-1.77846e-14	7.32424e-18	3.98928e-32
13.4	67	17	3.84247	-1.77846e-14	7.32424e-18	-1.38591e-31
13.5	67	17	3.84247	-1.77846e-14	7.32424e-18	-1.05633e-31
13.5	68	17	3.84247	-1.77846e-14	7.32424e-18	-7.29834e-32
13.6	68	17	3.84247	-1.77846e-14	7.32424e-18	-1.94378e-32
13.6	69	17	3.84247	-1.77846e-14	7.32424e-18	-1.55776e-31
13.7	69	17	3.84247	-1.77846e-14	7.32424e-18	-6.81994e-32
13.7	70	17	3.84247	-1.77846e-14	7.32424e-18	6.19433e-32
13.8	70	17	3.84247	-1.77846e-14	7.32424e-18	8.43091e-32
13.8	71	17	3.84247	-1.77846e-14	7.32424e-18	-4.81321e-32
13.9	71	17	3.84247	-1.77846e-14	7.32424e-18	-3.85349e-32
13.9	72	17	3.84247	-1.77846e-14	7.32424e-18	-5.81558e-32
14	72	17	3.84247	-1.77846e-14	7.32424e-18	4.40479e-32
14	73	17	3.84247	-1.77846e-14	7.32424e-18	-2.16991e-31
14.1	73	17	3.84247	-1.77846e-14	7.32424e-18	-7.00554e-32
14.1	74	17	3.84247	-1.77846e-14	7.32424e-18	2.68658e-32
14.2	74	17	3.84247	-1.77846e-14	7.32424e-18	3.28841e-32
14.2	75	17	3.84247	-1.77846e-14	7.32424e-18	-6.09241e-32
14.3	75	17	3.84247	-1.77846e-14	7.32424e-18	-6.33593e-32
14.3	76	17	3.84247	-1.77846e-14	7.32424e-18	-4.06444e-32
14.4	76	17	3.84247	-1.77846e-14	7.32424e-18	1.42487e-32
14.4	77	17	3.84247	-1.77846e-14	7.32424e-18	-1.2261e-31
14.5	77	17	3.84247	-1.77846e-14	7.32424e-18	-6.66255e-32
14.5	78	17	3.84247	-1.77846e-14	7.32424e-18	-1.7137e-32
14.6	78	17	3.84247	-1.77846e-14	7.32424e-18	2.52053e-32
14.6	79	17	3.84247	-1.77846e-14	7.32424e-18	-7.04983e-32
14.7	79	17	3.84247	-1.77846e-14	7.32424e-18	-1.06487e-31
14.7	80	17	3.84247	-1.77846e-14	7.32424e-18	-5.26251e-32
14.8	80	17	3.84247	-1.77846e-14	7.32424e-18	-4.31162e-32
14.8	81	17	3.84247	-1.77846e-14	7.32424e-18	-1.67675e-31
14.9	81	17	3.84247	-1.77846e-14	7.32424e-18	-4.78975e-32
14.9	82	17	3.84247	-1.77846e-14	7.32424e-18	-6.51781e-32
15	82	17	3.84247	-1.77846e-14	7.32424e-18	7.03147e-32
15	83	17	3.84247	-1.77846e-14	7.32424e-18	-1.37196e-31
15.1	83	17	3.84247	-1.77846e-14	7.32424e-18	-1.01145e-31
15.1	84	17	3.84247	-1.77846e-14	7.32424e-18	-8.62081e-32
15.2	84	17	3.84247	-1.77846e-14	7.32424e-18	2.97421e-32
15.2	85	17	3.84247	-1.77846e-14	7.32424e-18	-1.77843e-31
15.3	85	17	3.84247	-1.77846e-14	7.32424e-18	-7.93078e-32
15.3	86	17	3.84247	-1.77846e-14	7.32424e-18	-3.97076e-32
15.4	86	17	3.84247	-1.77846e-14	7.32424e-18	-3.80054e-32
15.4	87	17	3.84247	-1.77846e-14	7.32424e-18	-1.26944e-31
15.5	87	17	3.84247	-1.77846e-14	7.32424e-18	-1.13669e-31
15.5	88	17	3.84247	-1.77846e-14	7.32424e-18	-6.60389e-32
15.6	88	17	3.84247	-1.77846e-14	7.32424e-18	-2.66748e-32
15.6	89	17	3.84247	-1.77846e-14	7.32424e-18	-1.1116e-31
15.7	89	17	3.84247	-1.77846e-14	7.32424e-18	-9.55854e-32
15.7	90	17	3.84247	-1.77846e-14	7.32424e-18	4.86205e-32
15.8	90	17	3.84247	-1.77846e-14	7.32424e-18	2.74197e-32
15.8	91	17	3.84247	-1.77846e-14	7.32424e-18	-6.97264e-32
15.9	91	17	3.84247	-1.77846e-14	7.32424e-18	-1.25356e-31
15.9	92	17	3.84247	-1.77846e-14	7.32424e-18	-5.35084e-32
16	92	17	3.84247	-1.77846e-14	7.32424e-18	-4.13405e-33
16	93	17	3.84247	-1.77846e-14	7.32424e-18	-1.5719e-31
16.1	93	17	3.84247	-1.77846e-14	7.32424e-18	2.52789e-33
16.1	94	17	3.84247	-1.77846e-14	7.32424e-18	-1.33091e-31
16.2	94	17	3.84247	-1.77846e-14	7.32424e-18	2.66151e-32
16.2	95	17	3.84247	-1.77846e-14	7.32424e-18	-8.79512e-32
16.3	95	17	3.84247	-1.77846e-14	7.32424e-18	-2.28944e-32
16.3	96	17	3.84247	-1.77846e-14	7.32424e-18	-5.10309e-32
16.4	96	17	3.84247	-1.77846e-14	7.32424e-18	2.07735e-32
16.4	97	17	3.84247	-1.77846e-14	7.32424e-18	-1.40794e-31
16.5	97	17	3.84247	-1.77846e-14	7.32424e-18	-6.2875e-32
16.5	98	17	3.84247	-1.77846e-14	7.32424e-18	-2.20719e-32
16.6	98	17	3.84247	-1.77846e-14	7.32424e-18	-4.42798e-32
16.6	99	17	3.84247	-1.77846e-14	7.32424e-18	7.26873e-33
16.7	99	17	3.84247	-1.77846e-14	7.32424e-18	-8.31633e-32
16.7	100	17	3.84247	-1.77846e-14	7.32424e-18	4.7236e-32
16.8	100	17	3.84247	-1.77846e-14	7.32424e-18	-6.72062e-32
16.8	101	17	3.84247	-1.77846e-14	7.32424e-18	-7.7437e-32
16.9	101	17	3.84247	-1.77846e-14	7.32424e-18	-1.12352e-31
16.9	102	17	3.84247	-1.77846e-14	7.32424e-18	-6.95815e-32
17	102	17	3.84247	-1.77846e-14	7.32424e-18	-5.59345e-32
17	103	17	3.84247	-1.77846e-14	7.32424e-18	-1.32827e-31
17.1	103	17	3.84247	-1.77846e-14	7.32424e-18	-4.33477e-32
17.1	104	17	3.84247	-1.77846e-14	7.32424e-18	-6.16005e-32
17.2	104	17	3.84247	-1.77846e-14	7.32424e-18	-1.35026e-32
17.2	105	17	3.84247	-1.77846e-14	7.32424e-18	-8.14309e-32
17.3	105	17	3.84247	-1.77846e-14	7.32424e-18	-4.92637e-32
17.3	106	17	3.84247	-1.77846e-14	7.32424e-18	1.41965e-33
17.4	106	17	3.84247	-1.77846e-14	7.32424e-18	5.11914e-32
17.4	107	17	3.84247	-1.77846e-14	7.32424e-18	-7.29604e-33
17.5	107	17	3.84247	-1.77846e-14	7.32424e-18	1.1853e-32
17.5	108	17	3.84247	-1.77846e-14	7.32424e-18	-2.37385e-32
17.6	108	17	3.84247	-1.77846e-14	7.32424e-18	-5.47261e-32
17.6	109	17	3.84247	-1.77846e-14	7.32424e-18	-5.61006e-33
17.7	109	17	3.84247	-1.77846e-14	7.32424e-18	-6.10065e-32
17.7	110	17	3.84247	-1.77846e-14	7.32424e-18	2.54261e-32
17.8	110	17	3.84247	-1.77846e-14	7.32424e-18	3.57743e-32
17.8	111	17	3.84247	-1.77846e-14	7.32424e-18	-5.19399e-32
17.9	111	17	3.84247	-1.77846e-14	7.32424e-18	1.23464e-32
17.9	112	17	3.84247	-1.77846e-14	7.32424e-18	-4.54957e-32
18	112	17	3.84247	-1.77846e-14	7.32424e-18	2.83262e-32
18	113	17	3.84247	-1.77846e-14	7.32424e-18	-1.59956e-31
18.1	113	17	3.84247	-1.77846e-14	7.32424e-18	-4.59304e-32
18.1	114	17	3.84247	-1.77846e-14	7.32424e-18	-8.03512e-32
18.2	114	17	3.84247	-1.77846e-14	7.32424e-18	8.73081e-33
18.2	115	17	3.84247	-1.77846e-14	7.32424e-18	-4.36275e-32
18.3	115	17	3.84247	-1.77846e-14	7.32424e-18	-2.97023e-32
18.3	116	17	3.84247	-1.77846e-14	7.32424e-18	-4.5234e-32
18.4	116	17	3.84247	-1.77846e-14	7.32424e-18	-3.50334e-32
18.4	117	17	3.84247	-1.77846e-14	7.32424e-18	-1.78777e-32
18.5	117	17	3.84247	-1.77846e-14	7.32424e-18	2.40584e-32
18.5	118	17	3.84247	-1.77846e-14	7.32424e-18	-9.82994e-32
18.6	118	17	3.84247	-1.77846e-14	7.32424e-18	4.19779e-32
18.6	119	17	3.84247	-1.77846e-14	7.32424e-18	-6.74029e-32
18.7	119	17	3.84247	-1.77846e-14	7.32424e-18	-3.68734e-32
18.7	120	17	3.84247	-1.77846e-14	7.32424e-18	6.3062e-32
18.8	120	17	3.84247	-1.77846e-14	7.32424e-18	-1.19026e-32
18.8	121	17	3.84247	-1.77846e-14	7.32424e-18	1.36338e-32
18.9	121	17	3.84247	-1.77846e-14	7.32424e-18	2.33302e-32
18.9	122	17	3.84247	-1.77846e-14	7.32424e-18	-2.74518e-32
19	122	17	3.84247	-1.77846e-14	7.32424e-18	7.39459e-33
19	123	17	3.84247	-1.77846e-14	7.32424e-18	-4.65216e-32
19.1	123	17	3.84247	-1.77846e-14	7.32424e-18	-3.45636e-32
19.1	124	17	3.84247	-1.77846e-14	7.32424e-18	-1.04434e-32
19.2	124	17	3.84247	-1.77846e-14	7.32424e-18	4.59814e-32
19.2	125	17	3.84247	-1.77846e-14	7.32424e-18	-1.38687e-31
19.3	125	17	3.84247	-1.77846e-14	7.32424e-18	2.09373e-32
19.3	126	17	3.84247	-1.77846e-14	7.32424e-18	-5.06115e-32
19.4	126	17	3.84247	-1.77846e-14	7.32424e-18	4.2998e-32
19.4	127	17	3.84247	-1.77846e-14	7.32424e-18	-3.84188e-32
19.5	127	17	3.84247	-1.77846e-14	7.32424e-18	-4.11398e-32
19.5	128	17	3.84247	-1.77846e-14	7.32424e-18	5.65015e-32
19.6	128	17	3.84247	-1.77846e-14	7.32424e-18	-8.75038e-33
19.6	129	17	3.84247	-1.77846e-14	7.32424e-18	2.06695e-32
19.7	129	17	3.84247	-1.77846e-14	7.32424e-18	-4.09577e-32
19.7	130	17	3.84247	-1.77846e-14	7.32424e-18	3.21222e-32
19.8	130	17	3.84247	-1.77846e-14	7.32424e-18	-7.23366e-33
19.8	131	17	3.84247	-1.77846e-14	7.32424e-18	-2.31489e-33
19.9	131	17	3.84247	-1.77846e-14	7.32424e-18	5.7905e-32
19.9	132	17	3.84247	-1.77846e-14	7.32424e-18	-3.95474e-32
20	132	17	3.84247	-1.77846e-14	7.32424e-18	5.09797e-32
20	133	17	3.84247	-1.77846e-14	7.32424e-18	7.75097e-32
20.1	133	17	3.84247	-1.77846e-14	7.32424e-18	-2.67036e-32
6.9	0	1	7.69340700089031	2.54353783640196e-14	0.308607210704224	9.53666203512012e-15
6.9	0	2	7.69340700089031	2.54353783640196e-14	0.000738470058343431	-9.04169938631388e-16
6.9	0	3	7.69340700089031	2.54353783640196e-14	0.104153739893911	-5.56155639461698e-15
6.9	0	4	7.69340700089031	2.54353783640196e-14	2.20864276578028	-3.75571636363451e-14
7	0	1	7.69340700089031	2.54353783640196e-14	0.306671051408639	1.44668946222972e-14
7	0	2	7.69340700089031	2.54353783640196e-14	0.00142030497145131	-1.91308922729338e-15
7	0	3	7.69340700089031	2.54353783640196e-14	0.103194567900967	-5.94080202444168e-15
7	0	4	7.69340700089031	2.54353783640196e-14	2.09760113924625	-3.50321757044329e-14
7	0	17	3.8467	-6.13191e-14	0.777359	-1.92155e-14
6.9	0	17	3.8467	-6.13191e-14	0.783803	-2.12515e-14
7	1	17	3.8467	-6.96592e-16	0.761334	1.96585e-10
7.1	1	17	3.8467	-6.96592e-16	0.755459	2.09415e-10
7.1	2	17	3.8467	-6.96592e-16	0.709759	4.369e-09
7.2	2	17	3.8467	-6.96592e-16	0.704971	4.23273e-09
7.2	3	17	3.8467	-6.96592e-16	0.636729	-6.3337e-11
7.3	3	17	3.8467	-6.96592e-16	0.633288	1.04681e-09
7.3	4	17	3.8467	-6.96592e-16	0.551484	-1.04316e-15
7.4	4	17	3.8467	-6.96592e-16	0.54955	-6.81649e-16
7.4	5	17	3.8467	-6.96592e-16	0.461226	-6.13845e-09
7.5	5	17	3.8467	-6.96592e-16	0.46051	-4.89932e-09
7.5	6	17	3.8467	-6.96592e-16	0.368867	-4.39905e-17
7.6	6	17	3.8467	-6.96592e-16	0.369926	1.95308e-15
7.6	7	17	3.8467	-6.96592e-16	0.279721	-1.29738e-09
7.7	7	17	3.8467	-6.96592e-16	0.28188	-1.19371e-09
7.7	8	17	3.8467	-6.96592e-16	0.200128	3.23001e-16
7.8	8	17	3.8467	-6.96592e-16	0.203342	-7.61094e-16
7.8	9	17	3.8467	-6.96592e-16	0.13244	-5.5886e-10
7.9	9	17	3.8467	-6.96592e-16	0.136013	-5.77213e-10
7.9	10	17	3.8467	-6.96592e-16	0.0815683	5.70656e-16
8	10	17	3.8467	-6.96592e-16	0.0845882	-6.2417e-17
8	11	17	3.8467	-6.96592e-16	0.0466894	-1.62191e-10
8.1	11	17	3.8467	-6.96592e-16	0.048959	-1.98612e-10
8.1	12	17	3.8467	-6.96592e-16	0.0250917	-7.18698e-17
8.2	12	17	3.8467	-6.96592e-16	0.026554	1.13107e-16
8.2	13	17	3.8467	-6.96592e-16	0.0124487	8.22478e-12
8.3	13	17	3.8467	-6.96592e-16	0.0134307	3.59376e-12
8.3	14	17	3.8467	-6.96592e-16	0.00542392	-5.18539e-18
8.4	14	17	3.8467	-6.96592e-16	0.00602539	2.01061e-17
8.4	15	17	3.8467	-6.96592e-16	0.00206143	1.09913e-11
8.5	15	17	3.8467	-6.96592e-16	0.00235378	1.12983e-11
8.5	16	17	3.8467	-6.96592e-16	0.000692504	1.1677e-18
8.6	16	17	3.8467	-6.96592e-16	0.000813617	-3.83607e-18
8.6	17	17	3.8467	-6.96592e-16	0.000202071	4.46149e-13
8.7	17	17	3.8467	-6.96592e-16	0.000246843	5.68608e-13
8.7	18	17	3.8467	-6.96592e-16	4.95261e-05	1.1332e-19
8.8	18	17	3.8467	-6.96592e-16	6.3579e-05	-3.90501e-20
8.8	19	17	3.8467	-6.96592e-16	9.99691e-06	-2.02606e-13
8.9	19	17	3.8467	-6.96592e-16	1.35582e-05	-2.40471e-13
8.9	20	17	3.8467	-6.96592e-16	1.65972e-06	3.35642e-21
9	20	17	3.8467	-6.96592e-16	2.37991e-06	-7.83565e-21
9	21	17	3.8467	-6.96592e-16	2.28769e-07	2.61356e-14
9.1	21	17	3.8467	-6.96592e-16	3.46307e-07	2.6723e-14
9.1	22	17	3.8467	-6.96592e-16	2.65307e-08	2.42982e-23
9.2	22	17	3.8467	-6.96592e-16	4.22997e-08	2.43387e-22
9.2	23	17	3.8467	-6.96592e-16	2.62479e-09	-9.95999e-15
9.3	23	17	3.8467	-6.96592e-16	4.39692e-09	-1.14442e-14
9.3	24	17	3.8467	-6.96592e-16	2.2436e-10	-1.2807e-24
9.4	24	17	3.8467	-6.96592e-16	3.94013e-10	-9.23298e-25
9.4	25	17	3.8467	-6.96592e-16	1.67565e-11	-2.66654e-16
9.5	25	17	3.8467	-6.96592e-16	3.07943e-11	-2.82849e-16
9.5	26	17	3.8467	-6.96592e-16	1.10197e-12	-2.17097e-26
9.6	26	17	3.8467	-6.96592e-16	2.11758e-12	1.19053e-26
9.6	27	17	3.8467	-6.96592e-16	6.40138e-14	-2.31384e-18
9.7	27	17	3.8467	-6.96592e-16	1.28716e-13	-6.45076e-18
9.7	28	17	3.8467	-6.96592e-16	3.28291e-15	1.97123e-27
9.8	28	17	3.8467	-6.96592e-16	6.92582e-15	4.24243e-27
9.8	29	17	3.8467	-6.96592e-16	1.37582e-16	3.22672e-19
9.9	29	17	3.8467	-6.96592e-16	3.07509e-16	4.69142e-19
9.9	30	17	3.8467	-6.96592e-16	8.39385e-18	-5.76435e-28
10	30	17	3.8467	-6.96592e-16	1.45936e-17	2.30574e-28
10	31	17	3.8467	-6.96592e-16	4.5837e-18	-2.04826e-21
10.1	31	17	3.8467	-6.96592e-16	4.76347e-18	-3.94012e-21
10.1	32	17	3.8467	-6.96592e-16	4.50293e-18	0
10.2	32	17	3.8467	-6.96592e-16	4.50676e-18	8.14518e-29
10.2	33	17	3.8467	-6.96592e-16	4.50148e-18	1.58453e-22
10.3	33	17	3.8467	-6.96592e-16	4.50151e-18	1.53363e-22
10.3	34	17	3.8467	-6.96592e-16	4.50119e-18	5.07953e-30
10.4	34	17	3.8467	-6.96592e-16	4.50119e-18	-2.23499e-29
10.4	35	17	3.8467	-6.96592e-16	4.50116e-18	2.52971e-23
10.5	35	17	3.8467	-6.96592e-16	4.50116e-18	2.53031e-23
10.5	36	17	3.8467	-6.96592e-16	4.50112e-18	-1.7026e-30
10.6	36	17	3.8467	-6.96592e-16	4.50112e-18	-5.1078e-30
10.6	37	17	3.8467	-6.96592e-16	4.50112e-18	-6.70567e-24
10.7	37	17	3.8467	-6.96592e-16	4.50112e-18	-6.70538e-24
10.7	38	17	3.8467	-6.96592e-16	4.50113e-18	1.22802e-30
10.8	38	17	3.8467	-6.96592e-16	4.50113e-18	1.33035e-30
10.8	39	17	3.8467	-6.96592e-16	4.50113e-18	-2.47573e-24
10.9	39	17	3.8467	-6.96592e-16	4.50113e-18	-2.4757e-24
10.9	40	17	3.8467	-6.96592e-16	4.50113e-18	-1.10385e-31
11	40	17	3.8467	-6.96592e-16	4.50113e-18	-5.51924e-32
11	41	17	3.8467	-6.96592e-16	4.50113e-18	5.94389e-26
11.1	41	17	3.8467	-6.96592e-16	4.50113e-18	5.94387e-26
11.1	42	17	3.8467	-6.96592e-16	4.50113e-18	1.69843e-32
11.2	42	17	3.8467	-6.96592e-16	4.50113e-18	-2.29787e-32
11.2	43	17	3.8467	-6.96592e-16	4.50113e-18	-6.27725e-27
11.3	43	17	3.8467	-6.96592e-16	4.50113e-18	-6.27726e-27
11.3	44	17	3.8467	-6.96592e-16	4.50113e-18	-4.92867e-33
11.4	44	17	3.8467	-6.96592e-16	4.50113e-18	1.3995e-32
11.4	45	17	3.8467	-6.96592e-16	4.50113e-18	-1.2405e-27
11.5	45	17	3.8467	-6.96592e-16	4.50113e-18	-1.2405e-27
11.5	46	17	3.8467	-6.96592e-16	4.50113e-18	-6.12303e-33
11.6	46	17	3.8467	-6.96592e-16	4.50113e-18	1.80089e-33
11.6	47	17	3.8467	-6.96592e-16	4.50113e-18	3.85343e-28
11.7	47	17	3.8467	-6.96592e-16	4.50113e-18	3.8535e-28
11.7	48	17	3.8467	-6.96592e-16	4.50113e-18	1.15769e-32
11.8	48	17	3.8467	-6.96592e-16	4.50113e-18	-1.13802e-32
11.8	49	17	3.8467	-6.96592e-16	4.50113e-18	8.59522e-29
11.9	49	17	3.8467	-6.96592e-16	4.50113e-18	8.59402e-29
11.9	50	17	3.8467	-6.96592e-16	4.50113e-18	1.90519e-32
12	50	17	3.8467	-6.96592e-16	4.50113e-18	-3.27678e-33
12	51	17	3.8467	-6.96592e-16	4.50113e-18	1.50191e-29
12.1	51	17	3.8467	-6.96592e-16	4.50113e-18	1.50346e-29
12.1	52	17	3.8467	-6.96592e-16	4.50113e-18	-2.44904e-32
12.2	52	17	3.8467	-6.96592e-16	4.50113e-18	-1.63245e-32
12.2	53	17	3.8467	-6.96592e-16	4.50113e-18	-2.47346e-30
12.3	53	17	3.8467	-6.96592e-16	4.50113e-18	-2.41368e-30
12.3	54	17	3.8467	-6.96592e-16	4.50113e-18	-2.51275e-32
12.4	54	17	3.8467	-6.96592e-16	4.50113e-18	5.54072e-33
12.4	55	17	3.8467	-6.96592e-16	4.50113e-18	1.79538e-30
12.5	55	17	3.8467	-6.96592e-16	4.50113e-18	1.77833e-30
12.5	56	17	3.8467	-6.96592e-16	4.50113e-18	4.7986e-32
12.6	56	17	3.8467	-6.96592e-16	4.50113e-18	3.93188e-33
12.6	57	17	3.8467	-6.96592e-16	4.50113e-18	1.11414e-30
12.7	57	17	3.8467	-6.96592e-16	4.50113e-18	1.05126e-30
12.7	58	17	3.8467	-6.96592e-16	4.50113e-18	2.38771e-32
12.8	58	17	3.8467	-6.96592e-16	4.50113e-18	2.27641e-32
12.8	59	17	3.8467	-6.96592e-16	4.50113e-18	9.40372e-31
12.9	59	17	3.8467	-6.96592e-16	4.50113e-18	8.69799e-31
12.9	60	17	3.8467	-6.96592e-16	4.50113e-18	7.4819e-33
13	60	17	3.8467	-6.96592e-16	4.50113e-18	-2.3652e-33
13	61	17	3.8467	-6.96592e-16	4.50113e-18	6.22553e-31
13.1	61	17	3.8467	-6.96592e-16	4.50113e-18	6.33915e-31
13.1	62	17	3.8467	-6.96592e-16	4.50113e-18	-5.22943e-32
13.2	62	17	3.8467	-6.96592e-16	4.50113e-18	2.91344e-32
13.2	63	17	3.8467	-6.96592e-16	4.50113e-18	4.15872e-31
13.3	63	17	3.8467	-6.96592e-16	4.50113e-18	5.08113e-31
13.3	64	17	3.8467	-6.96592e-16	4.50113e-18	-1.21317e-32
13.4	64	17	3.8467	-6.96592e-16	4.50113e-18	4.9472e-32
13.4	65	17	3.8467	-6.96592e-16	4.50113e-18	3.7043e-31
13.5	65	17	3.8467	-6.96592e-16	4.50113e-18	3.23889e-31
13.5	66	17	3.8467	-6.96592e-16	4.50113e-18	-2.8367e-32
13.6	66	17	3.8467	-6.96592e-16	4.50113e-18	-5.50938e-32
13.6	67	17	3.8467	-6.96592e-16	4.50113e-18	2.195e-31
13.7	67	17	3.8467	-6.96592e-16	4.50113e-18	2.41571e-31
13.7	68	17	3.8467	-6.96592e-16	4.50113e-18	6.41299e-32
13.8	68	17	3.8467	-6.96592e-16	4.50113e-18	4.33656e-32
13.8	69	17	3.8467	-6.96592e-16	4.50113e-18	2.80817e-31
13.9	69	17	3.8467	-6.96592e-16	4.50113e-18	2.94487e-31
13.9	70	17	3.8467	-6.96592e-16	4.50113e-18	2.94824e-32
14	70	17	3.8467	-6.96592e-16	4.50113e-18	1.28304e-32
14	71	17	3.8467	-6.96592e-16	4.50113e-18	2.6138e-31
14.1	71	17	3.8467	-6.96592e-16	4.50113e-18	2.46732e-31
14.1	72	17	3.8467	-6.96592e-16	4.50113e-18	-1.21638e-32
14.2	72	17	3.8467	-6.96592e-16	4.50113e-18	-2.07097e-32
14.2	73	17	3.8467	-6.96592e-16	4.50113e-18	3.02335e-31
14.3	73	17	3.8467	-6.96592e-16	4.50113e-18	2.64624e-31
14.3	74	17	3.8467	-6.96592e-16	4.50113e-18	1.03725e-32
14.4	74	17	3.8467	-6.96592e-16	4.50113e-18	2.01865e-32
14.4	75	17	3.8467	-6.96592e-16	4.50113e-18	3.8978e-31
14.5	75	17	3.8467	-6.96592e-16	4.50113e-18	3.97886e-31
14.5	76	17	3.8467	-6.96592e-16	4.50113e-18	7.16705e-32
14.6	76	17	3.8467	-6.96592e-16	4.50113e-18	7.85872e-33
14.6	77	17	3.8467	-6.96592e-16	4.50113e-18	4.68559e-31
14.7	77	17	3.8467	-6.96592e-16	4.50113e-18	3.79302e-31
14.7	78	17	3.8467	-6.96592e-16	4.50113e-18	1.91559e-32
14.8	78	17	3.8467	-6.96592e-16	4.50113e-18	1.63604e-32
14.8	79	17	3.8467	-6.96592e-16	4.50113e-18	4.51368e-31
14.9	79	17	3.8467	-6.96592e-16	4.50113e-18	4.97573e-31
14.9	80	17	3.8467	-6.96592e-16	4.50113e-18	6.78007e-33
15	80	17	3.8467	-6.96592e-16	4.50113e-18	8.74975e-33
15	81	17	3.8467	-6.96592e-16	4.50113e-18	4.94805e-31
15.1	81	17	3.8467	-6.96592e-16	4.50113e-18	5.14384e-31
15.1	82	17	3.8467	-6.96592e-16	4.50113e-18	1.11829e-33
15.2	82	17	3.8467	-6.96592e-16	4.50113e-18	1.35041e-34
15.2	83	17	3.8467	-6.96592e-16	4.50113e-18	5.3666e-31
15.3	83	17	3.8467	-6.96592e-16	4.50113e-18	5.0996e-31
15.3	84	17	3.8467	-6.96592e-16	4.50113e-18	3.37293e-32
15.4	84	17	3.8467	-6.96592e-16	4.50113e-18	1.20249e-32
15.4	85	17	3.8467	-6.96592e-16	4.50113e-18	5.5961e-31
15.5	85	17	3.8467	-6.96592e-16	4.50113e-18	5.923e-31
15.5	86	17	3.8467	-6.96592e-16	4.50113e-18	-1.73868e-32
15.6	86	17	3.8467	-6.96592e-16	4.50113e-18	1.27337e-32
15.6	87	17	3.8467	-6.96592e-16	4.50113e-18	5.64012e-31
15.7	87	17	3.8467	-6.96592e-16	4.50113e-18	5.96825e-31
15.7	88	17	3.8467	-6.96592e-16	4.50113e-18	-4.56677e-33
15.8	88	17	3.8467	-6.96592e-16	4.50113e-18	5.09666e-32
15.8	89	17	3.8467	-6.96592e-16	4.50113e-18	6.09141e-31
15.9	89	17	3.8467	-6.96592e-16	4.50113e-18	5.78312e-31
15.9	90	17	3.8467	-6.96592e-16	4.50113e-18	4.84627e-32
16	90	17	3.8467	-6.96592e-16	4.50113e-18	2.75603e-33
16	91	17	3.8467	-6.96592e-16	4.50113e-18	6.30362e-31
16.1	91	17	3.8467	-6.96592e-16	4.50113e-18	6.30787e-31
16.1	92	17	3.8467	-6.96592e-16	4.50113e-18	1.23732e-32
16.2	92	17	3.8467	-6.96592e-16	4.50113e-18	5.34173e-32
16.2	93	17	3.8467	-6.96592e-16	4.50113e-18	5.72658e-31
16.3	93	17	3.8467	-6.96592e-16	4.50113e-18	6.09973e-31
16.3	94	17	3.8467	-6.96592e-16	4.50113e-18	-3.86664e-32
16.4	94	17	3.8467	-6.96592e-16	4.50113e-18	-8.28178e-33
16.4	95	17	3.8467	-6.96592e-16	4.50113e-18	5.55071e-31
16.5	95	17	3.8467	-6.96592e-16	4.50113e-18	5.45542e-31
16.5	96	17	3.8467	-6.96592e-16	4.50113e-18	2.30144e-32
16.6	96	17	3.8467	-6.96592e-16	4.50113e-18	1.59047e-32
16.6	97	17	3.8467	-6.96592e-16	4.50113e-18	6.13217e-31
16.7	97	17	3.8467	-6.96592e-16	4.50113e-18	5.88403e-31
16.7	98	17	3.8467	-6.96592e-16	4.50113e-18	-6.57327e-34
16.8	98	17	3.8467	-6.96592e-16	4.50113e-18	5.9868e-33
16.8	99	17	3.8467	-6.96592e-16	4.50113e-18	5.85484e-31
16.9	99	17	3.8467	-6.96592e-16	4.50113e-18	5.65276e-31
16.9	100	17	3.8467	-6.96592e-16	4.50113e-18	3.80218e-32
17	100	17	3.8467	-6.96592e-16	4.50113e-18	1.71879e-32
17	101	17	3.8467	-6.96592e-16	4.50113e-18	5.96034e-31
17.1	101	17	3.8467	-6.96592e-16	4.50113e-18	5.72622e-31
17.1	102	17	3.8467	-6.96592e-16	4.50113e-18	4.30042e-32
17.2	102	17	3.8467	-6.96592e-16	4.50113e-18	-1.57461e-32
17.2	103	17	3.8467	-6.96592e-16	4.50113e-18	5.56066e-31
17.3	103	17	3.8467	-6.96592e-16	4.50113e-18	5.57766e-31
17.3	104	17	3.8467	-6.96592e-16	4.50113e-18	1.47317e-32
17.4	104	17	3.8467	-6.96592e-16	4.50113e-18	2.70246e-32
17.4	105	17	3.8467	-6.96592e-16	4.50113e-18	5.6375e-31
17.5	105	17	3.8467	-6.96592e-16	4.50113e-18	5.75096e-31
17.5	106	17	3.8467	-6.96592e-16	4.50113e-18	6.01137e-33
17.6	106	17	3.8467	-6.96592e-16	4.50113e-18	-1.90532e-32
17.6	107	17	3.8467	-6.96592e-16	4.50113e-18	5.53386e-31
17.7	107	17	3.8467	-6.96592e-16	4.50113e-18	5.04118e-31
17.7	108	17	3.8467	-6.96592e-16	4.50113e-18	1.90013e-32
17.8	108	17	3.8467	-6.96592e-16	4.50113e-18	-1.6385e-32
17.8	109	17	3.8467	-6.96592e-16	4.50113e-18	5.50206e-31
17.9	109	17	3.8467	-6.96592e-16	4.50113e-18	5.11003e-31
17.9	110	17	3.8467	-6.96592e-16	4.50113e-18	1.2471e-32
18	110	17	3.8467	-6.96592e-16	4.50113e-18	-5.96362e-33
18	111	17	3.8467	-6.96592e-16	4.50113e-18	5.23602e-31
18.1	111	17	3.8467	-6.96592e-16	4.50113e-18	4.97686e-31
18.1	112	17	3.8467	-6.96592e-16	4.50113e-18	2.05874e-32
18.2	112	17	3.8467	-6.96592e-16	4.50113e-18	-3.10607e-33
18.2	113	17	3.8467	-6.96592e-16	4.50113e-18	5.19934e-31
18.3	113	17	3.8467	-6.96592e-16	4.50113e-18	5.52788e-31
18.3	114	17	3.8467	-6.96592e-16	4.50113e-18	-2.65036e-32
18.4	114	17	3.8467	-6.96592e-16	4.50113e-18	3.20283e-33
18.4	115	17	3.8467	-6.96592e-16	4.50113e-18	4.91354e-31
18.5	115	17	3.8467	-6.96592e-16	4.50113e-18	5.16826e-31
18.5	116	17	3.8467	-6.96592e-16	4.50113e-18	-1.1553e-32
18.6	116	17	3.8467	-6.96592e-16	4.50113e-18	-1.69276e-32
18.6	117	17	3.8467	-6.96592e-16	4.50113e-18	4.35115e-31
18.7	117	17	3.8467	-6.96592e-16	4.50113e-18	4.30279e-31
18.7	118	17	3.8467	-6.96592e-16	4.50113e-18	1.54541e-32
18.8	118	17	3.8467	-6.96592e-16	4.50113e-18	-1.29154e-32
18.8	119	17	3.8467	-6.96592e-16	4.50113e-18	5.38673e-31
18.9	119	17	3.8467	-6.96592e-16	4.50113e-18	4.5937e-31
18.9	120	17	3.8467	-6.96592e-16	4.50113e-18	1.60331e-32
19	120	17	3.8467	-6.96592e-16	4.50113e-18	-8.25825e-32
19	121	17	3.8467	-6.96592e-16	4.50113e-18	4.5127e-31
19.1	121	17	3.8467	-6.96592e-16	4.50113e-18	4.26051e-31
19.1	122	17	3.8467	-6.96592e-16	4.50113e-18	-6.62916e-34
19.2	122	17	3.8467	-6.96592e-16	4.50113e-18	-4.48847e-32
19.2	123	17	3.8467	-6.96592e-16	4.50113e-18	5.38394e-31
19.3	123	17	3.8467	-6.96592e-16	4.50113e-18	4.8644e-31
19.3	124	17	3.8467	-6.96592e-16	4.50113e-18	-2.82428e-32
19.4	124	17	3.8467	-6.96592e-16	4.50113e-18	2.76565e-32
19.4	125	17	3.8467	-6.96592e-16	4.50113e-18	4.33268e-31
19.5	125	17	3.8467	-6.96592e-16	4.50113e-18	4.82959e-31
19.5	126	17	3.8467	-6.96592e-16	4.50113e-18	1.48783e-32
19.6	126	17	3.8467	-6.96592e-16	4.50113e-18	-8.87726e-34
19.6	127	17	3.8467	-6.96592e-16	4.50113e-18	5.11174e-31
19.7	127	17	3.8467	-6.96592e-16	4.50113e-18	4.64418e-31
19.7	128	17	3.8467	-6.96592e-16	4.50113e-18	-5.18365e-33
19.8	128	17	3.8467	-6.96592e-16	4.50113e-18	-2.8938e-32
19.8	129	17	3.8467	-6.96592e-16	4.50113e-18	4.16547e-31
19.9	129	17	3.8467	-6.96592e-16	4.50113e-18	4.18582e-31
19.9	130	17	3.8467	-6.96592e-16	4.50113e-18	-4.7089e-33
20	130	17	3.8467	-6.96592e-16	4.50113e-18	-2.37484e-32
20	131	17	3.8467	-6.96592e-16	4.50113e-18	4.61044e-31
20.1	131	17	3.8467	-6.96592e-16	4.50113e-18	4.49194e-31
7.1	0	1	7.69153006354728	1.04001310829091e-13	0.304452497141831	-1.15890357722154e-14
7.1	0	2	7.69153006354728	1.04001310829091e-13	0.00168050720639567	-6.06584314295446e-15
7.1	0	3	7.69153006354728	1.04001310829091e-13	0.102151567529985	-1.02779783591981e-14
7.1	0	4	7.69153006354728	1.04001310829091e-13	2.16988282138666	-2.20910652776034e-14
7.2	0	1	7.69153006354728	1.04001310829091e-13	0.301960108546106	-6.15909457722154e-15
7.2	0	2	7.69153006354728	1.04001310829091e-13	0.00144123528966691	-8.36630678622749e-15
7.2	0	3	7.69153006354728	1.04001310829091e-13	0.101063924251861	-8.93586053180552e-15
7.2	0	4	7.69153006354728	1.04001310829091e-13	2.05968380452407	-5.67545586575988e-15
7.2	0	17	3.84577	1.68454e-13	0.764754	1.60836e-14
7.1	0	17	3.84577	1.68454e-13	0.77089	1.32533e-14
7.2	1	17	3.84577	5.63529e-14	0.749548	1.25317e-09
7.3	1	17	3.84577	5.63529e-14	0.743975	1.24275e-09
7.3	2	17	3.84577	5.63529e-14	0.700086	-1.82751e-10
7.4	2	17	3.84577	5.63529e-14	0.695438	4.36803e-11
7.4	3	17	3.84577	5.63529e-14	0.629765	-6.3459e-09
7.5	3	17	3.84577	5.63529e-14	0.626475	-3.26108e-09
7.5	4	17	3.84577	5.63529e-14	0.547485	1.23709e-15
7.6	4	17	3.84577	5.63529e-14	0.54554	4.15842e-16
7.6	5	17	3.84577	5.63529e-14	0.4597	8.30729e-09
7.7	5	17	3.84577	5.63529e-14	0.459037	8.05507e-09
7.7	6	17	3.84577	5.63529e-14	0.370741	-6.63561e-16
7.8	6	17	3.84577	5.63529e-14	0.371495	6.78837e-16
7.8	7	17	3.84577	5.63529e-14	0.283905	2.62831e-09
7.9	7	17	3.84577	5.63529e-14	0.285945	3.24344e-09
7.9	8	17	3.84577	5.63529e-14	0.206268	3.08532e-16
8	8	17	3.84577	5.63529e-14	0.209032	-8.24628e-18
8	9	17	3.84577	5.63529e-14	0.13949	6.00902e-10
8.1	9	17	3.84577	5.63529e-14	0.142907	4.02727e-10
8.1	10	17	3.84577	5.63529e-14	0.0875701	-1.46727e-16
8.2	10	17	3.84577	5.63529e-14	0.0905631	6.85323e-17
8.2	11	17	3.84577	5.63529e-14	0.0512579	-1.66044e-10
8.3	11	17	3.84577	5.63529e-14	0.0535954	-1.4002e-10
8.3	12	17	3.84577	5.63529e-14	0.0280495	-1.84891e-16
8.4	12	17	3.84577	5.63529e-14	0.0296008	-5.64416e-17
8.4	13	17	3.84577	5.63529e-14	0.0144155	-1.76622e-11
8.5	13	17	3.84577	5.63529e-14	0.0154116	-1.56556e-11
8.5	14	17	3.84577	5.63529e-14	0.00665154	-4.23027e-18
8.6	14	17	3.84577	5.63529e-14	0.0072999	-6.44666e-18
8.6	15	17	3.84577	5.63529e-14	0.00267224	-5.79091e-12
8.7	15	17	3.84577	5.63529e-14	0.00301811	-6.40064e-12
8.7	16	17	3.84577	5.63529e-14	0.000948678	6.24303e-19
8.8	16	17	3.84577	5.63529e-14	0.0010993	-8.69388e-18
8.8	17	17	3.84577	5.63529e-14	0.000298144	5.24994e-12
8.9	17	17	3.84577	5.63529e-14	0.000356614	5.23974e-12
8.9	18	17	3.84577	5.63529e-14	8.04716e-05	-2.11988e-20
9	18	17	3.84577	5.63529e-14	0.000100541	-7.13138e-21
9	19	17	3.84577	5.63529e-14	1.8105e-05	1.34273e-14
9.1	19	17	3.84577	5.63529e-14	2.38249e-05	6.62132e-14
9.1	20	17	3.84577	5.63529e-14	3.35871e-06	1.07773e-20
9.2	20	17	3.84577	5.63529e-14	4.66844e-06	1.25707e-20
9.2	21	17	3.84577	5.63529e-14	5.15962e-07	-1.67386e-13
9.3	21	17	3.84577	5.63529e-14	7.57089e-07	-1.9918e-13
9.3	22	17	3.84577	5.63529e-14	6.63874e-08	3.31965e-22
9.4	22	17	3.84577	5.63529e-14	1.0263e-07	1.65245e-22
9.4	23	17	3.84577	5.63529e-14	7.25099e-09	-2.38314e-14
9.5	23	17	3.84577	5.63529e-14	1.17818e-08	-2.48216e-14
9.5	24	17	3.84577	5.63529e-14	6.80988e-10	4.68876e-24
9.6	24	17	3.84577	5.63529e-14	1.16039e-09	-5.48692e-24
9.6	25	17	3.84577	5.63529e-14	5.56523e-11	4.89797e-16
9.7	25	17	3.84577	5.63529e-14	9.92507e-11	9.25214e-16
9.7	26	17	3.84577	5.63529e-14	3.99415e-12	-7.92505e-27
9.8	26	17	3.84577	5.63529e-14	7.44575e-12	1.01893e-26
9.8	27	17	3.84577	5.63529e-14	2.51713e-13	-3.05266e-16
9.9	27	17	3.84577	5.63529e-14	4.90941e-13	-4.48268e-16
9.9	28	17	3.84577	5.63529e-14	1.39869e-14	2.42215e-27
10	28	17	3.84577	5.63529e-14	2.85406e-14	2.57353e-27
10	29	17	3.84577	5.63529e-14	7.04828e-16	2.93074e-18
10.1	29	17	3.84577	5.63529e-14	1.43498e-15	5.29966e-18
10.1	30	17	3.84577	5.63529e-14	1.17532e-16	-1.48288e-27
10.2	30	17	3.84577	5.63529e-14	1.45712e-16	-5.15785e-28
10.2	31	17	3.84577	5.63529e-14	9.95601e-17	2.52654e-20
10.3	31	17	3.84577	5.63529e-14	1.00416e-16	4.89811e-20
10.3	32	17	3.84577	5.63529e-14	9.9195e-17	-2.77891e-28
10.4	32	17	3.84577	5.63529e-14	9.92157e-17	-2.13762e-28
10.4	33	17	3.84577	5.63529e-14	9.91944e-17	-1.72654e-21
10.5	33	17	3.84577	5.63529e-14	9.91949e-17	-1.79281e-21
10.5	34	17	3.84577	5.63529e-14	9.92023e-17	2.38483e-28
10.6	34	17	3.84577	5.63529e-14	9.92023e-17	4.05421e-28
10.6	35	17	3.84577	5.63529e-14	9.92029e-17	4.07975e-23
10.7	35	17	3.84577	5.63529e-14	9.92029e-17	4.09245e-23
10.7	36	17	3.84577	5.63529e-14	9.92034e-17	-1.91311e-30
10.8	36	17	3.84577	5.63529e-14	9.92034e-17	1.05221e-29
10.8	37	17	3.84577	5.63529e-14	9.92041e-17	-4.5933e-23
10.9	37	17	3.84577	5.63529e-14	9.92041e-17	-4.59328e-23
10.9	38	17	3.84577	5.63529e-14	9.92048e-17	-1.35416e-29
11	38	17	3.84577	5.63529e-14	9.92048e-17	2.5077e-30
11	39	17	3.84577	5.63529e-14	9.92048e-17	3.27648e-24
11.1	39	17	3.84577	5.63529e-14	9.92048e-17	3.27674e-24
11.1	40	17	3.84577	5.63529e-14	9.92048e-17	-7.48419e-31
11.2	40	17	3.84577	5.63529e-14	9.92048e-17	9.65702e-32
11.2	41	17	3.84577	5.63529e-14	9.92048e-17	-1.97641e-24
11.3	41	17	3.84577	5.63529e-14	9.92048e-17	-1.97638e-24
11.3	42	17	3.84577	5.63529e-14	9.92048e-17	1.94019e-31
11.4	42	17	3.84577	5.63529e-14	9.92048e-17	3.67251e-31
11.4	43	17	3.84577	5.63529e-14	9.92048e-17	-2.58189e-25
11.5	43	17	3.84577	5.63529e-14	9.92048e-17	-2.58187e-25
11.5	44	17	3.84577	5.63529e-14	9.92048e-17	2.40653e-32
11.6	44	17	3.84577	5.63529e-14	9.92048e-17	-2.81263e-31
11.6	45	17	3.84577	5.63529e-14	9.92048e-17	-2.17603e-26
11.7	45	17	3.84577	5.63529e-14	9.92048e-17	-2.17606e-26
11.7	46	17	3.84577	5.63529e-14	9.92048e-17	-1.78008e-31
11.8	46	17	3.84577	5.63529e-14	9.92048e-17	8.27824e-32
11.8	47	17	3.84577	5.63529e-14	9.92048e-17	-1.3244e-27
11.9	47	17	3.84577	5.63529e-14	9.92048e-17	-1.32442e-27
11.9	48	17	3.84577	5.63529e-14	9.92048e-17	-7.85007e-32
12	48	17	3.84577	5.63529e-14	9.92048e-17	-2.67785e-31
12	49	17	3.84577	5.63529e-14	9.92048e-17	-4.49231e-28
12.1	49	17	3.84577	5.63529e-14	9.92048e-17	-4.50315e-28
12.1	50	17	3.84577	5.63529e-14	9.92048e-17	-1.13262e-31
12.2	50	17	3.84577	5.63529e-14	9.92048e-17	-5.53815e-31
12.2	51	17	3.84577	5.63529e-14	9.92048e-17	3.5396e-30
12.3	51	17	3.84577	5.63529e-14	9.92048e-17	3.90661e-30
12.3	52	17	3.84577	5.63529e-14	9.92048e-17	-9.38912e-33
12.4	52	17	3.84577	5.63529e-14	9.92048e-17	-2.99884e-31
12.4	53	17	3.84577	5.63529e-14	9.92048e-17	6.5181e-29
12.5	53	17	3.84577	5.63529e-14	9.92048e-17	6.62609e-29
12.5	54	17	3.84577	5.63529e-14	9.92048e-17	6.69608e-31
12.6	54	17	3.84577	5.63529e-14	9.92048e-17	7.25117e-31
12.6	55	17	3.84577	5.63529e-14	9.92048e-17	4.4274e-29
12.7	55	17	3.84577	5.63529e-14	9.92048e-17	4.44004e-29
12.7	56	17	3.84577	5.63529e-14	9.92048e-17	5.5508e-31
12.8	56	17	3.84577	5.63529e-14	9.92048e-17	4.99536e-31
12.8	57	17	3.84577	5.63529e-14	9.92048e-17	1.30758e-29
12.9	57	17	3.84577	5.63529e-14	9.92048e-17	1.35702e-29
12.9	58	17	3.84577	5.63529e-14	9.92048e-17	-5.1371e-31
13	58	17	3.84577	5.63529e-14	9.92048e-17	-6.32146e-31
13	59	17	3.84577	5.63529e-14	9.92048e-17	5.59467e-30
13.1	59	17	3.84577	5.63529e-14	9.92048e-17	5.32496e-30
13.1	60	17	3.84577	5.63529e-14	9.92048e-17	-2.2326e-31
13.2	60	17	3.84577	5.63529e-14	9.92048e-17	-5.96529e-31
13.2	61	17	3.84577	5.63529e-14	9.92048e-17	-3.20472e-30
13.3	61	17	3.84577	5.63529e-14	9.92048e-17	-3.85836e-30
13.3	62	17	3.84577	5.63529e-14	9.92048e-17	-1.95436e-31
13.4	62	17	3.84577	5.63529e-14	9.92048e-17	-8.50357e-32
13.4	63	17	3.84577	5.63529e-14	9.92048e-17	-1.21817e-29
13.5	63	17	3.84577	5.63529e-14	9.92048e-17	-1.18804e-29
13.5	64	17	3.84577	5.63529e-14	9.92048e-17	-4.70796e-31
13.6	64	17	3.84577	5.63529e-14	9.92048e-17	6.98791e-31
13.6	65	17	3.84577	5.63529e-14	9.92048e-17	-1.71148e-29
13.7	65	17	3.84577	5.63529e-14	9.92048e-17	-1.75781e-29
13.7	66	17	3.84577	5.63529e-14	9.92048e-17	-4.88173e-32
13.8	66	17	3.84577	5.63529e-14	9.92048e-17	7.87325e-31
13.8	67	17	3.84577	5.63529e-14	9.92048e-17	-2.12981e-29
13.9	67	17	3.84577	5.63529e-14	9.92048e-17	-2.16895e-29
13.9	68	17	3.84577	5.63529e-14	9.92048e-17	4.69199e-31
14	68	17	3.84577	5.63529e-14	9.92048e-17	-6.49579e-31
14	69	17	3.84577	5.63529e-14	9.92048e-17	-2.27436e-29
14.1	69	17	3.84577	5.63529e-14	9.92048e-17	-2.2634e-29
14.1	70	17	3.84577	5.63529e-14	9.92048e-17	-1.12345e-31
14.2	70	17	3.84577	5.63529e-14	9.92048e-17	5.65639e-31
14.2	71	17	3.84577	5.63529e-14	9.92048e-17	-2.11577e-29
14.3	71	17	3.84577	5.63529e-14	9.92048e-17	-2.151e-29
14.3	72	17	3.84577	5.63529e-14	9.92048e-17	4.92479e-31
14.4	72	17	3.84577	5.63529e-14	9.92048e-17	3.34286e-31
14.4	73	17	3.84577	5.63529e-14	9.92048e-17	-2.04407e-29
14.5	73	17	3.84577	5.63529e-14	9.92048e-17	-1.95609e-29
14.5	74	17	3.84577	5.63529e-14	9.92048e-17	4.64174e-33
14.6	74	17	3.84577	5.63529e-14	9.92048e-17	2.31274e-31
14.6	75	17	3.84577	5.63529e-14	9.92048e-17	-1.86663e-29
14.7	75	17	3.84577	5.63529e-14	9.92048e-17	-1.90885e-29
14.7	76	17	3.84577	5.63529e-14	9.92048e-17	-2.55837e-31
14.8	76	17	3.84577	5.63529e-14	9.92048e-17	-6.53028e-31
14.8	77	17	3.84577	5.63529e-14	9.92048e-17	-1.52703e-29
14.9	77	17	3.84577	5.63529e-14	9.92048e-17	-1.58838e-29
14.9	78	17	3.84577	5.63529e-14	9.92048e-17	6.27931e-31
15	78	17	3.84577	5.63529e-14	9.92048e-17	2.48413e-31
15	79	17	3.84577	5.63529e-14	9.92048e-17	-1.15823e-29
15.1	79	17	3.84577	5.63529e-14	9.92048e-17	-1.09309e-29
15.1	80	17	3.84577	5.63529e-14	9.92048e-17	-3.20087e-31
15.2	80	17	3.84577	5.63529e-14	9.92048e-17	8.06015e-31
15.2	81	17	3.84577	5.63529e-14	9.92048e-17	-7.77513e-30
15.3	81	17	3.84577	5.63529e-14	9.92048e-17	-7.71904e-30
15.3	82	17	3.84577	5.63529e-14	9.92048e-17	6.32103e-31
15.4	82	17	3.84577	5.63529e-14	9.92048e-17	3.33126e-32
15.4	83	17	3.84577	5.63529e-14	9.92048e-17	-4.92119e-30
15.5	83	17	3.84577	5.63529e-14	9.92048e-17	-4.37043e-30
15.5	84	17	3.84577	5.63529e-14	9.92048e-17	6.41145e-31
15.6	84	17	3.84577	5.63529e-14	9.92048e-17	8.35107e-31
15.6	85	17	3.84577	5.63529e-14	9.92048e-17	-1.74641e-30
15.7	85	17	3.84577	5.63529e-14	9.92048e-17	-1.60293e-30
15.7	86	17	3.84577	5.63529e-14	9.92048e-17	-1.23776e-31
15.8	86	17	3.84577	5.63529e-14	9.92048e-17	1.78323e-31
15.8	87	17	3.84577	5.63529e-14	9.92048e-17	1.61118e-30
15.9	87	17	3.84577	5.63529e-14	9.92048e-17	1.10338e-30
15.9	88	17	3.84577	5.63529e-14	9.92048e-17	8.53671e-32
16	88	17	3.84577	5.63529e-14	9.92048e-17	9.61384e-31
16	89	17	3.84577	5.63529e-14	9.92048e-17	2.89651e-30
16.1	89	17	3.84577	5.63529e-14	9.92048e-17	4.6874e-30
16.1	90	17	3.84577	5.63529e-14	9.92048e-17	-2.32019e-31
16.2	90	17	3.84577	5.63529e-14	9.92048e-17	9.92613e-31
16.2	91	17	3.84577	5.63529e-14	9.92048e-17	7.18746e-30
16.3	91	17	3.84577	5.63529e-14	9.92048e-17	7.33746e-30
16.3	92	17	3.84577	5.63529e-14	9.92048e-17	3.28248e-31
16.4	92	17	3.84577	5.63529e-14	9.92048e-17	-3.46745e-32
16.4	93	17	3.84577	5.63529e-14	9.92048e-17	8.421e-30
16.5	93	17	3.84577	5.63529e-14	9.92048e-17	8.40719e-30
16.5	94	17	3.84577	5.63529e-14	9.92048e-17	4.00825e-31
16.6	94	17	3.84577	5.63529e-14	9.92048e-17	1.85411e-31
16.6	95	17	3.84577	5.63529e-14	9.92048e-17	1.04915e-29
16.7	95	17	3.84577	5.63529e-14	9.92048e-17	1.00973e-29
16.7	96	17	3.84577	5.63529e-14	9.92048e-17	2.47019e-31
16.8	96	17	3.84577	5.63529e-14	9.92048e-17	-4.75754e-31
16.8	97	17	3.84577	5.63529e-14	9.92048e-17	1.21829e-29
16.9	97	17	3.84577	5.63529e-14	9.92048e-17	1.17587e-29
16.9	98	17	3.84577	5.63529e-14	9.92048e-17	-4.63326e-31
17	98	17	3.84577	5.63529e-14	9.92048e-17	1.23928e-31
17	99	17	3.84577	5.63529e-14	9.92048e-17	1.32843e-29
17.1	99	17	3.84577	5.63529e-14	9.92048e-17	1.39457e-29
17.1	100	17	3.84577	5.63529e-14	9.92048e-17	1.37705e-31
17.2	100	17	3.84577	5.63529e-14	9.92048e-17	5.29005e-31
17.2	101	17	3.84577	5.63529e-14	9.92048e-17	1.5041e-29
17.3	101	17	3.84577	5.63529e-14	9.92048e-17	1.48777e-29
17.3	102	17	3.84577	5.63529e-14	9.92048e-17	-3.67366e-31
17.4	102	17	3.84577	5.63529e-14	9.92048e-17	-2.52317e-31
17.4	103	17	3.84577	5.63529e-14	9.92048e-17	1.54807e-29
17.5	103	17	3.84577	5.63529e-14	9.92048e-17	1.55047e-29
17.5	104	17	3.84577	5.63529e-14	9.92048e-17	2.08724e-31
17.6	104	17	3.84577	5.63529e-14	9.92048e-17	2.65482e-31
17.6	105	17	3.84577	5.63529e-14	9.92048e-17	1.62728e-29
17.7	105	17	3.84577	5.63529e-14	9.92048e-17	1.69281e-29
17.7	106	17	3.84577	5.63529e-14	9.92048e-17	-4.41911e-31
17.8	106	17	3.84577	5.63529e-14	9.92048e-17	-1.51996e-31
17.8	107	17	3.84577	5.63529e-14	9.92048e-17	1.80889e-29
17.9	107	17	3.84577	5.63529e-14	9.92048e-17	1.78285e-29
17.9	108	17	3.84577	5.63529e-14	9.92048e-17	-2.93291e-32
18	108	17	3.84577	5.63529e-14	9.92048e-17	4.33272e-31
18	109	17	3.84577	5.63529e-14	9.92048e-17	1.79121e-29
18.1	109	17	3.84577	5.63529e-14	9.92048e-17	1.83705e-29
18.1	110	17	3.84577	5.63529e-14	9.92048e-17	3.81249e-31
18.2	110	17	3.84577	5.63529e-14	9.92048e-17	-8.24905e-32
18.2	111	17	3.84577	5.63529e-14	9.92048e-17	1.84498e-29
18.3	111	17	3.84577	5.63529e-14	9.92048e-17	1.90813e-29
18.3	112	17	3.84577	5.63529e-14	9.92048e-17	1.82352e-31
18.4	112	17	3.84577	5.63529e-14	9.92048e-17	2.8762e-31
18.4	113	17	3.84577	5.63529e-14	9.92048e-17	2.0334e-29
18.5	113	17	3.84577	5.63529e-14	9.92048e-17	1.94339e-29
18.5	114	17	3.84577	5.63529e-14	9.92048e-17	3.3562e-31
18.6	114	17	3.84577	5.63529e-14	9.92048e-17	3.69009e-31
18.6	115	17	3.84577	5.63529e-14	9.92048e-17	1.94302e-29
18.7	115	17	3.84577	5.63529e-14	9.92048e-17	1.91339e-29
18.7	116	17	3.84577	5.63529e-14	9.92048e-17	2.93655e-31
18.8	116	17	3.84577	5.63529e-14	9.92048e-17	-6.29341e-31
18.8	117	17	3.84577	5.63529e-14	9.92048e-17	2.04724e-29
18.9	117	17	3.84577	5.63529e-14	9.92048e-17	1.97265e-29
18.9	118	17	3.84577	5.63529e-14	9.92048e-17	4.90894e-31
19	118	17	3.84577	5.63529e-14	9.92048e-17	5.66906e-32
19	119	17	3.84577	5.63529e-14	9.92048e-17	2.08422e-29
19.1	119	17	3.84577	5.63529e-14	9.92048e-17	1.99399e-29
19.1	120	17	3.84577	5.63529e-14	9.92048e-17	3.72285e-31
19.2	120	17	3.84577	5.63529e-14	9.92048e-17	-1.31182e-31
19.2	121	17	3.84577	5.63529e-14	9.92048e-17	2.09671e-29
19.3	121	17	3.84577	5.63529e-14	9.92048e-17	2.05494e-29
19.3	122	17	3.84577	5.63529e-14	9.92048e-17	5.41798e-31
19.4	122	17	3.84577	5.63529e-14	9.92048e-17	-6.13664e-31
19.4	123	17	3.84577	5.63529e-14	9.92048e-17	2.09044e-29
19.5	123	17	3.84577	5.63529e-14	9.92048e-17	2.00523e-29
19.5	124	17	3.84577	5.63529e-14	9.92048e-17	-1.71341e-31
19.6	124	17	3.84577	5.63529e-14	9.92048e-17	-1.10302e-30
19.6	125	17	3.84577	5.63529e-14	9.92048e-17	2.07563e-29
19.7	125	17	3.84577	5.63529e-14	9.92048e-17	2.02798e-29
19.7	126	17	3.84577	5.63529e-14	9.92048e-17	-1.9992e-31
19.8	126	17	3.84577	5.63529e-14	9.92048e-17	-6.50375e-31
19.8	127	17	3.84577	5.63529e-14	9.92048e-17	2.09182e-29
19.9	127	17	3.84577	5.63529e-14	9.92048e-17	2.03248e-29
19.9	128	17	3.84577	5.63529e-14	9.92048e-17	2.44013e-33
20	128	17	3.84577	5.63529e-14	9.92048e-17	-5.58379e-31
20	129	17	3.84577	5.63529e-14	9.92048e-17	2.13866e-29
20.1	129	17	3.84577	5.63529e-14	9.92048e-17	2.05818e-29
7.3	0	1	7.69127942789664	-2.1201965473155e-13	0.299113912153702	-4.25711691344972e-14
7.3	0	2	7.69127942789664	-2.1201965473155e-13	0.000763976792629208	-6.52930094390837e-15
7.3	0	3	7.69127942789664	-2.1201965473155e-13	0.0999131179687531	1.70320179862761e-14
7.3	0	4	7.69127942789664	-2.1201965473155e-13	2.12973014182316	9.74222531379395e-14
7.4	0	1	7.69127942789664	-2.1201965473155e-13	0.296081544694819	-3.16607431055622e-14
7.4	0	2	7.69127942789664	-2.1201965473155e-13	-0.000168725765937961	-1.20158174859153e-15
7.4	0	3	7.69127942789664	-2.1201965473155e-13	0.0987339444618275	2.3167824249488e-14
7.4	0	4	7.69127942789664	-2.1201965473155e-13	2.0199997270453	6.45747969630402e-14
7.4	0	17	3.84564	-3.85808e-13	0.752843	-5.37785e-14
7.3	0	17	3.84564	-3.85808e-13	0.758723	-5.50504e-14
7.4	1	17	3.84564	-1.04679e-13	0.738523	1.12821e-09
7.5	1	17	3.84564	-1.04679e-13	0.733223	1.07904e-09
7.5	2	17	3.84564	-1.04679e-13	0.690839	-7.67857e-10
7.6	2	17	3.84564	-1.04679e-13	0.686348	8.69379e-10
7.6	3	17	3.84564	-1.04679e-13	0.623237	-8.84324e-09
7.7	3	17	3.84564	-1.04679e-13	0.620076	-6.51957e-09
7.7	4	17	3.84564	-1.04679e-13	0.543564	3.05915e-16
7.8	4	17	3.84564	-1.04679e-13	0.541601	-9.02673e-16
7.8	5	17	3.84564	-1.04679e-13	0.458392	-2.95978e-08
7.9	5	17	3.84564	-1.04679e-13	0.45778	-2.46259e-08
7.9	6	17	3.84564	-1.04679e-13	0.372103	-1.14408e-15
8	6	17	3.84564	-1.04679e-13	0.372621	1.7416e-15
8	7	17	3.84564	-1.04679e-13	0.28791	1.06459e-09
8.1	7	17	3.84564	-1.04679e-13	0.289796	3.33047e-10
8.1	8	17	3.84564	-1.04679e-13	0.211619	-4.23107e-16
8.2	8	17	3.84564	-1.04679e-13	0.214089	6.73463e-16
8.2	9	17	3.84564	-1.04679e-13	0.146192	1.06524e-09
8.3	9	17	3.84564	-1.04679e-13	0.149326	7.46365e-10
8.3	10	17	3.84564	-1.04679e-13	0.0935497	-3.84539e-16
8.4	10	17	3.84564	-1.04679e-13	0.0965364	-3.8161e-17
8.4	11	17	3.84564	-1.04679e-13	0.0559447	6.44117e-10
8.5	11	17	3.84564	-1.04679e-13	0.0583008	6.06721e-10
8.5	12	17	3.84564	-1.04679e-13	0.0312053	-9.89723e-18
8.6	12	17	3.84564	-1.04679e-13	0.0328639	-1.10196e-17
8.6	13	17	3.84564	-1.04679e-13	0.0164205	-1.22757e-10
8.7	13	17	3.84564	-1.04679e-13	0.0174512	-1.54216e-10
8.7	14	17	3.84564	-1.04679e-13	0.00796331	2.64266e-18
8.8	14	17	3.84564	-1.04679e-13	0.00863791	4.92997e-17
8.8	15	17	3.84564	-1.04679e-13	0.00338984	-2.0082e-11
8.9	15	17	3.84564	-1.04679e-13	0.00378573	-1.57806e-11
8.9	16	17	3.84564	-1.04679e-13	0.00126646	6.21773e-18
9	16	17	3.84564	-1.04679e-13	0.00145137	1.02573e-17
9	17	17	3.84564	-1.04679e-13	0.000422761	3.71207e-12
9.1	17	17	3.84564	-1.04679e-13	0.000497293	4.4456e-12
9.1	18	17	3.84564	-1.04679e-13	0.000124063	-6.35464e-19
9.2	18	17	3.84564	-1.04679e-13	0.000151344	-6.68155e-19
9.2	19	17	3.84564	-1.04679e-13	3.09008e-05	-3.54273e-13
9.3	19	17	3.84564	-1.04679e-13	3.95243e-05	-3.61469e-13
9.3	20	17	3.84564	-1.04679e-13	6.39053e-06	-3.21093e-20
9.4	20	17	3.84564	-1.04679e-13	8.61803e-06	-8.25652e-21
9.4	21	17	3.84564	-1.04679e-13	1.09393e-06	1.8195e-13
9.5	21	17	3.84564	-1.04679e-13	1.55682e-06	2.1621e-13
9.5	22	17	3.84564	-1.04679e-13	1.56255e-07	4.4033e-22
9.6	22	17	3.84564	-1.04679e-13	2.34342e-07	2.17605e-22
9.6	23	17	3.84564	-1.04679e-13	1.88555e-08	-6.51458e-14
9.7	23	17	3.84564	-1.04679e-13	2.97338e-08	-7.34431e-14
9.7	24	17	3.84564	-1.04679e-13	1.94702e-09	-8.82711e-24
9.8	24	17	3.84564	-1.04679e-13	3.22104e-09	1.79011e-24
9.8	25	17	3.84564	-1.04679e-13	1.74135e-10	-1.45764e-14
9.9	25	17	3.84564	-1.04679e-13	3.01605e-10	-1.89329e-14
9.9	26	17	3.84564	-1.04679e-13	1.36227e-11	-7.99773e-26
10	26	17	3.84564	-1.04679e-13	2.46669e-11	-1.49291e-25
10	27	17	3.84564	-1.04679e-13	9.33024e-13	-3.40164e-16
10.1	27	17	3.84564	-1.04679e-13	1.76716e-12	-3.8212e-16
10.1	28	17	3.84564	-1.04679e-13	5.61551e-14	-7.74279e-28
10.2	28	17	3.84564	-1.04679e-13	1.11364e-13	1.54856e-27
10.2	29	17	3.84564	-1.04679e-13	2.72327e-15	7.16451e-18
10.3	29	17	3.84564	-1.04679e-13	5.75637e-15	1.08489e-17
10.3	30	17	3.84564	-1.04679e-13	1.07497e-16	2.41264e-28
10.4	30	17	3.84564	-1.04679e-13	2.39102e-16	2.38248e-27
10.4	31	17	3.84564	-1.04679e-13	1.28402e-17	-3.44151e-20
10.5	31	17	3.84564	-1.04679e-13	1.73313e-17	-7.90486e-20
10.5	32	17	3.84564	-1.04679e-13	1.01724e-17	-1.65175e-28
10.6	32	17	3.84564	-1.04679e-13	1.03069e-17	-1.3158e-28
10.6	33	17	3.84564	-1.04679e-13	1.00953e-17	4.29461e-21
10.7	33	17	3.84564	-1.04679e-13	1.01007e-17	4.32876e-21
10.7	34	17	3.84564	-1.04679e-13	1.01025e-17	1.239e-28
10.8	34	17	3.84564	-1.04679e-13	1.01028e-17	-1.5987e-28
10.8	35	17	3.84564	-1.04679e-13	1.01027e-17	1.86693e-22
10.9	35	17	3.84564	-1.04679e-13	1.01027e-17	1.86214e-22
10.9	36	17	3.84564	-1.04679e-13	1.01031e-17	8.04498e-30
11	36	17	3.84564	-1.04679e-13	1.01031e-17	-1.74449e-29
11	37	17	3.84564	-1.04679e-13	1.01031e-17	-3.87213e-23
11.1	37	17	3.84564	-1.04679e-13	1.01031e-17	-3.87426e-23
11.1	38	17	3.84564	-1.04679e-13	1.01031e-17	1.1163e-30
11.2	38	17	3.84564	-1.04679e-13	1.01031e-17	-2.88926e-31
11.2	39	17	3.84564	-1.04679e-13	1.01031e-17	3.23586e-23
11.3	39	17	3.84564	-1.04679e-13	1.01031e-17	3.23608e-23
11.3	40	17	3.84564	-1.04679e-13	1.01032e-17	-7.91033e-31
11.4	40	17	3.84564	-1.04679e-13	1.01032e-17	-1.40229e-30
11.4	41	17	3.84564	-1.04679e-13	1.01031e-17	3.05597e-24
11.5	41	17	3.84564	-1.04679e-13	1.01031e-17	3.05572e-24
11.5	42	17	3.84564	-1.04679e-13	1.01031e-17	6.61915e-33
11.6	42	17	3.84564	-1.04679e-13	1.01031e-17	4.98982e-32
11.6	43	17	3.84564	-1.04679e-13	1.01031e-17	2.79003e-25
11.7	43	17	3.84564	-1.04679e-13	1.01031e-17	2.78962e-25
11.7	44	17	3.84564	-1.04679e-13	1.01031e-17	-1.30633e-32
11.8	44	17	3.84564	-1.04679e-13	1.01031e-17	1.87458e-32
11.8	45	17	3.84564	-1.04679e-13	1.01031e-17	-1.24866e-27
11.9	45	17	3.84564	-1.04679e-13	1.01031e-17	-1.24989e-27
11.9	46	17	3.84564	-1.04679e-13	1.01031e-17	-1.73389e-32
12	46	17	3.84564	-1.04679e-13	1.01031e-17	3.0933e-32
12	47	17	3.84564	-1.04679e-13	1.01031e-17	-1.5356e-27
12.1	47	17	3.84564	-1.04679e-13	1.01031e-17	-1.5356e-27
12.1	48	17	3.84564	-1.04679e-13	1.01031e-17	1.75298e-32
12.2	48	17	3.84564	-1.04679e-13	1.01031e-17	-2.23164e-32
12.2	49	17	3.84564	-1.04679e-13	1.01031e-17	-1.11102e-27
12.3	49	17	3.84564	-1.04679e-13	1.01031e-17	-1.11094e-27
12.3	50	17	3.84564	-1.04679e-13	1.01031e-17	9.04046e-33
12.4	50	17	3.84564	-1.04679e-13	1.01031e-17	7.16519e-33
12.4	51	17	3.84564	-1.04679e-13	1.01031e-17	2.99437e-28
12.5	51	17	3.84564	-1.04679e-13	1.01031e-17	2.99447e-28
12.5	52	17	3.84564	-1.04679e-13	1.01031e-17	4.77115e-32
12.6	52	17	3.84564	-1.04679e-13	1.01031e-17	3.6713e-32
12.6	53	17	3.84564	-1.04679e-13	1.01031e-17	-8.6598e-30
12.7	53	17	3.84564	-1.04679e-13	1.01031e-17	-8.69124e-30
12.7	54	17	3.84564	-1.04679e-13	1.01031e-17	-3.53653e-32
12.8	54	17	3.84564	-1.04679e-13	1.01031e-17	-2.12531e-32
12.8	55	17	3.84564	-1.04679e-13	1.01031e-17	-2.06631e-30
12.9	55	17	3.84564	-1.04679e-13	1.01031e-17	-2.14437e-30
12.9	56	17	3.84564	-1.04679e-13	1.01031e-17	-3.5185e-32
13	56	17	3.84564	-1.04679e-13	1.01031e-17	-5.69236e-32
13	57	17	3.84564	-1.04679e-13	1.01031e-17	-9.16758e-30
13.1	57	17	3.84564	-1.04679e-13	1.01031e-17	-9.16522e-30
13.1	58	17	3.84564	-1.04679e-13	1.01031e-17	-5.03556e-32
13.2	58	17	3.84564	-1.04679e-13	1.01031e-17	-4.51696e-32
13.2	59	17	3.84564	-1.04679e-13	1.01031e-17	3.14993e-30
13.3	59	17	3.84564	-1.04679e-13	1.01031e-17	3.093e-30
13.3	60	17	3.84564	-1.04679e-13	1.01031e-17	2.13698e-32
13.4	60	17	3.84564	-1.04679e-13	1.01031e-17	6.44105e-32
13.4	61	17	3.84564	-1.04679e-13	1.01031e-17	5.66013e-30
13.5	61	17	3.84564	-1.04679e-13	1.01031e-17	5.78896e-30
13.5	62	17	3.84564	-1.04679e-13	1.01031e-17	1.43099e-33
13.6	62	17	3.84564	-1.04679e-13	1.01031e-17	3.14345e-32
13.6	63	17	3.84564	-1.04679e-13	1.01031e-17	4.69422e-30
13.7	63	17	3.84564	-1.04679e-13	1.01031e-17	4.63061e-30
13.7	64	17	3.84564	-1.04679e-13	1.01031e-17	3.70586e-32
13.8	64	17	3.84564	-1.04679e-13	1.01031e-17	-5.04616e-32
13.8	65	17	3.84564	-1.04679e-13	1.01031e-17	2.18518e-30
13.9	65	17	3.84564	-1.04679e-13	1.01031e-17	2.18917e-30
13.9	66	17	3.84564	-1.04679e-13	1.01031e-17	4.7358e-32
14	66	17	3.84564	-1.04679e-13	1.01031e-17	3.21779e-32
14	67	17	3.84564	-1.04679e-13	1.01031e-17	-1.02968e-31
14.1	67	17	3.84564	-1.04679e-13	1.01031e-17	-1.84795e-31
14.1	68	17	3.84564	-1.04679e-13	1.01031e-17	5.43172e-32
14.2	68	17	3.84564	-1.04679e-13	1.01031e-17	-1.54005e-32
14.2	69	17	3.84564	-1.04679e-13	1.01031e-17	-2.07901e-30
14.3	69	17	3.84564	-1.04679e-13	1.01031e-17	-2.09006e-30
14.3	70	17	3.84564	-1.04679e-13	1.01031e-17	-1.6002e-32
14.4	70	17	3.84564	-1.04679e-13	1.01031e-17	4.43092e-32
14.4	71	17	3.84564	-1.04679e-13	1.01031e-17	-3.18413e-30
14.5	71	17	3.84564	-1.04679e-13	1.01031e-17	-3.11753e-30
14.5	72	17	3.84564	-1.04679e-13	1.01031e-17	-1.96553e-32
14.6	72	17	3.84564	-1.04679e-13	1.01031e-17	4.01277e-32
14.6	73	17	3.84564	-1.04679e-13	1.01031e-17	-3.58685e-30
14.7	73	17	3.84564	-1.04679e-13	1.01031e-17	-3.58225e-30
14.7	74	17	3.84564	-1.04679e-13	1.01031e-17	2.281e-32
14.8	74	17	3.84564	-1.04679e-13	1.01031e-17	2.97005e-32
14.8	75	17	3.84564	-1.04679e-13	1.01031e-17	-3.54434e-30
14.9	75	17	3.84564	-1.04679e-13	1.01031e-17	-3.52993e-30
14.9	76	17	3.84564	-1.04679e-13	1.01031e-17	-2.55298e-33
15	76	17	3.84564	-1.04679e-13	1.01031e-17	-6.90855e-32
15	77	17	3.84564	-1.04679e-13	1.01031e-17	-3.28688e-30
15.1	77	17	3.84564	-1.04679e-13	1.01031e-17	-3.24218e-30
15.1	78	17	3.84564	-1.04679e-13	1.01031e-17	9.08648e-33
15.2	78	17	3.84564	-1.04679e-13	1.01031e-17	6.3892e-32
15.2	79	17	3.84564	-1.04679e-13	1.01031e-17	-2.78524e-30
15.3	79	17	3.84564	-1.04679e-13	1.01031e-17	-2.79664e-30
15.3	80	17	3.84564	-1.04679e-13	1.01031e-17	-5.33936e-32
15.4	80	17	3.84564	-1.04679e-13	1.01031e-17	6.91536e-32
15.4	81	17	3.84564	-1.04679e-13	1.01031e-17	-2.31127e-30
15.5	81	17	3.84564	-1.04679e-13	1.01031e-17	-2.20966e-30
15.5	82	17	3.84564	-1.04679e-13	1.01031e-17	4.14893e-32
15.6	82	17	3.84564	-1.04679e-13	1.01031e-17	-4.79277e-33
15.6	83	17	3.84564	-1.04679e-13	1.01031e-17	-1.70859e-30
15.7	83	17	3.84564	-1.04679e-13	1.01031e-17	-1.7058e-30
15.7	84	17	3.84564	-1.04679e-13	1.01031e-17	-7.12641e-32
15.8	84	17	3.84564	-1.04679e-13	1.01031e-17	-1.86645e-32
15.8	85	17	3.84564	-1.04679e-13	1.01031e-17	-1.29323e-30
15.9	85	17	3.84564	-1.04679e-13	1.01031e-17	-1.30716e-30
15.9	86	17	3.84564	-1.04679e-13	1.01031e-17	1.52941e-32
16	86	17	3.84564	-1.04679e-13	1.01031e-17	7.87486e-32
16	87	17	3.84564	-1.04679e-13	1.01031e-17	-6.99323e-31
16.1	87	17	3.84564	-1.04679e-13	1.01031e-17	-6.8003e-31
16.1	88	17	3.84564	-1.04679e-13	1.01031e-17	2.26302e-32
16.2	88	17	3.84564	-1.04679e-13	1.01031e-17	-2.51856e-32
16.2	89	17	3.84564	-1.04679e-13	1.01031e-17	-2.85706e-31
16.3	89	17	3.84564	-1.04679e-13	1.01031e-17	-2.59691e-31
16.3	90	17	3.84564	-1.04679e-13	1.01031e-17	6.73889e-33
16.4	90	17	3.84564	-1.04679e-13	1.01031e-17	7.40183e-32
16.4	91	17	3.84564	-1.04679e-13	1.01031e-17	1.31132e-31
16.5	91	17	3.84564	-1.04679e-13	1.01031e-17	2.11376e-31
16.5	92	17	3.84564	-1.04679e-13	1.01031e-17	-3.02888e-32
16.6	92	17	3.84564	-1.04679e-13	1.01031e-17	6.60653e-32
16.6	93	17	3.84564	-1.04679e-13	1.01031e-17	4.08281e-31
16.7	93	17	3.84564	-1.04679e-13	1.01031e-17	4.81404e-31
16.7	94	17	3.84564	-1.04679e-13	1.01031e-17	-3.87301e-32
16.8	94	17	3.84564	-1.04679e-13	1.01031e-17	-1.48073e-32
16.8	95	17	3.84564	-1.04679e-13	1.01031e-17	8.65638e-31
16.9	95	17	3.84564	-1.04679e-13	1.01031e-17	8.64336e-31
16.9	96	17	3.84564	-1.04679e-13	1.01031e-17	-1.27406e-32
17	96	17	3.84564	-1.04679e-13	1.01031e-17	-4.34157e-32
17	97	17	3.84564	-1.04679e-13	1.01031e-17	1.10863e-30
17.1	97	17	3.84564	-1.04679e-13	1.01031e-17	1.10844e-30
17.1	98	17	3.84564	-1.04679e-13	1.01031e-17	-7.44423e-32
17.2	98	17	3.84564	-1.04679e-13	1.01031e-17	6.32896e-32
17.2	99	17	3.84564	-1.04679e-13	1.01031e-17	1.43268e-30
17.3	99	17	3.84564	-1.04679e-13	1.01031e-17	1.51352e-30
17.3	100	17	3.84564	-1.04679e-13	1.01031e-17	7.79641e-33
17.4	100	17	3.84564	-1.04679e-13	1.01031e-17	1.44765e-32
17.4	101	17	3.84564	-1.04679e-13	1.01031e-17	1.78657e-30
17.5	101	17	3.84564	-1.04679e-13	1.01031e-17	1.6924e-30
17.5	102	17	3.84564	-1.04679e-13	1.01031e-17	6.81005e-32
17.6	102	17	3.84564	-1.04679e-13	1.01031e-17	-5.45516e-32
17.6	103	17	3.84564	-1.04679e-13	1.01031e-17	1.97076e-30
17.7	103	17	3.84564	-1.04679e-13	1.01031e-17	1.92248e-30
17.7	104	17	3.84564	-1.04679e-13	1.01031e-17	1.77595e-32
17.8	104	17	3.84564	-1.04679e-13	1.01031e-17	-2.09329e-32
17.8	105	17	3.84564	-1.04679e-13	1.01031e-17	2.20107e-30
17.9	105	17	3.84564	-1.04679e-13	1.01031e-17	2.16003e-30
17.9	106	17	3.84564	-1.04679e-13	1.01031e-17	2.63775e-32
18	106	17	3.84564	-1.04679e-13	1.01031e-17	-2.62106e-32
18	107	17	3.84564	-1.04679e-13	1.01031e-17	2.38937e-30
18.1	107	17	3.84564	-1.04679e-13	1.01031e-17	2.42069e-30
18.1	108	17	3.84564	-1.04679e-13	1.01031e-17	2.6958e-32
18.2	108	17	3.84564	-1.04679e-13	1.01031e-17	-2.07752e-32
18.2	109	17	3.84564	-1.04679e-13	1.01031e-17	2.58064e-30
18.3	109	17	3.84564	-1.04679e-13	1.01031e-17	2.47926e-30
18.3	110	17	3.84564	-1.04679e-13	1.01031e-17	1.41192e-32
18.4	110	17	3.84564	-1.04679e-13	1.01031e-17	-4.62222e-32
18.4	111	17	3.84564	-1.04679e-13	1.01031e-17	2.79432e-30
18.5	111	17	3.84564	-1.04679e-13	1.01031e-17	2.72583e-30
18.5	112	17	3.84564	-1.04679e-13	1.01031e-17	1.0651e-31
18.6	112	17	3.84564	-1.04679e-13	1.01031e-17	-1.95249e-32
18.6	113	17	3.84564	-1.04679e-13	1.01031e-17	2.88236e-30
18.7	113	17	3.84564	-1.04679e-13	1.01031e-17	2.8168e-30
18.7	114	17	3.84564	-1.04679e-13	1.01031e-17	-6.57438e-32
18.8	114	17	3.84564	-1.04679e-13	1.01031e-17	-4.76446e-32
18.8	115	17	3.84564	-1.04679e-13	1.01031e-17	2.91064e-30
18.9	115	17	3.84564	-1.04679e-13	1.01031e-17	2.8903e-30
18.9	116	17	3.84564	-1.04679e-13	1.01031e-17	-7.57541e-32
19	116	17	3.84564	-1.04679e-13	1.01031e-17	5.83871e-33
19	117	17	3.84564	-1.04679e-13	1.01031e-17	3.00657e-30
19.1	117	17	3.84564	-1.04679e-13	1.01031e-17	3.01595e-30
19.1	118	17	3.84564	-1.04679e-13	1.01031e-17	-2.9488e-32
19.2	118	17	3.84564	-1.04679e-13	1.01031e-17	-1.30981e-31
19.2	119	17	3.84564	-1.04679e-13	1.01031e-17	3.15198e-30
19.3	119	17	3.84564	-1.04679e-13	1.01031e-17	3.1435e-30
19.3	120	17	3.84564	-1.04679e-13	1.01031e-17	5.9775e-32
19.4	120	17	3.84564	-1.04679e-13	1.01031e-17	7.15764e-32
19.4	121	17	3.84564	-1.04679e-13	1.01031e-17	3.2396e-30
19.5	121	17	3.84564	-1.04679e-13	1.01031e-17	3.13907e-30
19.5	122	17	3.84564	-1.04679e-13	1.01031e-17	5.11432e-32
19.6	122	17	3.84564	-1.04679e-13	1.01031e-17	-8.50713e-32
19.6	123	17	3.84564	-1.04679e-13	1.01031e-17	3.15611e-30
19.7	123	17	3.84564	-1.04679e-13	1.01031e-17	3.16109e-30
19.7	124	17	3.84564	-1.04679e-13	1.01031e-17	-7.99729e-32
19.8	124	17	3.84564	-1.04679e-13	1.01031e-17	-2.2994e-32
19.8	125	17	3.84564	-1.04679e-13	1.01031e-17	3.27247e-30
19.9	125	17	3.84564	-1.04679e-13	1.01031e-17	3.22214e-30
19.9	126	17	3.84564	-1.04679e-13	1.01031e-17	1.08266e-32
20	126	17	3.84564	-1.04679e-13	1.01031e-17	-1.47107e-32
20	127	17	3.84564	-1.04679e-13	1.01031e-17	3.26965e-30
20.1	127	17	3.84564	-1.04679e-13	1.01031e-17	3.3077e-30
7.5	0	1	7.7007318189681	1.10374467262059e-12	0.293444745424276	-1.29150876545528e-13
7.5	0	2	7.7007318189681	1.10374467262059e-12	-0.00111425288296909	4.43404951024725e-14
7.5	0	3	7.7007318189681	1.10374467262059e-12	0.0976820692775644	6.30660270568163e-14
7.5	0	4	7.7007318189681	1.10374467262059e-12	2.09203399067774	-1.19272830742516e-13
7.6	0	1	7.7007318189681	1.10374467262059e-12	0.290705128304538	-1.86009990797084e-13
7.6	0	2	7.7007318189681	1.10374467262059e-12	-0.00183854034824072	5.29214699617751e-14
7.6	0	3	7.7007318189681	1.10374467262059e-12	0.0965560440994997	6.34389706036285e-14
7.6	0	4	7.7007318189681	1.10374467262059e-12	1.98575420215723	-1.75039532548756e-13
7.6	0	17	3.85037	1.50762e-12	0.742424	8.78243e-14
7.5	0	17	3.85037	1.50762e-12	0.748019	1.31121e-13
7.6	1	17	3.85037	5.32836e-13	0.728917	-2.05209e-09
7.7	1	17	3.85037	5.32836e-13	0.723782	-8.69326e-10
7.7	2	17	3.85037	5.32836e-13	0.6828	-2.9203e-08
7.8	2	17	3.85037	5.32836e-13	0.67853	-2.54099e-08
7.8	3	17	3.85037	5.32836e-13	0.617713	-1.11721e-08
7.9	3	17	3.85037	5.32836e-13	0.614615	-1.5663e-09
7.9	4	17	3.85037	5.32836e-13	0.540312	2.64143e-15
8	4	17	3.85037	5.32836e-13	0.538381	2.63066e-16
8	5	17	3.85037	5.32836e-13	0.457726	7.40595e-08
8.1	5	17	3.85037	5.32836e-13	0.457085	7.93391e-08
8.1	6	17	3.85037	5.32836e-13	0.37353	-1.7494e-16
8.2	6	17	3.85037	5.32836e-13	0.373947	-9.47849e-16
8.2	7	17	3.85037	5.32836e-13	0.291927	2.0179e-08
8.3	7	17	3.85037	5.32836e-13	0.293569	1.9601e-08
8.3	8	17	3.85037	5.32836e-13	0.216742	3.12887e-16
8.4	8	17	3.85037	5.32836e-13	0.219075	2.0063e-16
8.4	9	17	3.85037	5.32836e-13	0.152475	7.21146e-10
8.5	9	17	3.85037	5.32836e-13	0.155269	2.05257e-11
8.5	10	17	3.85037	5.32836e-13	0.0996338	1.9359e-16
8.6	10	17	3.85037	5.32836e-13	0.102583	4.79975e-16
8.6	11	17	3.85037	5.32836e-13	0.0607341	-2.47532e-09
8.7	11	17	3.85037	5.32836e-13	0.0631011	-2.88928e-09
8.7	12	17	3.85037	5.32836e-13	0.0346117	1.14988e-16
8.8	12	17	3.85037	5.32836e-13	0.0363566	-6.85626e-17
8.8	13	17	3.85037	5.32836e-13	0.0185349	1.20508e-10
8.9	13	17	3.85037	5.32836e-13	0.0196356	2.17967e-10
8.9	14	17	3.85037	5.32836e-13	0.00933244	-5.84042e-18
9	14	17	3.85037	5.32836e-13	0.0100248	-1.17105e-17
9	15	17	3.85037	5.32836e-13	0.004208	-1.3592e-10
9.1	15	17	3.85037	5.32836e-13	0.00464335	-1.42739e-10
9.1	16	17	3.85037	5.32836e-13	0.0016569	-5.17893e-18
9.2	16	17	3.85037	5.32836e-13	0.00187967	1.08655e-17
9.2	17	17	3.85037	5.32836e-13	0.000581708	2.16812e-11
9.3	17	17	3.85037	5.32836e-13	0.00067559	2.34716e-11
9.3	18	17	3.85037	5.32836e-13	0.00018292	-9.0664e-20
9.4	18	17	3.85037	5.32836e-13	0.000218736	-6.44519e-19
9.4	19	17	3.85037	5.32836e-13	4.99448e-05	3.69132e-12
9.5	19	17	3.85037	5.32836e-13	6.22417e-05	3.87054e-12
9.5	20	17	3.85037	5.32836e-13	1.14665e-05	-1.6836e-21
9.6	20	17	3.85037	5.32836e-13	1.50209e-05	3.86638e-23
9.6	21	17	3.85037	5.32836e-13	2.18515e-06	4.58234e-14
9.7	21	17	3.85037	5.32836e-13	3.01811e-06	7.54277e-14
9.7	22	17	3.85037	5.32836e-13	3.46643e-07	-3.66386e-22
9.8	22	17	3.85037	5.32836e-13	5.04581e-07	-1.76159e-22
9.8	23	17	3.85037	5.32836e-13	4.62522e-08	4.3542e-13
9.9	23	17	3.85037	5.32836e-13	7.08181e-08	4.83094e-13
9.9	24	17	3.85037	5.32836e-13	5.25583e-09	2.00821e-23
10	24	17	3.85037	5.32836e-13	8.44583e-09	1.70394e-24
10	25	17	3.85037	5.32836e-13	5.1483e-10	4.4749e-14
10.1	25	17	3.85037	5.32836e-13	8.66462e-10	5.27119e-14
10.1	26	17	3.85037	5.32836e-13	4.3915e-11	-1.48765e-25
10.2	26	17	3.85037	5.32836e-13	7.72889e-11	-4.80416e-25
10.2	27	17	3.85037	5.32836e-13	3.24155e-12	-3.67704e-15
10.3	27	17	3.85037	5.32836e-13	5.97873e-12	-5.45467e-15
10.3	28	17	3.85037	5.32836e-13	2.06283e-13	8.58635e-26
10.4	28	17	3.85037	5.32836e-13	4.00063e-13	-6.97774e-26
10.4	29	17	3.85037	5.32836e-13	1.10082e-14	-1.32931e-16
10.5	29	17	3.85037	5.32836e-13	2.23724e-14	-2.02291e-16
10.5	30	17	3.85037	5.32836e-13	8.73286e-16	-3.04424e-27
10.6	30	17	3.85037	5.32836e-13	1.39956e-15	1.69608e-26
10.6	31	17	3.85037	5.32836e-13	4.78688e-16	-1.36398e-19
10.7	31	17	3.85037	5.32836e-13	4.97792e-16	-3.88529e-19
10.7	32	17	3.85037	5.32836e-13	4.65823e-16	4.37052e-27
10.8	32	17	3.85037	5.32836e-13	4.66455e-16	-8.91943e-28
10.8	33	17	3.85037	5.32836e-13	4.65272e-16	8.40896e-20
10.9	33	17	3.85037	5.32836e-13	4.65299e-16	8.64373e-20
10.9	34	17	3.85037	5.32836e-13	4.65132e-16	8.36625e-28
11	34	17	3.85037	5.32836e-13	4.65134e-16	-1.00972e-27
11	35	17	3.85037	5.32836e-13	4.65144e-16	2.35718e-21
11.1	35	17	3.85037	5.32836e-13	4.65144e-16	2.35704e-21
11.1	36	17	3.85037	5.32836e-13	4.65157e-16	4.2554e-29
11.2	36	17	3.85037	5.32836e-13	4.65157e-16	7.80157e-29
11.2	37	17	3.85037	5.32836e-13	4.65169e-16	-3.05314e-21
11.3	37	17	3.85037	5.32836e-13	4.65169e-16	-3.05339e-21
11.3	38	17	3.85037	5.32836e-13	4.65181e-16	-5.299e-29
11.4	38	17	3.85037	5.32836e-13	4.65181e-16	-1.03395e-29
11.4	39	17	3.85037	5.32836e-13	4.6518e-16	1.68666e-22
11.5	39	17	3.85037	5.32836e-13	4.6518e-16	1.68632e-22
11.5	40	17	3.85037	5.32836e-13	4.65179e-16	-6.2598e-30
11.6	40	17	3.85037	5.32836e-13	4.65179e-16	1.0433e-30
11.6	41	17	3.85037	5.32836e-13	4.65179e-16	7.42969e-23
11.7	41	17	3.85037	5.32836e-13	4.65179e-16	7.43064e-23
11.7	42	17	3.85037	5.32836e-13	4.65178e-16	3.4495e-30
11.8	42	17	3.85037	5.32836e-13	4.65178e-16	1.39374e-30
11.8	43	17	3.85037	5.32836e-13	4.65178e-16	8.77249e-24
11.9	43	17	3.85037	5.32836e-13	4.65178e-16	8.77296e-24
11.9	44	17	3.85037	5.32836e-13	4.65178e-16	-1.92716e-30
12	44	17	3.85037	5.32836e-13	4.65178e-16	8.95129e-31
12	45	17	3.85037	5.32836e-13	4.65178e-16	4.9259e-26
12.1	45	17	3.85037	5.32836e-13	4.65178e-16	4.92734e-26
12.1	46	17	3.85037	5.32836e-13	4.65178e-16	-1.68174e-30
12.2	46	17	3.85037	5.32836e-13	4.65178e-16	6.35215e-31
12.2	47	17	3.85037	5.32836e-13	4.65178e-16	7.37926e-25
12.3	47	17	3.85037	5.32836e-13	4.65178e-16	7.37929e-25
12.3	48	17	3.85037	5.32836e-13	4.65178e-16	-1.51718e-31
12.4	48	17	3.85037	5.32836e-13	4.65178e-16	-9.97545e-31
12.4	49	17	3.85037	5.32836e-13	4.65178e-16	1.93804e-26
12.5	49	17	3.85037	5.32836e-13	4.65178e-16	1.938e-26
12.5	50	17	3.85037	5.32836e-13	4.65178e-16	1.91686e-30
12.6	50	17	3.85037	5.32836e-13	4.65178e-16	1.04039e-30
12.6	51	17	3.85037	5.32836e-13	4.65178e-16	3.32439e-27
12.7	51	17	3.85037	5.32836e-13	4.65178e-16	3.32761e-27
12.7	52	17	3.85037	5.32836e-13	4.65178e-16	5.7598e-30
12.8	52	17	3.85037	5.32836e-13	4.65178e-16	3.79767e-31
12.8	53	17	3.85037	5.32836e-13	4.65178e-16	-6.321e-27
12.9	53	17	3.85037	5.32836e-13	4.65178e-16	-6.32459e-27
12.9	54	17	3.85037	5.32836e-13	4.65178e-16	2.72621e-30
13	54	17	3.85037	5.32836e-13	4.65178e-16	-1.86346e-30
13	55	17	3.85037	5.32836e-13	4.65178e-16	-2.54365e-27
13.1	55	17	3.85037	5.32836e-13	4.65178e-16	-2.54945e-27
13.1	56	17	3.85037	5.32836e-13	4.65178e-16	2.80581e-30
13.2	56	17	3.85037	5.32836e-13	4.65178e-16	2.698e-30
13.2	57	17	3.85037	5.32836e-13	4.65178e-16	-1.08934e-27
13.3	57	17	3.85037	5.32836e-13	4.65178e-16	-1.09794e-27
13.3	58	17	3.85037	5.32836e-13	4.65178e-16	2.49706e-30
13.4	58	17	3.85037	5.32836e-13	4.65178e-16	5.39102e-30
13.4	59	17	3.85037	5.32836e-13	4.65178e-16	-6.00601e-28
13.5	59	17	3.85037	5.32836e-13	4.65178e-16	-6.05352e-28
13.5	60	17	3.85037	5.32836e-13	4.65178e-16	-3.86844e-30
13.6	60	17	3.85037	5.32836e-13	4.65178e-16	3.48546e-30
13.6	61	17	3.85037	5.32836e-13	4.65178e-16	-8.25643e-28
13.7	61	17	3.85037	5.32836e-13	4.65178e-16	-8.26883e-28
13.7	62	17	3.85037	5.32836e-13	4.65178e-16	4.32887e-31
13.8	62	17	3.85037	5.32836e-13	4.65178e-16	6.67623e-31
13.8	63	17	3.85037	5.32836e-13	4.65178e-16	-1.21632e-27
13.9	63	17	3.85037	5.32836e-13	4.65178e-16	-1.21631e-27
13.9	64	17	3.85037	5.32836e-13	4.65178e-16	2.24197e-30
14	64	17	3.85037	5.32836e-13	4.65178e-16	-8.82812e-30
14	65	17	3.85037	5.32836e-13	4.65178e-16	-1.52747e-27
14.1	65	17	3.85037	5.32836e-13	4.65178e-16	-1.53751e-27
14.1	66	17	3.85037	5.32836e-13	4.65178e-16	5.9448e-30
14.2	66	17	3.85037	5.32836e-13	4.65178e-16	1.27866e-31
14.2	67	17	3.85037	5.32836e-13	4.65178e-16	-1.7011e-27
14.3	67	17	3.85037	5.32836e-13	4.65178e-16	-1.70477e-27
14.3	68	17	3.85037	5.32836e-13	4.65178e-16	-4.95109e-30
14.4	68	17	3.85037	5.32836e-13	4.65178e-16	5.97225e-31
14.4	69	17	3.85037	5.32836e-13	4.65178e-16	-1.74793e-27
14.5	69	17	3.85037	5.32836e-13	4.65178e-16	-1.74317e-27
14.5	70	17	3.85037	5.32836e-13	4.65178e-16	-1.60566e-31
14.6	70	17	3.85037	5.32836e-13	4.65178e-16	1.27389e-30
14.6	71	17	3.85037	5.32836e-13	4.65178e-16	-1.70744e-27
14.7	71	17	3.85037	5.32836e-13	4.65178e-16	-1.70817e-27
14.7	72	17	3.85037	5.32836e-13	4.65178e-16	-1.57164e-30
14.8	72	17	3.85037	5.32836e-13	4.65178e-16	-1.41662e-30
14.8	73	17	3.85037	5.32836e-13	4.65178e-16	-1.61496e-27
14.9	73	17	3.85037	5.32836e-13	4.65178e-16	-1.61232e-27
14.9	74	17	3.85037	5.32836e-13	4.65178e-16	8.88986e-31
15	74	17	3.85037	5.32836e-13	4.65178e-16	1.18203e-30
15	75	17	3.85037	5.32836e-13	4.65178e-16	-1.48627e-27
15.1	75	17	3.85037	5.32836e-13	4.65178e-16	-1.48442e-27
15.1	76	17	3.85037	5.32836e-13	4.65178e-16	3.14298e-30
15.2	76	17	3.85037	5.32836e-13	4.65178e-16	-1.82028e-30
15.2	77	17	3.85037	5.32836e-13	4.65178e-16	-1.34529e-27
15.3	77	17	3.85037	5.32836e-13	4.65178e-16	-1.34585e-27
15.3	78	17	3.85037	5.32836e-13	4.65178e-16	-3.76919e-30
15.4	78	17	3.85037	5.32836e-13	4.65178e-16	2.00107e-30
15.4	79	17	3.85037	5.32836e-13	4.65178e-16	-1.19268e-27
15.5	79	17	3.85037	5.32836e-13	4.65178e-16	-1.1891e-27
15.5	80	17	3.85037	5.32836e-13	4.65178e-16	3.66812e-30
15.6	80	17	3.85037	5.32836e-13	4.65178e-16	7.83497e-31
15.6	81	17	3.85037	5.32836e-13	4.65178e-16	-1.02715e-27
15.7	81	17	3.85037	5.32836e-13	4.65178e-16	-1.03557e-27
15.7	82	17	3.85037	5.32836e-13	4.65178e-16	4.75266e-30
15.8	82	17	3.85037	5.32836e-13	4.65178e-16	-3.61576e-30
15.8	83	17	3.85037	5.32836e-13	4.65178e-16	-8.7113e-28
15.9	83	17	3.85037	5.32836e-13	4.65178e-16	-8.78594e-28
15.9	84	17	3.85037	5.32836e-13	4.65178e-16	3.42888e-30
16	84	17	3.85037	5.32836e-13	4.65178e-16	2.43073e-30
16	85	17	3.85037	5.32836e-13	4.65178e-16	-7.36394e-28
16.1	85	17	3.85037	5.32836e-13	4.65178e-16	-7.37968e-28
16.1	86	17	3.85037	5.32836e-13	4.65178e-16	-3.82598e-30
16.2	86	17	3.85037	5.32836e-13	4.65178e-16	-3.30488e-31
16.2	87	17	3.85037	5.32836e-13	4.65178e-16	-6.02703e-28
16.3	87	17	3.85037	5.32836e-13	4.65178e-16	-6.03033e-28
16.3	88	17	3.85037	5.32836e-13	4.65178e-16	2.86286e-30
16.4	88	17	3.85037	5.32836e-13	4.65178e-16	-1.65236e-30
16.4	89	17	3.85037	5.32836e-13	4.65178e-16	-4.72974e-28
16.5	89	17	3.85037	5.32836e-13	4.65178e-16	-4.74627e-28
16.5	90	17	3.85037	5.32836e-13	4.65178e-16	5.43451e-30
16.6	90	17	3.85037	5.32836e-13	4.65178e-16	4.96698e-30
16.6	91	17	3.85037	5.32836e-13	4.65178e-16	-3.64553e-28
16.7	91	17	3.85037	5.32836e-13	4.65178e-16	-3.64009e-28
16.7	92	17	3.85037	5.32836e-13	4.65178e-16	2.0621e-30
16.8	92	17	3.85037	5.32836e-13	4.65178e-16	2.68109e-30
16.8	93	17	3.85037	5.32836e-13	4.65178e-16	-2.7481e-28
16.9	93	17	3.85037	5.32836e-13	4.65178e-16	-2.75479e-28
16.9	94	17	3.85037	5.32836e-13	4.65178e-16	9.4635e-31
17	94	17	3.85037	5.32836e-13	4.65178e-16	1.25935e-31
17	95	17	3.85037	5.32836e-13	4.65178e-16	-1.99868e-28
17.1	95	17	3.85037	5.32836e-13	4.65178e-16	-2.01755e-28
17.1	96	17	3.85037	5.32836e-13	4.65178e-16	-1.5267e-30
17.2	96	17	3.85037	5.32836e-13	4.65178e-16	-6.69769e-30
17.2	97	17	3.85037	5.32836e-13	4.65178e-16	-1.33705e-28
17.3	97	17	3.85037	5.32836e-13	4.65178e-16	-1.38732e-28
17.3	98	17	3.85037	5.32836e-13	4.65178e-16	1.13132e-31
17.4	98	17	3.85037	5.32836e-13	4.65178e-16	-1.95965e-30
17.4	99	17	3.85037	5.32836e-13	4.65178e-16	-8.32545e-29
17.5	99	17	3.85037	5.32836e-13	4.65178e-16	-8.44948e-29
17.5	100	17	3.85037	5.32836e-13	4.65178e-16	-1.51822e-30
17.6	100	17	3.85037	5.32836e-13	4.65178e-16	8.08008e-31
17.6	101	17	3.85037	5.32836e-13	4.65178e-16	-4.04888e-29
17.7	101	17	3.85037	5.32836e-13	4.65178e-16	-3.86989e-29
17.7	102	17	3.85037	5.32836e-13	4.65178e-16	4.39834e-30
17.8	102	17	3.85037	5.32836e-13	4.65178e-16	8.11082e-31
17.8	103	17	3.85037	5.32836e-13	4.65178e-16	-1.25738e-29
17.9	103	17	3.85037	5.32836e-13	4.65178e-16	-1.02391e-29
17.9	104	17	3.85037	5.32836e-13	4.65178e-16	3.47819e-31
18	104	17	3.85037	5.32836e-13	4.65178e-16	5.94986e-31
18	105	17	3.85037	5.32836e-13	4.65178e-16	1.16549e-29
18.1	105	17	3.85037	5.32836e-13	4.65178e-16	6.93302e-30
18.1	106	17	3.85037	5.32836e-13	4.65178e-16	1.03553e-31
18.2	106	17	3.85037	5.32836e-13	4.65178e-16	-4.74445e-31
18.2	107	17	3.85037	5.32836e-13	4.65178e-16	2.64285e-29
18.3	107	17	3.85037	5.32836e-13	4.65178e-16	2.29791e-29
18.3	108	17	3.85037	5.32836e-13	4.65178e-16	4.34561e-30
18.4	108	17	3.85037	5.32836e-13	4.65178e-16	-1.07206e-30
18.4	109	17	3.85037	5.32836e-13	4.65178e-16	3.35963e-29
18.5	109	17	3.85037	5.32836e-13	4.65178e-16	3.22489e-29
18.5	110	17	3.85037	5.32836e-13	4.65178e-16	3.44685e-30
18.6	110	17	3.85037	5.32836e-13	4.65178e-16	3.92725e-30
18.6	111	17	3.85037	5.32836e-13	4.65178e-16	3.48933e-29
18.7	111	17	3.85037	5.32836e-13	4.65178e-16	3.39143e-29
18.7	112	17	3.85037	5.32836e-13	4.65178e-16	4.64936e-31
18.8	112	17	3.85037	5.32836e-13	4.65178e-16	-2.07352e-30
18.8	113	17	3.85037	5.32836e-13	4.65178e-16	3.12349e-29
18.9	113	17	3.85037	5.32836e-13	4.65178e-16	3.01477e-29
18.9	114	17	3.85037	5.32836e-13	4.65178e-16	2.51374e-30
19	114	17	3.85037	5.32836e-13	4.65178e-16	-8.50234e-31
19	115	17	3.85037	5.32836e-13	4.65178e-16	2.99502e-29
19.1	115	17	3.85037	5.32836e-13	4.65178e-16	2.88375e-29
19.1	116	17	3.85037	5.32836e-13	4.65178e-16	3.40644e-30
19.2	116	17	3.85037	5.32836e-13	4.65178e-16	-2.27257e-30
19.2	117	17	3.85037	5.32836e-13	4.65178e-16	3.20552e-29
19.3	117	17	3.85037	5.32836e-13	4.65178e-16	2.46954e-29
19.3	118	17	3.85037	5.32836e-13	4.65178e-16	4.47653e-30
19.4	118	17	3.85037	5.32836e-13	4.65178e-16	1.26763e-31
19.4	119	17	3.85037	5.32836e-13	4.65178e-16	1.37165e-29
19.5	119	17	3.85037	5.32836e-13	4.65178e-16	1.28086e-29
19.5	120	17	3.85037	5.32836e-13	4.65178e-16	-6.87989e-31
19.6	120	17	3.85037	5.32836e-13	4.65178e-16	-4.31937e-30
19.6	121	17	3.85037	5.32836e-13	4.65178e-16	1.89297e-29
19.7	121	17	3.85037	5.32836e-13	4.65178e-16	8.2929e-30
19.7	122	17	3.85037	5.32836e-13	4.65178e-16	5.11917e-30
19.8	122	17	3.85037	5.32836e-13	4.65178e-16	-9.64006e-31
19.8	123	17	3.85037	5.32836e-13	4.65178e-16	3.33258e-32
19.9	123	17	3.85037	5.32836e-13	4.65178e-16	-1.27321e-30
19.9	124	17	3.85037	5.32836e-13	4.65178e-16	4.65173e-30
20	124	17	3.85037	5.32836e-13	4.65178e-16	1.81024e-30
20	125	17	3.85037	5.32836e-13	4.65178e-16	-9.362e-30
20.1	125	17	3.85037	5.32836e-13	4.65178e-16	-1.42142e-29
7.7	0	1	7.71193092938649	3.18150469370119e-12	0.28878719561086	1.93015950867447e-13
7.7	0	2	7.71193092938649	3.18150469370119e-12	-0.00218585379289738	-3.87946979531799e-14
7.7	0	3	7.71193092938649	3.18150469370119e-12	0.0956468023662925	1.99982440954125e-13
7.7	0	4	7.71193092938649	3.18150469370119e-12	2.06099142491223	8.85423330289325e-13
7.8	0	1	7.71193092938649	3.18150469370119e-12	0.286869967717249	3.33356052464278e-13
7.8	0	2	7.71193092938649	3.18150469370119e-12	-0.00209618044670385	-3.09062386395307e-14
7.8	0	3	7.71193092938649	3.18150469370119e-12	0.0946899910275992	2.30140627172798e-13
7.8	0	4	7.71193092938649	3.18150469370119e-12	1.9601776920169	8.52308802582793e-13
7.8	0	17	3.85597	1.69881e-12	0.73283	3.46536e-13
7.7	0	17	3.85597	1.69881e-12	0.738075	2.81542e-13
7.8	1	17	3.85597	1.58461e-12	0.719744	-3.02204e-09
7.9	1	17	3.85597	1.58461e-12	0.714696	-5.03765e-10
7.9	2	17	3.85597	1.58461e-12	0.675367	-6.57343e-08
8	2	17	3.85597	1.58461e-12	0.671335	-6.01263e-08
8	3	17	3.85597	1.58461e-12	0.612433	-1.119e-08
8.1	3	17	3.85597	1.58461e-12	0.60939	-1.01192e-08
8.1	4	17	3.85597	1.58461e-12	0.537258	1.61277e-15
8.2	4	17	3.85597	1.58461e-12	0.53538	-1.69085e-16
8.2	5	17	3.85597	1.58461e-12	0.45707	-1.14462e-07
8.3	5	17	3.85597	1.58461e-12	0.456348	-1.05528e-07
8.3	6	17	3.85597	1.58461e-12	0.374893	-4.67432e-16
8.4	6	17	3.85597	1.58461e-12	0.375287	-3.56375e-16
8.4	7	17	3.85597	1.58461e-12	0.295503	3.36778e-08
8.5	7	17	3.85597	1.58461e-12	0.29688	3.65276e-08
8.5	8	17	3.85597	1.58461e-12	0.221682	-3.32677e-17
8.6	8	17	3.85597	1.58461e-12	0.223918	-1.10907e-15
8.6	9	17	3.85597	1.58461e-12	0.158137	7.94896e-09
8.7	9	17	3.85597	1.58461e-12	0.160653	9.69718e-09
8.7	10	17	3.85597	1.58461e-12	0.105631	-2.79201e-16
8.8	10	17	3.85597	1.58461e-12	0.108448	-1.58118e-16
8.8	11	17	3.85597	1.58461e-12	0.0655735	-4.10827e-09
8.9	11	17	3.85597	1.58461e-12	0.0679684	-3.91171e-09
8.9	12	17	3.85597	1.58461e-12	0.038184	1.22941e-16
9	12	17	3.85597	1.58461e-12	0.0399772	2.93411e-17
9	13	17	3.85597	1.58461e-12	0.0208106	8.99528e-10
9.1	13	17	3.85597	1.58461e-12	0.022003	9.4355e-10
9.1	14	17	3.85597	1.58461e-12	0.010744	-8.40348e-17
9.2	14	17	3.85597	1.58461e-12	0.0114645	-2.26182e-17
9.2	15	17	3.85597	1.58461e-12	0.00510015	6.63923e-11
9.3	15	17	3.85597	1.58461e-12	0.00556101	7.11129e-11
9.3	16	17	3.85597	1.58461e-12	0.00212436	6.17284e-18
9.4	16	17	3.85597	1.58461e-12	0.0023843	-1.11825e-17
9.4	17	17	3.85597	1.58461e-12	0.000781631	1.60792e-11
9.5	17	17	3.85597	1.58461e-12	0.000898655	1.93061e-11
9.5	18	17	3.85597	1.58461e-12	0.000259764	5.36201e-19
9.6	18	17	3.85597	1.58461e-12	0.000305804	-6.74592e-20
9.6	19	17	3.85597	1.58461e-12	7.67613e-05	3.07821e-12
9.7	19	17	3.85597	1.58461e-12	9.34974e-05	3.20162e-12
9.7	20	17	3.85597	1.58461e-12	1.94328e-05	-5.53198e-20
9.8	20	17	3.85597	1.58461e-12	2.4769e-05	1.1447e-19
9.8	21	17	3.85597	1.58461e-12	4.11372e-06	1.81238e-12
9.9	21	17	3.85597	1.58461e-12	5.51868e-06	2.09333e-12
9.9	22	17	3.85597	1.58461e-12	7.24744e-07	2.07106e-21
10	22	17	3.85597	1.58461e-12	1.02439e-06	4.36642e-21
10	23	17	3.85597	1.58461e-12	1.07006e-07	7.06974e-13
10.1	23	17	3.85597	1.58461e-12	1.59146e-07	7.95065e-13
10.1	24	17	3.85597	1.58461e-12	1.33931e-08	5.15313e-23
10.2	24	17	3.85597	1.58461e-12	2.09145e-08	-4.89838e-23
10.2	25	17	3.85597	1.58461e-12	1.4381e-09	-1.96021e-13
10.3	25	17	3.85597	1.58461e-12	2.35305e-09	-2.31405e-13
10.3	26	17	3.85597	1.58461e-12	1.33812e-10	-1.22296e-24
10.4	26	17	3.85597	1.58461e-12	2.29079e-10	5.12322e-25
10.4	27	17	3.85597	1.58461e-12	1.07019e-11	-5.66224e-15
10.5	27	17	3.85597	1.58461e-12	1.92207e-11	-7.69474e-15
10.5	28	17	3.85597	1.58461e-12	7.30767e-13	2.04876e-25
10.6	28	17	3.85597	1.58461e-12	1.38303e-12	-1.91218e-26
10.6	29	17	3.85597	1.58461e-12	4.12959e-14	4.85001e-16
10.7	29	17	3.85597	1.58461e-12	8.22841e-14	7.13735e-16
10.7	30	17	3.85597	1.58461e-12	3.2796e-15	4.65703e-26
10.8	30	17	3.85597	1.58461e-12	5.28087e-15	7.3831e-27
10.8	31	17	3.85597	1.58461e-12	1.75284e-15	2.56366e-18
10.9	31	17	3.85597	1.58461e-12	1.82587e-15	2.34022e-18
10.9	32	17	3.85597	1.58461e-12	1.70696e-15	7.14402e-27
11	32	17	3.85597	1.58461e-12	1.70923e-15	-1.05459e-26
11	33	17	3.85597	1.58461e-12	1.7055e-15	6.16664e-19
11.1	33	17	3.85597	1.58461e-12	1.70558e-15	6.11361e-19
11.1	34	17	3.85597	1.58461e-12	1.70534e-15	-1.47219e-27
11.2	34	17	3.85597	1.58461e-12	1.70534e-15	4.1712e-27
11.2	35	17	3.85597	1.58461e-12	1.7053e-15	7.81558e-20
11.3	35	17	3.85597	1.58461e-12	1.7053e-15	7.81551e-20
11.3	36	17	3.85597	1.58461e-12	1.70528e-15	-8.62567e-28
11.4	36	17	3.85597	1.58461e-12	1.70528e-15	-4.48535e-28
11.4	37	17	3.85597	1.58461e-12	1.70535e-15	4.19562e-20
11.5	37	17	3.85597	1.58461e-12	1.70535e-15	4.19686e-20
11.5	38	17	3.85597	1.58461e-12	1.70542e-15	2.92916e-29
11.6	38	17	3.85597	1.58461e-12	1.70542e-15	1.46458e-28
11.6	39	17	3.85597	1.58461e-12	1.70541e-15	8.3133e-21
11.7	39	17	3.85597	1.58461e-12	1.70541e-15	8.31384e-21
11.7	40	17	3.85597	1.58461e-12	1.70541e-15	-4.04497e-29
11.8	40	17	3.85597	1.58461e-12	1.70541e-15	-8.89893e-29
11.8	41	17	3.85597	1.58461e-12	1.70541e-15	5.50456e-22
11.9	41	17	3.85597	1.58461e-12	1.70541e-15	5.50488e-22
11.9	42	17	3.85597	1.58461e-12	1.7054e-15	7.07178e-30
12	42	17	3.85597	1.58461e-12	1.7054e-15	1.55035e-29
12	43	17	3.85597	1.58461e-12	1.7054e-15	4.30574e-22
12.1	43	17	3.85597	1.58461e-12	1.7054e-15	4.30575e-22
12.1	44	17	3.85597	1.58461e-12	1.7054e-15	-1.0135e-30
12.2	44	17	3.85597	1.58461e-12	1.7054e-15	2.50962e-30
12.2	45	17	3.85597	1.58461e-12	1.7054e-15	3.00482e-23
12.3	45	17	3.85597	1.58461e-12	1.7054e-15	3.00481e-23
12.3	46	17	3.85597	1.58461e-12	1.7054e-15	2.71777e-30
12.4	46	17	3.85597	1.58461e-12	1.7054e-15	7.47224e-30
12.4	47	17	3.85597	1.58461e-12	1.7054e-15	1.03428e-23
12.5	47	17	3.85597	1.58461e-12	1.7054e-15	1.03428e-23
12.5	48	17	3.85597	1.58461e-12	1.7054e-15	-9.8905e-30
12.6	48	17	3.85597	1.58461e-12	1.7054e-15	-2.6312e-30
12.6	49	17	3.85597	1.58461e-12	1.7054e-15	-4.56935e-25
12.7	49	17	3.85597	1.58461e-12	1.7054e-15	-4.56928e-25
12.7	50	17	3.85597	1.58461e-12	1.7054e-15	-1.7261e-29
12.8	50	17	3.85597	1.58461e-12	1.7054e-15	9.1025e-31
12.8	51	17	3.85597	1.58461e-12	1.7054e-15	3.52444e-26
12.9	51	17	3.85597	1.58461e-12	1.7054e-15	3.52526e-26
12.9	52	17	3.85597	1.58461e-12	1.7054e-15	-4.19926e-30
13	52	17	3.85597	1.58461e-12	1.7054e-15	-3.7696e-30
13	53	17	3.85597	1.58461e-12	1.7054e-15	-1.54928e-25
13.1	53	17	3.85597	1.58461e-12	1.7054e-15	-1.54939e-25
13.1	54	17	3.85597	1.58461e-12	1.7054e-15	1.63299e-30
13.2	54	17	3.85597	1.58461e-12	1.7054e-15	-4.73379e-30
13.2	55	17	3.85597	1.58461e-12	1.7054e-15	-3.84154e-26
13.3	55	17	3.85597	1.58461e-12	1.7054e-15	-3.8416e-26
13.3	56	17	3.85597	1.58461e-12	1.7054e-15	-2.32641e-30
13.4	56	17	3.85597	1.58461e-12	1.7054e-15	-8.42661e-31
13.4	57	17	3.85597	1.58461e-12	1.7054e-15	-3.46997e-27
13.5	57	17	3.85597	1.58461e-12	1.7054e-15	-3.46402e-27
13.5	58	17	3.85597	1.58461e-12	1.7054e-15	7.32137e-30
13.6	58	17	3.85597	1.58461e-12	1.7054e-15	3.15404e-30
13.6	59	17	3.85597	1.58461e-12	1.7054e-15	1.07295e-27
13.7	59	17	3.85597	1.58461e-12	1.7054e-15	1.08556e-27
13.7	60	17	3.85597	1.58461e-12	1.7054e-15	3.83947e-30
13.8	60	17	3.85597	1.58461e-12	1.7054e-15	-4.51883e-30
13.8	61	17	3.85597	1.58461e-12	1.7054e-15	3.21904e-27
13.9	61	17	3.85597	1.58461e-12	1.7054e-15	3.21329e-27
13.9	62	17	3.85597	1.58461e-12	1.7054e-15	5.64294e-30
14	62	17	3.85597	1.58461e-12	1.7054e-15	-5.79349e-30
14	63	17	3.85597	1.58461e-12	1.7054e-15	2.29403e-27
14.1	63	17	3.85597	1.58461e-12	1.7054e-15	2.30281e-27
14.1	64	17	3.85597	1.58461e-12	1.7054e-15	-7.23439e-30
14.2	64	17	3.85597	1.58461e-12	1.7054e-15	8.03168e-30
14.2	65	17	3.85597	1.58461e-12	1.7054e-15	1.81358e-28
14.3	65	17	3.85597	1.58461e-12	1.7054e-15	1.95059e-28
14.3	66	17	3.85597	1.58461e-12	1.7054e-15	-9.56647e-30
14.4	66	17	3.85597	1.58461e-12	1.7054e-15	1.76249e-30
14.4	67	17	3.85597	1.58461e-12	1.7054e-15	-2.03206e-27
14.5	67	17	3.85597	1.58461e-12	1.7054e-15	-2.02724e-27
14.5	68	17	3.85597	1.58461e-12	1.7054e-15	-1.01183e-29
14.6	68	17	3.85597	1.58461e-12	1.7054e-15	-1.38669e-29
14.6	69	17	3.85597	1.58461e-12	1.7054e-15	-3.99489e-27
14.7	69	17	3.85597	1.58461e-12	1.7054e-15	-3.98953e-27
14.7	70	17	3.85597	1.58461e-12	1.7054e-15	-2.29057e-30
14.8	70	17	3.85597	1.58461e-12	1.7054e-15	-6.11195e-30
14.8	71	17	3.85597	1.58461e-12	1.7054e-15	-5.64818e-27
14.9	71	17	3.85597	1.58461e-12	1.7054e-15	-5.66919e-27
14.9	72	17	3.85597	1.58461e-12	1.7054e-15	-3.16471e-30
15	72	17	3.85597	1.58461e-12	1.7054e-15	-1.34805e-29
15	73	17	3.85597	1.58461e-12	1.7054e-15	-7.04993e-27
15.1	73	17	3.85597	1.58461e-12	1.7054e-15	-7.06055e-27
15.1	74	17	3.85597	1.58461e-12	1.7054e-15	5.3755e-30
15.2	74	17	3.85597	1.58461e-12	1.7054e-15	-4.0012e-30
15.2	75	17	3.85597	1.58461e-12	1.7054e-15	-8.16034e-27
15.3	75	17	3.85597	1.58461e-12	1.7054e-15	-8.16579e-27
15.3	76	17	3.85597	1.58461e-12	1.7054e-15	7.94391e-30
15.4	76	17	3.85597	1.58461e-12	1.7054e-15	6.54358e-30
15.4	77	17	3.85597	1.58461e-12	1.7054e-15	-9.0299e-27
15.5	77	17	3.85597	1.58461e-12	1.7054e-15	-9.04383e-27
15.5	78	17	3.85597	1.58461e-12	1.7054e-15	-3.15185e-30
15.6	78	17	3.85597	1.58461e-12	1.7054e-15	-4.94581e-30
15.6	79	17	3.85597	1.58461e-12	1.7054e-15	-9.71236e-27
15.7	79	17	3.85597	1.58461e-12	1.7054e-15	-9.69594e-27
15.7	80	17	3.85597	1.58461e-12	1.7054e-15	-4.34157e-30
15.8	80	17	3.85597	1.58461e-12	1.7054e-15	3.77815e-30
15.8	81	17	3.85597	1.58461e-12	1.7054e-15	-1.01506e-26
15.9	81	17	3.85597	1.58461e-12	1.7054e-15	-1.01505e-26
15.9	82	17	3.85597	1.58461e-12	1.7054e-15	-6.64672e-30
16	82	17	3.85597	1.58461e-12	1.7054e-15	7.31479e-30
16	83	17	3.85597	1.58461e-12	1.7054e-15	-1.04544e-26
16.1	83	17	3.85597	1.58461e-12	1.7054e-15	-1.04523e-26
16.1	84	17	3.85597	1.58461e-12	1.7054e-15	-2.428e-30
16.2	84	17	3.85597	1.58461e-12	1.7054e-15	-1.68039e-30
16.2	85	17	3.85597	1.58461e-12	1.7054e-15	-1.06235e-26
16.3	85	17	3.85597	1.58461e-12	1.7054e-15	-1.06144e-26
16.3	86	17	3.85597	1.58461e-12	1.7054e-15	7.37825e-30
16.4	86	17	3.85597	1.58461e-12	1.7054e-15	1.47831e-29
16.4	87	17	3.85597	1.58461e-12	1.7054e-15	-1.06896e-26
16.5	87	17	3.85597	1.58461e-12	1.7054e-15	-1.06653e-26
16.5	88	17	3.85597	1.58461e-12	1.7054e-15	-1.98017e-29
16.6	88	17	3.85597	1.58461e-12	1.7054e-15	9.01939e-30
16.6	89	17	3.85597	1.58461e-12	1.7054e-15	-1.06821e-26
16.7	89	17	3.85597	1.58461e-12	1.7054e-15	-1.06739e-26
16.7	90	17	3.85597	1.58461e-12	1.7054e-15	-6.11953e-31
16.8	90	17	3.85597	1.58461e-12	1.7054e-15	2.79322e-30
16.8	91	17	3.85597	1.58461e-12	1.7054e-15	-1.06327e-26
16.9	91	17	3.85597	1.58461e-12	1.7054e-15	-1.0619e-26
16.9	92	17	3.85597	1.58461e-12	1.7054e-15	1.46522e-30
17	92	17	3.85597	1.58461e-12	1.7054e-15	-1.24134e-29
17	93	17	3.85597	1.58461e-12	1.7054e-15	-1.05047e-26
17.1	93	17	3.85597	1.58461e-12	1.7054e-15	-1.05258e-26
17.1	94	17	3.85597	1.58461e-12	1.7054e-15	9.21743e-30
17.2	94	17	3.85597	1.58461e-12	1.7054e-15	1.03661e-30
17.2	95	17	3.85597	1.58461e-12	1.7054e-15	-1.04026e-26
17.3	95	17	3.85597	1.58461e-12	1.7054e-15	-1.04077e-26
17.3	96	17	3.85597	1.58461e-12	1.7054e-15	-1.99101e-30
17.4	96	17	3.85597	1.58461e-12	1.7054e-15	-8.6959e-30
17.4	97	17	3.85597	1.58461e-12	1.7054e-15	-1.02642e-26
17.5	97	17	3.85597	1.58461e-12	1.7054e-15	-1.026e-26
17.5	98	17	3.85597	1.58461e-12	1.7054e-15	-5.98411e-30
17.6	98	17	3.85597	1.58461e-12	1.7054e-15	9.9726e-30
17.6	99	17	3.85597	1.58461e-12	1.7054e-15	-1.01234e-26
17.7	99	17	3.85597	1.58461e-12	1.7054e-15	-1.01127e-26
17.7	100	17	3.85597	1.58461e-12	1.7054e-15	-1.06632e-29
17.8	100	17	3.85597	1.58461e-12	1.7054e-15	6.86911e-30
17.8	101	17	3.85597	1.58461e-12	1.7054e-15	-9.97262e-27
17.9	101	17	3.85597	1.58461e-12	1.7054e-15	-9.95956e-27
17.9	102	17	3.85597	1.58461e-12	1.7054e-15	1.27923e-29
18	102	17	3.85597	1.58461e-12	1.7054e-15	-3.63435e-30
18	103	17	3.85597	1.58461e-12	1.7054e-15	-9.83074e-27
18.1	103	17	3.85597	1.58461e-12	1.7054e-15	-9.83437e-27
18.1	104	17	3.85597	1.58461e-12	1.7054e-15	-2.00691e-29
18.2	104	17	3.85597	1.58461e-12	1.7054e-15	-1.80864e-31
18.2	105	17	3.85597	1.58461e-12	1.7054e-15	-9.70948e-27
18.3	105	17	3.85597	1.58461e-12	1.7054e-15	-9.69038e-27
18.3	106	17	3.85597	1.58461e-12	1.7054e-15	-1.29172e-29
18.4	106	17	3.85597	1.58461e-12	1.7054e-15	-2.29953e-30
18.4	107	17	3.85597	1.58461e-12	1.7054e-15	-9.56098e-27
18.5	107	17	3.85597	1.58461e-12	1.7054e-15	-9.55091e-27
18.5	108	17	3.85597	1.58461e-12	1.7054e-15	-2.8825e-30
18.6	108	17	3.85597	1.58461e-12	1.7054e-15	-4.8691e-30
18.6	109	17	3.85597	1.58461e-12	1.7054e-15	-9.42976e-27
18.7	109	17	3.85597	1.58461e-12	1.7054e-15	-9.42774e-27
18.7	110	17	3.85597	1.58461e-12	1.7054e-15	2.23407e-30
18.8	110	17	3.85597	1.58461e-12	1.7054e-15	7.75435e-30
18.8	111	17	3.85597	1.58461e-12	1.7054e-15	-9.29979e-27
18.9	111	17	3.85597	1.58461e-12	1.7054e-15	-9.31525e-27
18.9	112	17	3.85597	1.58461e-12	1.7054e-15	-1.73503e-30
19	112	17	3.85597	1.58461e-12	1.7054e-15	-4.5137e-30
19	113	17	3.85597	1.58461e-12	1.7054e-15	-9.19628e-27
19.1	113	17	3.85597	1.58461e-12	1.7054e-15	-9.18574e-27
19.1	114	17	3.85597	1.58461e-12	1.7054e-15	3.04212e-30
19.2	114	17	3.85597	1.58461e-12	1.7054e-15	1.34327e-29
19.2	115	17	3.85597	1.58461e-12	1.7054e-15	-9.08622e-27
19.3	115	17	3.85597	1.58461e-12	1.7054e-15	-9.07699e-27
19.3	116	17	3.85597	1.58461e-12	1.7054e-15	-7.35623e-30
19.4	116	17	3.85597	1.58461e-12	1.7054e-15	-1.56328e-29
19.4	117	17	3.85597	1.58461e-12	1.7054e-15	-8.98286e-27
19.5	117	17	3.85597	1.58461e-12	1.7054e-15	-9.00432e-27
19.5	118	17	3.85597	1.58461e-12	1.7054e-15	-8.47705e-31
19.6	118	17	3.85597	1.58461e-12	1.7054e-15	-1.55188e-29
19.6	119	17	3.85597	1.58461e-12	1.7054e-15	-8.89009e-27
19.7	119	17	3.85597	1.58461e-12	1.7054e-15	-8.88385e-27
19.7	120	17	3.85597	1.58461e-12	1.7054e-15	-6.91994e-30
19.8	120	17	3.85597	1.58461e-12	1.7054e-15	2.55377e-30
19.8	121	17	3.85597	1.58461e-12	1.7054e-15	-8.79888e-27
19.9	121	17	3.85597	1.58461e-12	1.7054e-15	-8.80896e-27
19.9	122	17	3.85597	1.58461e-12	1.7054e-15	1.08357e-29
20	122	17	3.85597	1.58461e-12	1.7054e-15	3.77075e-30
20	123	17	3.85597	1.58461e-12	1.7054e-15	-8.71632e-27
20.1	123	17	3.85597	1.58461e-12	1.7054e-15	-8.71109e-27
7.9	0	1	7.71566146248746	-8.0754397696023e-13	0.285427093572967	-2.68895898164889e-13
7.9	0	2	7.71566146248746	-8.0754397696023e-13	-0.00162416227887019	1.05002075588447e-13
7.9	0	3	7.71566146248746	-8.0754397696023e-13	0.0938679584852208	9.20345047303791e-14
7.9	0	4	7.71566146248746	-8.0754397696023e-13	2.03626129421067	-1.9720571887295e-12
8	0	1	7.71566146248746	-8.0754397696023e-13	0.284033946838735	-2.0982881686228e-13
8	0	2	7.71566146248746	-8.0754397696023e-13	-0.00089742938707591	2.57159049869662e-14
8	0	3	7.71566146248746	-8.0754397696023e-13	0.0930698252125189	1.24149461615307e-13
8	0	4	7.71566146248746	-8.0754397696023e-13	1.93949019758016	-2.39214228395201e-12
8	0	17	3.85783	-2.55321e-12	0.723214	-9.30246e-13
7.9	0	17	3.85783	-2.55321e-12	0.728118	-8.76411e-13
8	1	17	3.85783	-3.97807e-13	0.710042	2.04316e-09
8.1	1	17	3.85783	-3.97807e-13	0.705113	3.88892e-09
8.1	2	17	3.85783	-3.97807e-13	0.667723	-8.956e-08
8.2	2	17	3.85783	-3.97807e-13	0.663859	-7.8288e-08
8.2	3	17	3.85783	-3.97807e-13	0.606687	7.60023e-08
8.3	3	17	3.85783	-3.97807e-13	0.603755	8.63199e-08
8.3	4	17	3.85783	-3.97807e-13	0.53378	-9.47809e-16
8.4	4	17	3.85783	-3.97807e-13	0.531938	2.68764e-16
8.4	5	17	3.85783	-3.97807e-13	0.455807	1.46911e-07
8.5	5	17	3.85783	-3.97807e-13	0.455013	1.3831e-07
8.5	6	17	3.85783	-3.97807e-13	0.375852	-1.60618e-15
8.6	6	17	3.85783	-3.97807e-13	0.376214	-7.02166e-17
8.6	7	17	3.85783	-3.97807e-13	0.298294	-2.67363e-09
8.7	7	17	3.85783	-3.97807e-13	0.29948	1.89729e-09
8.7	8	17	3.85783	-3.97807e-13	0.226192	4.09203e-16
8.8	8	17	3.85783	-3.97807e-13	0.228269	-1.37368e-16
8.8	9	17	3.85783	-3.97807e-13	0.163154	2.02695e-08
8.9	9	17	3.85783	-3.97807e-13	0.16551	2.33282e-08
8.9	10	17	3.85783	-3.97807e-13	0.111216	-3.77982e-17
9	10	17	3.85783	-3.97807e-13	0.113816	-1.27875e-16
9	11	17	3.85783	-3.97807e-13	0.0704104	4.11402e-09
9.1	11	17	3.85783	-3.97807e-13	0.0728252	4.05411e-09
9.1	12	17	3.85783	-3.97807e-13	0.0418046	6.06385e-17
9.2	12	17	3.85783	-3.97807e-13	0.0436258	-3.04211e-17
9.2	13	17	3.85783	-3.97807e-13	0.0232506	6.71659e-11
9.3	13	17	3.85783	-3.97807e-13	0.0245264	2.41824e-10
9.3	14	17	3.85783	-3.97807e-13	0.0122131	-1.12265e-17
9.4	14	17	3.85783	-3.97807e-13	0.0129847	-2.95846e-17
9.4	15	17	3.85783	-3.97807e-13	0.00603338	1.10693e-11
9.5	15	17	3.85783	-3.97807e-13	0.00651093	2.09754e-11
9.5	16	17	3.85783	-3.97807e-13	0.00266191	-4.06848e-18
9.6	16	17	3.85783	-3.97807e-13	0.00295262	9.49063e-18
9.6	17	17	3.85783	-3.97807e-13	0.00102892	-9.34337e-12
9.7	17	17	3.85783	-3.97807e-13	0.00117202	-1.33587e-11
9.7	18	17	3.85783	-3.97807e-13	0.00035792	-1.42144e-18
9.8	18	17	3.85783	-3.97807e-13	0.000416446	3.45973e-19
9.8	19	17	3.85783	-3.97807e-13	0.000112802	-6.1954e-12
9.9	19	17	3.85783	-3.97807e-13	0.000134814	-5.89553e-12
9.9	20	17	3.85783	-3.97807e-13	3.11815e-05	1.98241e-20
10	20	17	3.85783	-3.97807e-13	3.8759e-05	-2.45671e-19
10	21	17	3.85783	-3.97807e-13	7.30265e-06	5.88535e-14
10.1	21	17	3.85783	-3.97807e-13	9.52575e-06	-2.18512e-15
10.1	22	17	3.85783	-3.97807e-13	1.42771e-06	6.84983e-21
10.2	22	17	3.85783	-3.97807e-13	1.96058e-06	-1.58949e-22
10.2	23	17	3.85783	-3.97807e-13	2.33391e-07	4.68481e-13
10.3	23	17	3.85783	-3.97807e-13	3.37285e-07	5.98607e-13
10.3	24	17	3.85783	-3.97807e-13	3.22049e-08	1.42429e-23
10.4	24	17	3.85783	-3.97807e-13	4.88886e-08	-9.69039e-23
10.4	25	17	3.85783	-3.97807e-13	3.79434e-09	-4.8791e-14
10.5	25	17	3.85783	-3.97807e-13	6.03788e-09	-6.82054e-14
10.5	26	17	3.85783	-3.97807e-13	3.85829e-10	-2.13765e-24
10.6	26	17	3.85783	-3.97807e-13	6.42469e-10	3.26069e-24
10.6	27	17	3.85783	-3.97807e-13	3.34008e-11	-1.75769e-14
10.7	27	17	3.85783	-3.97807e-13	5.84158e-11	-2.31385e-14
10.7	28	17	3.85783	-3.97807e-13	2.42172e-12	-1.35028e-25
10.8	28	17	3.85783	-3.97807e-13	4.48313e-12	-8.00562e-26
10.8	29	17	3.85783	-3.97807e-13	1.42278e-13	-3.04587e-16
10.9	29	17	3.85783	-3.97807e-13	2.81643e-13	-3.33562e-16
10.9	30	17	3.85783	-3.97807e-13	7.72421e-15	-8.76329e-26
11	30	17	3.85783	-3.97807e-13	1.50391e-14	7.39303e-26
11	31	17	3.85783	-3.97807e-13	1.91739e-15	9.7461e-18
11.1	31	17	3.85783	-3.97807e-13	2.20765e-15	1.68243e-17
11.1	32	17	3.85783	-3.97807e-13	1.7324e-15	-1.60749e-26
11.2	32	17	3.85783	-3.97807e-13	1.74289e-15	-3.38664e-26
11.2	33	17	3.85783	-3.97807e-13	1.72704e-15	-1.14799e-19
11.3	33	17	3.85783	-3.97807e-13	1.72739e-15	-1.4163e-19
11.3	34	17	3.85783	-3.97807e-13	1.72789e-15	4.83294e-27
11.4	34	17	3.85783	-3.97807e-13	1.72791e-15	-9.48001e-27
11.4	35	17	3.85783	-3.97807e-13	1.72794e-15	-7.20566e-20
11.5	35	17	3.85783	-3.97807e-13	1.72794e-15	-7.19622e-20
11.5	36	17	3.85783	-3.97807e-13	1.72801e-15	-5.6917e-28
11.6	36	17	3.85783	-3.97807e-13	1.72801e-15	4.41597e-28
11.6	37	17	3.85783	-3.97807e-13	1.72807e-15	-1.07156e-20
11.7	37	17	3.85783	-3.97807e-13	1.72807e-15	-1.07134e-20
11.7	38	17	3.85783	-3.97807e-13	1.72812e-15	-1.34327e-28
11.8	38	17	3.85783	-3.97807e-13	1.72812e-15	3.59804e-28
11.8	39	17	3.85783	-3.97807e-13	1.72815e-15	2.76087e-21
11.9	39	17	3.85783	-3.97807e-13	1.72815e-15	2.76217e-21
11.9	40	17	3.85783	-3.97807e-13	1.72817e-15	-1.50003e-29
12	40	17	3.85783	-3.97807e-13	1.72817e-15	1.35885e-28
12	41	17	3.85783	-3.97807e-13	1.72816e-15	-3.36183e-22
12.1	41	17	3.85783	-3.97807e-13	1.72816e-15	-3.36215e-22
12.1	42	17	3.85783	-3.97807e-13	1.72815e-15	-1.50591e-29
12.2	42	17	3.85783	-3.97807e-13	1.72815e-15	1.57878e-30
12.2	43	17	3.85783	-3.97807e-13	1.72814e-15	-5.85405e-22
12.3	43	17	3.85783	-3.97807e-13	1.72814e-15	-5.85353e-22
12.3	44	17	3.85783	-3.97807e-13	1.72813e-15	-6.42971e-30
12.4	44	17	3.85783	-3.97807e-13	1.72813e-15	-5.77413e-30
12.4	45	17	3.85783	-3.97807e-13	1.72813e-15	-1.14562e-22
12.5	45	17	3.85783	-3.97807e-13	1.72813e-15	-1.14559e-22
12.5	46	17	3.85783	-3.97807e-13	1.72813e-15	6.20068e-30
12.6	46	17	3.85783	-3.97807e-13	1.72813e-15	-3.27236e-30
12.6	47	17	3.85783	-3.97807e-13	1.72813e-15	1.16571e-23
12.7	47	17	3.85783	-3.97807e-13	1.72813e-15	1.16571e-23
12.7	48	17	3.85783	-3.97807e-13	1.72813e-15	-1.0876e-30
12.8	48	17	3.85783	-3.97807e-13	1.72813e-15	5.55795e-31
12.8	49	17	3.85783	-3.97807e-13	1.72813e-15	1.56761e-24
12.9	49	17	3.85783	-3.97807e-13	1.72813e-15	1.5676e-24
12.9	50	17	3.85783	-3.97807e-13	1.72813e-15	-4.15155e-30
13	50	17	3.85783	-3.97807e-13	1.72813e-15	9.68609e-31
13	51	17	3.85783	-3.97807e-13	1.72813e-15	1.4327e-25
13.1	51	17	3.85783	-3.97807e-13	1.72813e-15	1.43303e-25
13.1	52	17	3.85783	-3.97807e-13	1.72813e-15	-9.93551e-30
13.2	52	17	3.85783	-3.97807e-13	1.72813e-15	-4.56835e-30
13.2	53	17	3.85783	-3.97807e-13	1.72813e-15	1.93487e-26
13.3	53	17	3.85783	-3.97807e-13	1.72813e-15	1.9338e-26
13.3	54	17	3.85783	-3.97807e-13	1.72813e-15	1.43699e-30
13.4	54	17	3.85783	-3.97807e-13	1.72813e-15	3.28452e-30
13.4	55	17	3.85783	-3.97807e-13	1.72813e-15	-1.93986e-26
13.5	55	17	3.85783	-3.97807e-13	1.72813e-15	-1.9396e-26
13.5	56	17	3.85783	-3.97807e-13	1.72813e-15	2.28957e-29
13.6	56	17	3.85783	-3.97807e-13	1.72813e-15	9.18099e-30
13.6	57	17	3.85783	-3.97807e-13	1.72813e-15	-1.65754e-26
13.7	57	17	3.85783	-3.97807e-13	1.72813e-15	-1.65572e-26
13.7	58	17	3.85783	-3.97807e-13	1.72813e-15	-3.31816e-30
13.8	58	17	3.85783	-3.97807e-13	1.72813e-15	9.98933e-31
13.8	59	17	3.85783	-3.97807e-13	1.72813e-15	-1.11408e-26
13.9	59	17	3.85783	-3.97807e-13	1.72813e-15	-1.11455e-26
13.9	60	17	3.85783	-3.97807e-13	1.72813e-15	2.7792e-31
14	60	17	3.85783	-3.97807e-13	1.72813e-15	-1.53972e-29
14	61	17	3.85783	-3.97807e-13	1.72813e-15	-1.12376e-26
14.1	61	17	3.85783	-3.97807e-13	1.72813e-15	-1.12348e-26
14.1	62	17	3.85783	-3.97807e-13	1.72813e-15	3.6367e-30
14.2	62	17	3.85783	-3.97807e-13	1.72813e-15	1.35287e-29
14.2	63	17	3.85783	-3.97807e-13	1.72813e-15	-1.18552e-26
14.3	63	17	3.85783	-3.97807e-13	1.72813e-15	-1.18781e-26
14.3	64	17	3.85783	-3.97807e-13	1.72813e-15	4.83333e-31
14.4	64	17	3.85783	-3.97807e-13	1.72813e-15	-8.9843e-30
14.4	65	17	3.85783	-3.97807e-13	1.72813e-15	-1.1744e-26
14.5	65	17	3.85783	-3.97807e-13	1.72813e-15	-1.17533e-26
14.5	66	17	3.85783	-3.97807e-13	1.72813e-15	-1.49245e-29
14.6	66	17	3.85783	-3.97807e-13	1.72813e-15	1.22483e-29
14.6	67	17	3.85783	-3.97807e-13	1.72813e-15	-1.07736e-26
14.7	67	17	3.85783	-3.97807e-13	1.72813e-15	-1.07709e-26
14.7	68	17	3.85783	-3.97807e-13	1.72813e-15	4.41845e-30
14.8	68	17	3.85783	-3.97807e-13	1.72813e-15	5.77771e-30
14.8	69	17	3.85783	-3.97807e-13	1.72813e-15	-9.20079e-27
14.9	69	17	3.85783	-3.97807e-13	1.72813e-15	-9.18363e-27
14.9	70	17	3.85783	-3.97807e-13	1.72813e-15	3.28738e-30
15	70	17	3.85783	-3.97807e-13	1.72813e-15	-2.65913e-30
15	71	17	3.85783	-3.97807e-13	1.72813e-15	-7.29144e-27
15.1	71	17	3.85783	-3.97807e-13	1.72813e-15	-7.28499e-27
15.1	72	17	3.85783	-3.97807e-13	1.72813e-15	-6.93868e-31
15.2	72	17	3.85783	-3.97807e-13	1.72813e-15	5.82145e-30
15.2	73	17	3.85783	-3.97807e-13	1.72813e-15	-5.31931e-27
15.3	73	17	3.85783	-3.97807e-13	1.72813e-15	-5.32964e-27
15.3	74	17	3.85783	-3.97807e-13	1.72813e-15	-8.05139e-31
15.4	74	17	3.85783	-3.97807e-13	1.72813e-15	-1.38608e-29
15.4	75	17	3.85783	-3.97807e-13	1.72813e-15	-3.46646e-27
15.5	75	17	3.85783	-3.97807e-13	1.72813e-15	-3.48228e-27
15.5	76	17	3.85783	-3.97807e-13	1.72813e-15	-6.06147e-30
15.6	76	17	3.85783	-3.97807e-13	1.72813e-15	-5.67194e-30
15.6	77	17	3.85783	-3.97807e-13	1.72813e-15	-1.79166e-27
15.7	77	17	3.85783	-3.97807e-13	1.72813e-15	-1.77152e-27
15.7	78	17	3.85783	-3.97807e-13	1.72813e-15	4.46682e-30
15.8	78	17	3.85783	-3.97807e-13	1.72813e-15	9.20897e-30
15.8	79	17	3.85783	-3.97807e-13	1.72813e-15	-2.66337e-28
15.9	79	17	3.85783	-3.97807e-13	1.72813e-15	-2.59748e-28
15.9	80	17	3.85783	-3.97807e-13	1.72813e-15	-1.22488e-30
16	80	17	3.85783	-3.97807e-13	1.72813e-15	1.65921e-29
16	81	17	3.85783	-3.97807e-13	1.72813e-15	1.04411e-27
16.1	81	17	3.85783	-3.97807e-13	1.72813e-15	1.05664e-27
16.1	82	17	3.85783	-3.97807e-13	1.72813e-15	1.74005e-30
16.2	82	17	3.85783	-3.97807e-13	1.72813e-15	-5.8639e-30
16.2	83	17	3.85783	-3.97807e-13	1.72813e-15	2.19984e-27
16.3	83	17	3.85783	-3.97807e-13	1.72813e-15	2.19724e-27
16.3	84	17	3.85783	-3.97807e-13	1.72813e-15	-1.0031e-29
16.4	84	17	3.85783	-3.97807e-13	1.72813e-15	-2.10218e-29
16.4	85	17	3.85783	-3.97807e-13	1.72813e-15	3.22226e-27
16.5	85	17	3.85783	-3.97807e-13	1.72813e-15	3.20847e-27
16.5	86	17	3.85783	-3.97807e-13	1.72813e-15	1.18979e-29
16.6	86	17	3.85783	-3.97807e-13	1.72813e-15	1.06782e-29
16.6	87	17	3.85783	-3.97807e-13	1.72813e-15	4.07921e-27
16.7	87	17	3.85783	-3.97807e-13	1.72813e-15	4.07444e-27
16.7	88	17	3.85783	-3.97807e-13	1.72813e-15	1.96709e-29
16.8	88	17	3.85783	-3.97807e-13	1.72813e-15	-1.93982e-30
16.8	89	17	3.85783	-3.97807e-13	1.72813e-15	4.78298e-27
16.9	89	17	3.85783	-3.97807e-13	1.72813e-15	4.7773e-27
16.9	90	17	3.85783	-3.97807e-13	1.72813e-15	-1.51522e-29
17	90	17	3.85783	-3.97807e-13	1.72813e-15	4.46003e-31
17	91	17	3.85783	-3.97807e-13	1.72813e-15	5.3366e-27
17.1	91	17	3.85783	-3.97807e-13	1.72813e-15	5.35033e-27
17.1	92	17	3.85783	-3.97807e-13	1.72813e-15	-2.99574e-30
17.2	92	17	3.85783	-3.97807e-13	1.72813e-15	1.05565e-29
17.2	93	17	3.85783	-3.97807e-13	1.72813e-15	5.76315e-27
17.3	93	17	3.85783	-3.97807e-13	1.72813e-15	5.76685e-27
17.3	94	17	3.85783	-3.97807e-13	1.72813e-15	-7.86425e-30
17.4	94	17	3.85783	-3.97807e-13	1.72813e-15	-2.04192e-29
17.4	95	17	3.85783	-3.97807e-13	1.72813e-15	6.05007e-27
17.5	95	17	3.85783	-3.97807e-13	1.72813e-15	6.04661e-27
17.5	96	17	3.85783	-3.97807e-13	1.72813e-15	-1.58608e-29
17.6	96	17	3.85783	-3.97807e-13	1.72813e-15	1.37865e-29
17.6	97	17	3.85783	-3.97807e-13	1.72813e-15	6.2317e-27
17.7	97	17	3.85783	-3.97807e-13	1.72813e-15	6.24894e-27
17.7	98	17	3.85783	-3.97807e-13	1.72813e-15	1.76705e-29
17.8	98	17	3.85783	-3.97807e-13	1.72813e-15	6.09072e-30
17.8	99	17	3.85783	-3.97807e-13	1.72813e-15	6.27738e-27
17.9	99	17	3.85783	-3.97807e-13	1.72813e-15	6.27859e-27
17.9	100	17	3.85783	-3.97807e-13	1.72813e-15	-5.16503e-30
18	100	17	3.85783	-3.97807e-13	1.72813e-15	8.14302e-30
18	101	17	3.85783	-3.97807e-13	1.72813e-15	6.23002e-27
18.1	101	17	3.85783	-3.97807e-13	1.72813e-15	6.23353e-27
18.1	102	17	3.85783	-3.97807e-13	1.72813e-15	4.38314e-30
18.2	102	17	3.85783	-3.97807e-13	1.72813e-15	1.35094e-29
18.2	103	17	3.85783	-3.97807e-13	1.72813e-15	6.08816e-27
18.3	103	17	3.85783	-3.97807e-13	1.72813e-15	6.09037e-27
18.3	104	17	3.85783	-3.97807e-13	1.72813e-15	5.40817e-30
18.4	104	17	3.85783	-3.97807e-13	1.72813e-15	-1.47615e-29
18.4	105	17	3.85783	-3.97807e-13	1.72813e-15	5.88443e-27
18.5	105	17	3.85783	-3.97807e-13	1.72813e-15	5.87513e-27
18.5	106	17	3.85783	-3.97807e-13	1.72813e-15	-4.85959e-30
18.6	106	17	3.85783	-3.97807e-13	1.72813e-15	6.57251e-30
18.6	107	17	3.85783	-3.97807e-13	1.72813e-15	5.61115e-27
18.7	107	17	3.85783	-3.97807e-13	1.72813e-15	5.62084e-27
18.7	108	17	3.85783	-3.97807e-13	1.72813e-15	-7.3029e-30
18.8	108	17	3.85783	-3.97807e-13	1.72813e-15	2.48925e-30
18.8	109	17	3.85783	-3.97807e-13	1.72813e-15	5.30211e-27
18.9	109	17	3.85783	-3.97807e-13	1.72813e-15	5.31201e-27
18.9	110	17	3.85783	-3.97807e-13	1.72813e-15	-1.11469e-29
19	110	17	3.85783	-3.97807e-13	1.72813e-15	4.77945e-30
19	111	17	3.85783	-3.97807e-13	1.72813e-15	4.95614e-27
19.1	111	17	3.85783	-3.97807e-13	1.72813e-15	4.97844e-27
19.1	112	17	3.85783	-3.97807e-13	1.72813e-15	-8.92399e-30
19.2	112	17	3.85783	-3.97807e-13	1.72813e-15	-1.93863e-30
19.2	113	17	3.85783	-3.97807e-13	1.72813e-15	4.63499e-27
19.3	113	17	3.85783	-3.97807e-13	1.72813e-15	4.6357e-27
19.3	114	17	3.85783	-3.97807e-13	1.72813e-15	2.18097e-30
19.4	114	17	3.85783	-3.97807e-13	1.72813e-15	-3.36725e-30
19.4	115	17	3.85783	-3.97807e-13	1.72813e-15	4.27804e-27
19.5	115	17	3.85783	-3.97807e-13	1.72813e-15	4.26465e-27
19.5	116	17	3.85783	-3.97807e-13	1.72813e-15	1.00766e-29
19.6	116	17	3.85783	-3.97807e-13	1.72813e-15	-2.99686e-30
19.6	117	17	3.85783	-3.97807e-13	1.72813e-15	3.9191e-27
19.7	117	17	3.85783	-3.97807e-13	1.72813e-15	3.91731e-27
19.7	118	17	3.85783	-3.97807e-13	1.72813e-15	6.6589e-30
19.8	118	17	3.85783	-3.97807e-13	1.72813e-15	-1.72921e-30
19.8	119	17	3.85783	-3.97807e-13	1.72813e-15	3.59365e-27
19.9	119	17	3.85783	-3.97807e-13	1.72813e-15	3.59362e-27
19.9	120	17	3.85783	-3.97807e-13	1.72813e-15	6.47207e-30
20	120	17	3.85783	-3.97807e-13	1.72813e-15	1.7137e-30
20	121	17	3.85783	-3.97807e-13	1.72813e-15	3.24648e-27
20.1	121	17	3.85783	-3.97807e-13	1.72813e-15	3.24338e-27
8.1	0	1	7.71432127640145	1.36224194947417e-12	0.282625040876563	-1.31533018844687e-12
8.1	0	2	7.71432127640145	1.36224194947417e-12	-8.62585162771278e-05	-9.40207171155736e-13
8.1	0	3	7.71432127640145	1.36224194947417e-12	0.0922946974527306	-1.46626888959412e-12
8.1	0	4	7.71432127640145	1.36224194947417e-12	2.01458851651229	-5.62555771703988e-12
8.2	0	1	7.71432127640145	1.36224194947417e-12	0.281174661531894	-1.47175796057956e-12
8.2	0	2	7.71432127640145	1.36224194947417e-12	0.000639348903190207	-8.49259841048729e-13
8.2	0	3	7.71432127640145	1.36224194947417e-12	0.0915403887493934	-1.44413656942866e-12
8.2	0	4	7.71432127640145	1.36224194947417e-12	1.9194484695411	-5.6162869580413e-12
8.2	0	17	3.85716	3.87258e-12	0.71364	-1.38949e-12
8.1	0	17	3.85716	3.87258e-12	0.718318	-1.29576e-12
8.2	1	17	3.85716	6.76605e-13	0.700161	4.87925e-09
8.3	1	17	3.85716	6.76605e-13	0.695457	5.11635e-09
8.3	2	17	3.85716	6.76605e-13	0.659924	-5.41475e-08
8.4	2	17	3.85716	6.76605e-13	0.656129	-7.90869e-09
8.4	3	17	3.85716	6.76605e-13	0.600792	-2.31762e-07
8.5	3	17	3.85716	6.76605e-13	0.598014	-2.4677e-07
8.5	4	17	3.85716	6.76605e-13	0.530014	1.96345e-15
8.6	4	17	3.85716	6.76605e-13	0.528197	-8.02828e-16
8.6	5	17	3.85716	6.76605e-13	0.454112	-4.42745e-08
8.7	5	17	3.85716	6.76605e-13	0.453273	-4.48186e-08
8.7	6	17	3.85716	6.76605e-13	0.376474	-4.91254e-16
8.8	6	17	3.85716	6.76605e-13	0.376752	8.65397e-16
8.8	7	17	3.85716	6.76605e-13	0.300556	7.21853e-08
8.9	7	17	3.85716	6.76605e-13	0.301647	7.35625e-08
8.9	8	17	3.85716	6.76605e-13	0.230201	-1.10217e-15
9	8	17	3.85716	6.76605e-13	0.23206	-1.58641e-16
9	9	17	3.85716	6.76605e-13	0.167791	2.1525e-08
9.1	9	17	3.85716	6.76605e-13	0.170062	2.21861e-08
9.1	10	17	3.85716	6.76605e-13	0.116277	4.05588e-16
9.2	10	17	3.85716	6.76605e-13	0.11865	-1.43714e-16
9.2	11	17	3.85716	6.76605e-13	0.0752182	1.4034e-08
9.3	11	17	3.85716	6.76605e-13	0.0775967	1.43767e-08
9.3	12	17	3.85716	6.76605e-13	0.0454549	-2.0833e-16
9.4	12	17	3.85716	6.76605e-13	0.047311	-4.51644e-17
9.4	13	17	3.85716	6.76605e-13	0.0258296	-2.88376e-09
9.5	13	17	3.85716	6.76605e-13	0.0271619	-3.08412e-09
9.5	14	17	3.85716	6.76605e-13	0.0137877	9.57481e-17
9.6	14	17	3.85716	6.76605e-13	0.01463	-5.07833e-17
9.6	15	17	3.85716	6.76605e-13	0.00699622	4.95192e-11
9.7	15	17	3.85716	6.76605e-13	0.00749437	5.54222e-11
9.7	16	17	3.85716	6.76605e-13	0.0032546	-6.16242e-18
9.8	16	17	3.85716	6.76605e-13	0.00356659	-2.87392e-17
9.8	17	17	3.85716	6.76605e-13	0.0013283	-7.81531e-11
9.9	17	17	3.85716	6.76605e-13	0.00149784	-7.01155e-11
9.9	18	17	3.85716	6.76605e-13	0.000482156	6.24393e-20
10	18	17	3.85716	6.76605e-13	0.000555914	2.60164e-18
10	19	17	3.85716	6.76605e-13	0.000159829	-5.86724e-11
10.1	19	17	3.85716	6.76605e-13	0.000188234	-6.07416e-11
10.1	20	17	3.85716	6.76605e-13	4.76214e-05	-1.42806e-19
10.2	20	17	3.85716	6.76605e-13	5.79056e-05	8.48113e-20
10.2	21	17	3.85716	6.76605e-13	1.22569e-05	9.96112e-12
10.3	21	17	3.85716	6.76605e-13	1.557e-05	1.09579e-11
10.3	22	17	3.85716	6.76605e-13	2.65385e-06	-1.23538e-20
10.4	22	17	3.85716	6.76605e-13	3.54308e-06	-1.78158e-20
10.4	23	17	3.85716	6.76605e-13	4.80427e-07	2.11689e-12
10.5	23	17	3.85716	6.76605e-13	6.74866e-07	2.26023e-12
10.5	24	17	3.85716	6.76605e-13	7.31612e-08	-2.70328e-22
10.6	24	17	3.85716	6.76605e-13	1.07993e-07	4.62067e-23
10.6	25	17	3.85716	6.76605e-13	9.46918e-09	4.36533e-13
10.7	25	17	3.85716	6.76605e-13	1.46584e-08	5.2807e-13
10.7	26	17	3.85716	6.76605e-13	1.05284e-09	-1.34012e-24
10.8	26	17	3.85716	6.76605e-13	1.70619e-09	9.39234e-24
10.8	27	17	3.85716	6.76605e-13	9.90147e-11	5.28722e-14
10.9	27	17	3.85716	6.76605e-13	1.68639e-10	6.79071e-14
10.9	28	17	3.85716	6.76605e-13	7.72572e-12	-2.29587e-25
11	28	17	3.85716	6.76605e-13	1.39488e-11	-5.62489e-25
11	29	17	3.85716	6.76605e-13	4.82082e-13	3.54347e-16
11.1	29	17	3.85716	6.76605e-13	9.35074e-13	8.44155e-16
11.1	30	17	3.85716	6.76605e-13	2.40449e-14	9.15158e-26
11.2	30	17	3.85716	6.76605e-13	4.93029e-14	1.68992e-25
11.2	31	17	3.85716	6.76605e-13	3.18819e-15	-3.19996e-17
11.3	31	17	3.85716	6.76605e-13	4.19741e-15	-4.93432e-17
11.3	32	17	3.85716	6.76605e-13	2.51573e-15	-2.76469e-26
11.4	32	17	3.85716	6.76605e-13	2.55076e-15	4.69997e-27
8.1	0	1	7.71432127640141	1.36002189707563e-12	0.282625040876563	-1.3152022783026e-12
8.1	0	2	7.71432127640141	1.36002189707563e-12	-8.62585162771397e-05	-9.40199467506472e-13
8.1	0	3	7.71432127640141	1.36002189707563e-12	0.0922946974527304	-1.46607244265573e-12
8.1	0	4	7.71432127640141	1.36002189707563e-12	2.01458851651229	-5.62475679854309e-12
8.2	0	1	7.71432127640141	1.36002189707563e-12	0.281174661531895	-1.47168946855577e-12
8.2	0	2	7.71432127640141	1.36002189707563e-12	0.000639348903190222	-8.49263888740114e-13
8.2	0	3	7.71432127640141	1.36002189707563e-12	0.0915403887493932	-1.44401835991267e-12
8.2	0	4	7.71432127640141	1.36002189707563e-12	1.91944846954109	-5.61682205016238e-12
0.1	1	17	1	0	0.348975	-4.81918e-18
0.2	2	17	1	0	0.000489665	-5.55814e-19
0.3	3	17	1	0	8.34942e-07	-3.6007e-20
0.4	4	17	1	0	1.42368e-09	-6.60068e-24
0.5	5	17	1	0	2.42756e-12	8.85103e-27
0.6	6	17	1	0	4.13931e-15	-2.29834e-29
0.7	7	17	1	0	7.05806e-18	-4.99312e-32
0.8	8	17	1	0	1.20349e-20	-4.11981e-34
0.9	9	17	1	0	2.05211e-23	7.43495e-35
1	10	17	1	0	3.49911e-26	2.05356e-34
1.1	11	17	1	0	5.96647e-29	1.61562e-34
1.2	12	17	1	0	9.7302e-32	9.2115e-36
1.3	13	17	1	0	-1.57622e-33	-2.37823e-34
1.4	14	17	1	0	-7.81777e-34	-4.5736e-34
1.5	15	17	1	0	-2.35619e-33	4.14146e-34
1.6	16	17	1	0	-1.88209e-33	-3.70819e-35
1.7	17	17	1	0	-2.34915e-33	-7.71565e-34
1.8	18	17	1	0	-2.00951e-33	-3.81141e-34
1.9	19	17	1	0	-1.91467e-33	8.86671e-35
2	20	17	1	0	-8.36692e-34	2.84764e-34
2.1	21	17	1	0	-2.38578e-33	-6.37889e-34
2.2	22	17	1	0	-1.67609e-33	-7.04445e-34
2.3	23	17	1	0	-1.75915e-33	-8.14926e-34
2.4	24	17	1	0	-3.41307e-34	-4.96929e-34
2.5	25	17	1	0	-9.6018e-34	-6.05614e-36
2.6	26	17	1	0	-2.33188e-33	1.42994e-34
2.7	27	17	1	0	-9.13724e-34	-2.73981e-34
2.8	28	17	1	0	2.18335e-34	-1.58443e-34
2.9	29	17	1	0	-3.67221e-33	2.19191e-34
3	30	17	1	0	-7.15287e-34	-1.31285e-33
3.1	31	17	1	0	-1.84688e-33	-4.07034e-34
3.2	32	17	1	0	-1.72868e-33	-3.34585e-35
3.3	33	17	1	0	-1.03102e-33	3.28032e-34
3.4	34	17	1	0	-2.30397e-33	6.39448e-34
3.5	35	17	1	0	-1.06296e-33	-5.2605e-34
3.6	36	17	1	0	-1.01746e-33	-1.34012e-33
3.7	37	17	1	0	-3.21149e-33	3.06049e-34
3.8	38	17	1	0	-3.78668e-33	1.34542e-33
3.9	39	17	1	0	-1.3099e-33	-9.49628e-35
4	40	17	1	0	-1.43396e-33	-6.1354e-34
4.1	41	17	1	0	-2.93544e-33	5.0861e-34
4.2	42	17	1	0	-2.94853e-33	3.96989e-34
4.3	43	17	1	0	-3.20318e-33	1.46087e-34
4.4	44	17	1	0	-2.22421e-33	-3.08076e-34
4.5	45	17	1	0	-1.718e-33	-9.16416e-34
4.6	46	17	1	0	-2.88157e-33	7.37682e-35
4.7	47	17	1	0	-2.29586e-33	5.14653e-34
4.8	48	17	1	0	-1.92298e-33	-1.02235e-34
4.9	49	17	1	0	-7.05463e-34	5.54509e-34
5	50	17	1	0	-1.58938e-33	-3.1911e-34
5.1	51	17	1	0	-2.57237e-33	-1.83202e-34
5.2	52	17	1	0	-3.29637e-34	-1.00238e-33
5.3	53	17	1	0	-1.07355e-33	5.45594e-35
5.4	54	17	1	0	-3.68279e-33	-5.92945e-34
5.5	55	17	1	0	-2.25404e-33	-6.1082e-34
5.6	56	17	1	0	-2.30472e-33	-3.46409e-34
5.7	57	17	1	0	-1.30202e-33	1.62358e-34
5.8	58	17	1	0	-1.05092e-34	-1.00298e-34
5.9	59	17	1	0	1.15729e-33	-6.80297e-34
6	60	17	1	0	3.87422e-35	8.8873e-34
6.1	61	17	1	0	-1.92688e-33	3.42182e-34
6.2	62	17	1	0	4.63832e-34	3.30868e-34
6.3	63	17	1	0	-6.03357e-34	7.20982e-34
6.4	64	17	1	0	-4.15808e-34	-1.07849e-34
6.5	65	17	1	0	-1.21631e-33	3.89499e-34
6.6	66	17	1	0	-4.27862e-35	1.20605e-34
6.7	67	17	1	0	-4.74339e-34	-4.99348e-34
6.8	68	17	1	0	-2.17253e-33	5.89117e-37
6.9	69	17	1	0	-1.86234e-33	-1.20887e-34
7	70	17	1	0	-2.23551e-33	9.06355e-34
7.1	71	17	1	0	-2.18438e-33	-2.03438e-34
7.2	72	17	1	0	-2.4303e-33	-5.4013e-34
7.3	73	17	1	0	-2.79906e-33	3.28928e-35
7.4	74	17	1	0	-1.80823e-33	-5.33903e-34
7.5	75	17	1	0	-1.47888e-33	-1.31944e-33
7.6	76	17	1	0	-2.51359e-33	-8.06609e-34
7.7	77	17	1	0	-2.13223e-33	-1.94791e-34
7.8	78	17	1	0	-2.8504e-34	-9.46348e-34
7.9	79	17	1	0	3.53219e-34	-1.08004e-34
8	80	17	1	0	1.37336e-33	3.42919e-35
8.1	81	17	1	0	9.05389e-34	-1.81874e-34
8.2	82	17	1	0	1.59055e-33	-4.76022e-34
8.3	83	17	1	0	1.12975e-33	-3.74374e-34
8.4	84	17	1	0	1.00118e-33	7.03227e-34
8.5	85	17	1	0	1.63561e-33	1.25147e-33
8.6	86	17	1	0	6.78451e-34	2.34271e-34
8.7	87	17	1	0	1.05302e-33	5.28844e-35
8.8	88	17	1	0	9.695e-35	4.58809e-34
8.9	89	17	1	0	6.25207e-34	-2.57174e-34
9	90	17	1	0	1.60225e-33	-2.08065e-36
9.1	91	17	1	0	1.45042e-34	-1.57963e-34
9.2	92	17	1	0	1.45594e-34	3.64969e-34
9.3	93	17	1	0	7.56488e-34	-5.13567e-34
9.4	94	17	1	0	8.02061e-34	-1.38891e-34
9.5	95	17	1	0	1.6332e-33	5.09261e-35
9.6	96	17	1	0	1.68371e-33	-2.94417e-34
9.7	97	17	1	0	1.06356e-33	-1.19347e-33
9.8	98	17	1	0	1.61591e-33	-6.53913e-34
9.9	99	17	1	0	2.63891e-33	1.30686e-34
10	100	17	1	0	2.40361e-33	1.67073e-34
10.1	101	17	1	0	1.04857e-33	-6.69693e-35
10.2	102	17	1	0	6.59376e-34	-2.27406e-34
10.3	103	17	1	0	1.91259e-33	-3.33897e-34
10.4	104	17	1	0	3.20157e-33	-2.29137e-34
10.5	105	17	1	0	2.6086e-33	4.69115e-34
10.6	106	17	1	0	1.04244e-33	-2.41946e-34
10.7	107	17	1	0	1.79519e-33	-1.2328e-34
10.8	108	17	1	0	1.85352e-33	-2.21251e-34
10.9	109	17	1	0	2.98139e-33	-1.08233e-33
11	110	17	1	0	1.00761e-33	2.68207e-34
11.1	111	17	1	0	1.61606e-33	1.1482e-33
11.2	112	17	1	0	5.86579e-34	2.23732e-34
11.3	113	17	1	0	1.58469e-33	1.48725e-34
11.4	114	17	1	0	3.4244e-33	1.21207e-33
11.5	115	17	1	0	3.86693e-33	9.91018e-34
11.6	116	17	1	0	1.49665e-33	2.8372e-34
11.7	117	17	1	0	2.83082e-34	-1.53646e-33
11.8	118	17	1	0	-1.50643e-33	-3.67268e-34
11.9	119	17	1	0	1.12657e-33	-2.81046e-34
12	120	17	1	0	6.78774e-35	-1.16197e-33
12.1	121	17	1	0	9.84662e-34	6.72938e-34
12.2	122	17	1	0	1.64673e-33	3.50601e-34
12.3	123	17	1	0	2.42075e-33	-1.74453e-34
12.4	124	17	1	0	-1.27865e-34	-8.73199e-36
12.5	125	17	1	0	2.87024e-34	-6.96993e-34
12.6	126	17	1	0	1.46783e-33	-4.20489e-34
12.7	127	17	1	0	1.21938e-34	-2.09348e-34
12.8	128	17	1	0	-3.9332e-34	-1.55551e-34
12.9	129	17	1	0	1.87783e-34	1.32875e-34
13	130	17	1	0	1.67603e-33	-2.60707e-34
13.1	131	17	1	0	1.82126e-33	4.59244e-34
13.2	132	17	1	0	1.78613e-33	1.05532e-33
13.3	133	17	1	0	6.43812e-34	-3.35649e-34
13.4	134	17	1	0	1.06891e-33	-6.65535e-34
13.5	135	17	1	0	1.05337e-33	-4.01645e-34
13.6	136	17	1	0	2.06877e-33	-5.51084e-34
13.7	137	17	1	0	1.68816e-33	-7.72536e-34
13.8	138	17	1	0	2.78056e-33	-2.18936e-34
13.9	139	17	1	0	-9.06481e-34	2.54757e-34
14	140	17	1	0	-1.10407e-34	-5.43883e-34
14.1	141	17	1	0	2.19565e-33	-1.10106e-34
14.2	142	17	1	0	2.05546e-33	-2.03447e-34
14.3	143	17	1	0	1.00179e-33	3.14796e-34
14.4	144	17	1	0	1.48303e-33	2.36821e-34
14.5	145	17	1	0	2.53436e-33	4.49771e-34
14.6	146	17	1	0	9.2626e-34	3.65193e-34
14.7	147	17	1	0	1.56525e-33	-4.30667e-34
14.8	148	17	1	0	1.15659e-33	-1.44463e-33
14.9	149	17	1	0	1.59518e-33	2.60649e-34
15	150	17	1	0	2.03913e-33	-7.17406e-34
15.1	151	17	1	0	2.35898e-33	-1.04097e-33
15.2	152	17	1	0	1.64485e-33	1.9246e-34
15.3	153	17	1	0	9.66585e-34	4.50603e-34
15.4	154	17	1	0	1.00587e-33	8.6072e-34
15.5	155	17	1	0	2.36403e-33	3.70774e-34
15.6	156	17	1	0	2.68335e-33	-9.51084e-36
15.7	157	17	1	0	3.04366e-33	-1.5677e-34
15.8	158	17	1	0	1.17439e-33	-4.48563e-34
15.9	159	17	1	0	1.54572e-33	-1.31897e-34
16	160	17	1	0	3.03568e-33	-5.33426e-34
16.1	161	17	1	0	9.34977e-34	4.6904e-34
16.2	162	17	1	0	2.44553e-33	4.7996e-34
16.3	163	17	1	0	2.49107e-33	-3.97311e-34
16.4	164	17	1	0	6.26059e-34	-5.41404e-34
16.5	165	17	1	0	7.27542e-34	-6.44428e-34
16.6	166	17	1	0	1.54269e-33	-7.67662e-34
16.7	167	17	1	0	1.52332e-33	-2.07893e-34
16.8	168	17	1	0	2.12519e-33	7.30469e-34
16.9	169	17	1	0	1.9909e-34	-7.39441e-34
17	170	17	1	0	1.33935e-33	4.64516e-34
17.1	171	17	1	0	6.0832e-34	1.01131e-33
17.2	172	17	1	0	4.13383e-34	-1.2769e-34
17.3	173	17	1	0	7.82007e-34	-2.81281e-34
17.4	174	17	1	0	1.185e-33	-7.10167e-34
17.5	175	17	1	0	1.11209e-33	4.197e-34
17.6	176	17	1	0	1.17363e-33	4.38772e-35
17.7	177	17	1	0	1.5607e-33	-1.10011e-34
17.8	178	17	1	0	1.49327e-34	-4.04338e-34
17.9	179	17	1	0	1.2672e-33	-2.93556e-34
18	180	17	1	0	8.02811e-34	-1.19054e-34
18.1	181	17	1	0	1.76718e-33	-7.72933e-34
18.2	182	17	1	0	1.19916e-33	-8.27288e-35
18.3	183	17	1	0	7.18153e-34	2.77949e-34
18.4	184	17	1	0	2.51458e-33	6.06551e-34
18.5	185	17	1	0	6.32132e-34	-7.01051e-34
18.6	186	17	1	0	1.23901e-33	-4.84424e-35
18.7	187	17	1	0	1.13484e-33	-1.63589e-34
18.8	188	17	1	0	1.19499e-33	-5.53369e-35
18.9	189	17	1	0	7.08593e-34	-3.26459e-34
19	190	17	1	0	1.06989e-33	3.08353e-34
19.1	191	17	1	0	5.06011e-34	1.7188e-34
19.2	192	17	1	0	2.77579e-33	-3.88619e-34
19.3	193	17	1	0	8.15047e-35	-2.86853e-34
19.4	194	17	1	0	1.94427e-33	-3.82903e-34
19.5	195	17	1	0	8.68446e-34	1.49337e-34
19.6	196	17	1	0	-4.64134e-34	-4.45215e-34
19.7	197	17	1	0	6.35049e-34	-9.75292e-34
19.8	198	17	1	0	2.02459e-33	-3.39867e-34
19.9	199	17	1	0	1.72953e-33	-2.00366e-34
8.2	0	17	3.85716	3.87107e-12	0.71364	-1.3894e-12
8.1	0	17	3.85716	3.87107e-12	0.718318	-1.2952e-12
8.2	1	17	3.85716	6.70752e-13	0.700161	4.87699e-09
8.3	1	17	3.85716	6.70752e-13	0.695457	5.1136e-09
8.3	2	17	3.85716	6.70752e-13	0.659924	-5.39448e-08
8.4	2	17	3.85716	6.70752e-13	0.656129	-7.69121e-09
8.4	3	17	3.85716	6.70752e-13	0.600792	-2.31733e-07
8.5	3	17	3.85716	6.70752e-13	0.598014	-2.46767e-07
8.5	4	17	3.85716	6.70752e-13	0.530014	2.02276e-15
8.6	4	17	3.85716	6.70752e-13	0.528197	-1.47172e-15
8.6	5	17	3.85716	6.70752e-13	0.454112	-4.09765e-08
8.7	5	17	3.85716	6.70752e-13	0.453273	-4.09841e-08
8.7	6	17	3.85716	6.70752e-13	0.376474	-1.68545e-15
8.8	6	17	3.85716	6.70752e-13	0.376752	1.44149e-15
8.8	7	17	3.85716	6.70752e-13	0.300556	7.19124e-08
8.9	7	17	3.85716	6.70752e-13	0.301647	7.31924e-08
8.9	8	17	3.85716	6.70752e-13	0.230201	-4.42455e-17
9	8	17	3.85716	6.70752e-13	0.23206	7.29862e-17
9	9	17	3.85716	6.70752e-13	0.167791	2.1131e-08
9.1	9	17	3.85716	6.70752e-13	0.170062	2.17161e-08
9.1	10	17	3.85716	6.70752e-13	0.116277	-5.81566e-16
9.2	10	17	3.85716	6.70752e-13	0.11865	6.3298e-17
9.2	11	17	3.85716	6.70752e-13	0.0752182	1.41607e-08
9.3	11	17	3.85716	6.70752e-13	0.0775967	1.44989e-08
9.3	12	17	3.85716	6.70752e-13	0.0454549	2.18129e-16
9.4	12	17	3.85716	6.70752e-13	0.047311	5.01401e-17
9.4	13	17	3.85716	6.70752e-13	0.0258296	-2.89538e-09
9.5	13	17	3.85716	6.70752e-13	0.0271619	-3.09951e-09
9.5	14	17	3.85716	6.70752e-13	0.0137877	-8.27453e-18
9.6	14	17	3.85716	6.70752e-13	0.01463	-3.29374e-18
9.6	15	17	3.85716	6.70752e-13	0.00699622	4.6924e-11
9.7	15	17	3.85716	6.70752e-13	0.00749437	5.1396e-11
9.7	16	17	3.85716	6.70752e-13	0.0032546	7.56975e-18
9.8	16	17	3.85716	6.70752e-13	0.00356659	1.00334e-18
9.8	17	17	3.85716	6.70752e-13	0.0013283	-7.66622e-11
9.9	17	17	3.85716	6.70752e-13	0.00149784	-6.85655e-11
9.9	18	17	3.85716	6.70752e-13	0.000482156	-8.79579e-19
10	18	17	3.85716	6.70752e-13	0.000555914	-2.97356e-18
10	19	17	3.85716	6.70752e-13	0.000159829	-5.86594e-11
10.1	19	17	3.85716	6.70752e-13	0.000188234	-6.07089e-11
10.1	20	17	3.85716	6.70752e-13	4.76214e-05	1.04705e-19
10.2	20	17	3.85716	6.70752e-13	5.79056e-05	1.52986e-19
10.2	21	17	3.85716	6.70752e-13	1.22569e-05	1.01513e-11
10.3	21	17	3.85716	6.70752e-13	1.557e-05	1.11469e-11
10.3	22	17	3.85716	6.70752e-13	2.65385e-06	-1.90088e-20
10.4	22	17	3.85716	6.70752e-13	3.54308e-06	-4.14451e-21
10.4	23	17	3.85716	6.70752e-13	4.80427e-07	2.08804e-12
10.5	23	17	3.85716	6.70752e-13	6.74866e-07	2.22927e-12
10.5	24	17	3.85716	6.70752e-13	7.31611e-08	-3.48495e-22
10.6	24	17	3.85716	6.70752e-13	1.07993e-07	1.0202e-22
10.6	25	17	3.85716	6.70752e-13	9.46916e-09	4.35833e-13
10.7	25	17	3.85716	6.70752e-13	1.46584e-08	5.27101e-13
10.7	26	17	3.85716	6.70752e-13	1.05284e-09	-8.01878e-24
10.8	26	17	3.85716	6.70752e-13	1.70619e-09	3.39065e-25
10.8	27	17	3.85716	6.70752e-13	9.90146e-11	5.30975e-14
10.9	27	17	3.85716	6.70752e-13	1.68639e-10	6.81717e-14
10.9	28	17	3.85716	6.70752e-13	7.72581e-12	-7.2156e-26
11	28	17	3.85716	6.70752e-13	1.39489e-11	1.39392e-25
11	29	17	3.85716	6.70752e-13	4.82137e-13	3.39823e-16
11.1	29	17	3.85716	6.70752e-13	9.35131e-13	8.23817e-16
11.1	30	17	3.85716	6.70752e-13	2.40944e-14	-4.4718e-26
11.2	30	17	3.85716	6.70752e-13	4.93529e-14	-6.29171e-26
11.2	31	17	3.85716	6.70752e-13	3.23627e-15	-3.20915e-17
11.3	31	17	3.85716	6.70752e-13	4.24554e-15	-4.94056e-17
11.3	32	17	3.85716	6.70752e-13	2.56358e-15	2.12881e-26
11.4	32	17	3.85716	6.70752e-13	2.59862e-15	-3.9535e-26
11.4	33	17	3.85716	6.70752e-13	2.54077e-15	1.71508e-18
11.5	33	17	3.85716	6.70752e-13	2.54184e-15	1.88698e-18
11.5	34	17	3.85716	6.70752e-13	2.54064e-15	8.98999e-27
11.6	34	17	3.85716	6.70752e-13	2.5407e-15	-2.27747e-27
11.6	35	17	3.85716	6.70752e-13	2.54053e-15	4.41961e-19
11.7	35	17	3.85716	6.70752e-13	2.54053e-15	4.42147e-19
11.7	36	17	3.85716	6.70752e-13	2.54048e-15	-3.41284e-27
11.8	36	17	3.85716	6.70752e-13	2.54048e-15	1.17975e-27
11.8	37	17	3.85716	6.70752e-13	2.54051e-15	5.14019e-20
11.9	37	17	3.85716	6.70752e-13	2.54051e-15	5.13177e-20
11.9	38	17	3.85716	6.70752e-13	2.54055e-15	8.19247e-29
12	38	17	3.85716	6.70752e-13	2.54055e-15	1.87257e-28
12	39	17	3.85716	6.70752e-13	2.5406e-15	-3.05146e-20
12.1	39	17	3.85716	6.70752e-13	2.5406e-15	-3.05254e-20
12.1	40	17	3.85716	6.70752e-13	2.54065e-15	-1.14456e-28
12.2	40	17	3.85716	6.70752e-13	2.54065e-15	-1.74172e-29
12.2	41	17	3.85716	6.70752e-13	2.54062e-15	-8.92294e-21
12.3	41	17	3.85716	6.70752e-13	2.54062e-15	-8.92448e-21
12.3	42	17	3.85716	6.70752e-13	2.54059e-15	1.39547e-29
12.4	42	17	3.85716	6.70752e-13	2.54059e-15	1.99352e-30
12.4	43	17	3.85716	6.70752e-13	2.54057e-15	1.86167e-22
12.5	43	17	3.85716	6.70752e-13	2.54057e-15	1.86382e-22
12.5	44	17	3.85716	6.70752e-13	2.54055e-15	-2.84756e-30
12.6	44	17	3.85716	6.70752e-13	2.54055e-15	-4.92291e-30
12.6	45	17	3.85716	6.70752e-13	2.54055e-15	-1.28994e-22
12.7	45	17	3.85716	6.70752e-13	2.54055e-15	-1.28987e-22
12.7	46	17	3.85716	6.70752e-13	2.54054e-15	1.18216e-29
12.8	46	17	3.85716	6.70752e-13	2.54054e-15	1.05726e-29
12.8	47	17	3.85716	6.70752e-13	2.54054e-15	8.26408e-23
12.9	47	17	3.85716	6.70752e-13	2.54054e-15	8.26414e-23
12.9	48	17	3.85716	6.70752e-13	2.54054e-15	2.34851e-30
13	48	17	3.85716	6.70752e-13	2.54054e-15	-4.78932e-30
13	49	17	3.85716	6.70752e-13	2.54054e-15	1.10169e-23
13.1	49	17	3.85716	6.70752e-13	2.54054e-15	1.10169e-23
13.1	50	17	3.85716	6.70752e-13	2.54054e-15	7.0554e-30
13.2	50	17	3.85716	6.70752e-13	2.54054e-15	9.7437e-30
13.2	51	17	3.85716	6.70752e-13	2.54054e-15	2.74399e-24
13.3	51	17	3.85716	6.70752e-13	2.54054e-15	2.744e-24
13.3	52	17	3.85716	6.70752e-13	2.54054e-15	-4.19728e-30
13.4	52	17	3.85716	6.70752e-13	2.54054e-15	9.93517e-31
13.4	53	17	3.85716	6.70752e-13	2.54054e-15	4.65115e-25
13.5	53	17	3.85716	6.70752e-13	2.54054e-15	4.65112e-25
13.5	54	17	3.85716	6.70752e-13	2.54054e-15	1.32115e-29
13.6	54	17	3.85716	6.70752e-13	2.54054e-15	-1.07831e-29
13.6	55	17	3.85716	6.70752e-13	2.54054e-15	2.30313e-25
13.7	55	17	3.85716	6.70752e-13	2.54054e-15	2.30324e-25
13.7	56	17	3.85716	6.70752e-13	2.54054e-15	-3.22501e-30
13.8	56	17	3.85716	6.70752e-13	2.54054e-15	-1.84848e-31
13.8	57	17	3.85716	6.70752e-13	2.54054e-15	-6.71251e-26
13.9	57	17	3.85716	6.70752e-13	2.54054e-15	-6.71282e-26
13.9	58	17	3.85716	6.70752e-13	2.54054e-15	1.16827e-29
14	58	17	3.85716	6.70752e-13	2.54054e-15	9.13779e-30
14	59	17	3.85716	6.70752e-13	2.54054e-15	-6.07815e-26
14.1	59	17	3.85716	6.70752e-13	2.54054e-15	-6.07888e-26
14.1	60	17	3.85716	6.70752e-13	2.54054e-15	-4.60558e-30
14.2	60	17	3.85716	6.70752e-13	2.54054e-15	2.83553e-29
14.2	61	17	3.85716	6.70752e-13	2.54054e-15	-1.29419e-26
14.3	61	17	3.85716	6.70752e-13	2.54054e-15	-1.29279e-26
14.3	62	17	3.85716	6.70752e-13	2.54054e-15	-4.02607e-30
14.4	62	17	3.85716	6.70752e-13	2.54054e-15	1.26739e-30
14.4	63	17	3.85716	6.70752e-13	2.54054e-15	1.44698e-26
14.5	63	17	3.85716	6.70752e-13	2.54054e-15	1.44636e-26
14.5	64	17	3.85716	6.70752e-13	2.54054e-15	-7.2367e-30
14.6	64	17	3.85716	6.70752e-13	2.54054e-15	-1.32441e-30
14.6	65	17	3.85716	6.70752e-13	2.54054e-15	2.50649e-26
14.7	65	17	3.85716	6.70752e-13	2.54054e-15	2.50633e-26
14.7	66	17	3.85716	6.70752e-13	2.54054e-15	8.62231e-30
14.8	66	17	3.85716	6.70752e-13	2.54054e-15	-1.72208e-29
14.8	67	17	3.85716	6.70752e-13	2.54054e-15	2.58666e-26
14.9	67	17	3.85716	6.70752e-13	2.54054e-15	2.5846e-26
14.9	68	17	3.85716	6.70752e-13	2.54054e-15	-2.25609e-29
15	68	17	3.85716	6.70752e-13	2.54054e-15	-2.03557e-29
15	69	17	3.85716	6.70752e-13	2.54054e-15	2.18319e-26
15.1	69	17	3.85716	6.70752e-13	2.54054e-15	2.18407e-26
15.1	70	17	3.85716	6.70752e-13	2.54054e-15	1.39789e-30
15.2	70	17	3.85716	6.70752e-13	2.54054e-15	2.67635e-31
15.2	71	17	3.85716	6.70752e-13	2.54054e-15	1.59632e-26
15.3	71	17	3.85716	6.70752e-13	2.54054e-15	1.5936e-26
15.3	72	17	3.85716	6.70752e-13	2.54054e-15	2.70181e-29
15.4	72	17	3.85716	6.70752e-13	2.54054e-15	-1.62922e-29
15.4	73	17	3.85716	6.70752e-13	2.54054e-15	9.54607e-27
15.5	73	17	3.85716	6.70752e-13	2.54054e-15	9.51453e-27
15.5	74	17	3.85716	6.70752e-13	2.54054e-15	1.93145e-29
15.6	74	17	3.85716	6.70752e-13	2.54054e-15	1.83252e-29
15.6	75	17	3.85716	6.70752e-13	2.54054e-15	3.13569e-27
15.7	75	17	3.85716	6.70752e-13	2.54054e-15	3.12761e-27
15.7	76	17	3.85716	6.70752e-13	2.54054e-15	7.81191e-30
15.8	76	17	3.85716	6.70752e-13	2.54054e-15	-1.05954e-30
15.8	77	17	3.85716	6.70752e-13	2.54054e-15	-2.90131e-27
15.9	77	17	3.85716	6.70752e-13	2.54054e-15	-2.92385e-27
15.9	78	17	3.85716	6.70752e-13	2.54054e-15	-2.00437e-30
16	78	17	3.85716	6.70752e-13	2.54054e-15	-1.17815e-29
16	79	17	3.85716	6.70752e-13	2.54054e-15	-8.49922e-27
16.1	79	17	3.85716	6.70752e-13	2.54054e-15	-8.52073e-27
16.1	80	17	3.85716	6.70752e-13	2.54054e-15	1.47029e-29
16.2	80	17	3.85716	6.70752e-13	2.54054e-15	-1.25453e-29
16.2	81	17	3.85716	6.70752e-13	2.54054e-15	-1.34494e-26
16.3	81	17	3.85716	6.70752e-13	2.54054e-15	-1.34573e-26
16.3	82	17	3.85716	6.70752e-13	2.54054e-15	1.36971e-29
16.4	82	17	3.85716	6.70752e-13	2.54054e-15	-2.14023e-29
16.4	83	17	3.85716	6.70752e-13	2.54054e-15	-1.7711e-26
16.5	83	17	3.85716	6.70752e-13	2.54054e-15	-1.77582e-26
16.5	84	17	3.85716	6.70752e-13	2.54054e-15	-1.12921e-29
16.6	84	17	3.85716	6.70752e-13	2.54054e-15	-1.11342e-29
16.6	85	17	3.85716	6.70752e-13	2.54054e-15	-2.13037e-26
16.7	85	17	3.85716	6.70752e-13	2.54054e-15	-2.13122e-26
16.7	86	17	3.85716	6.70752e-13	2.54054e-15	-8.9774e-30
16.8	86	17	3.85716	6.70752e-13	2.54054e-15	1.18983e-29
16.8	87	17	3.85716	6.70752e-13	2.54054e-15	-2.42144e-26
16.9	87	17	3.85716	6.70752e-13	2.54054e-15	-2.42083e-26
16.9	88	17	3.85716	6.70752e-13	2.54054e-15	-1.29958e-29
17	88	17	3.85716	6.70752e-13	2.54054e-15	8.65506e-30
17	89	17	3.85716	6.70752e-13	2.54054e-15	-2.65713e-26
17.1	89	17	3.85716	6.70752e-13	2.54054e-15	-2.65835e-26
17.1	90	17	3.85716	6.70752e-13	2.54054e-15	1.19748e-29
17.2	90	17	3.85716	6.70752e-13	2.54054e-15	-1.13594e-29
17.2	91	17	3.85716	6.70752e-13	2.54054e-15	-2.83762e-26
17.3	91	17	3.85716	6.70752e-13	2.54054e-15	-2.83936e-26
17.3	92	17	3.85716	6.70752e-13	2.54054e-15	1.20636e-29
17.4	92	17	3.85716	6.70752e-13	2.54054e-15	-3.58863e-30
17.4	93	17	3.85716	6.70752e-13	2.54054e-15	-2.97394e-26
17.5	93	17	3.85716	6.70752e-13	2.54054e-15	-2.97656e-26
17.5	94	17	3.85716	6.70752e-13	2.54054e-15	-2.26697e-30
17.6	94	17	3.85716	6.70752e-13	2.54054e-15	-1.54342e-29
17.6	95	17	3.85716	6.70752e-13	2.54054e-15	-3.07745e-26
17.7	95	17	3.85716	6.70752e-13	2.54054e-15	-3.07855e-26
17.7	96	17	3.85716	6.70752e-13	2.54054e-15	-1.49288e-29
17.8	96	17	3.85716	6.70752e-13	2.54054e-15	-8.1804e-30
17.8	97	17	3.85716	6.70752e-13	2.54054e-15	-3.15467e-26
17.9	97	17	3.85716	6.70752e-13	2.54054e-15	-3.15394e-26
17.9	98	17	3.85716	6.70752e-13	2.54054e-15	-2.87616e-29
18	98	17	3.85716	6.70752e-13	2.54054e-15	-2.97065e-29
18	99	17	3.85716	6.70752e-13	2.54054e-15	-3.19956e-26
18.1	99	17	3.85716	6.70752e-13	2.54054e-15	-3.19921e-26
18.1	100	17	3.85716	6.70752e-13	2.54054e-15	2.28246e-29
18.2	100	17	3.85716	6.70752e-13	2.54054e-15	-2.6167e-30
18.2	101	17	3.85716	6.70752e-13	2.54054e-15	-3.22833e-26
18.3	101	17	3.85716	6.70752e-13	2.54054e-15	-3.23283e-26
18.3	102	17	3.85716	6.70752e-13	2.54054e-15	6.86734e-30
18.4	102	17	3.85716	6.70752e-13	2.54054e-15	-2.3962e-29
18.4	103	17	3.85716	6.70752e-13	2.54054e-15	-3.24348e-26
18.5	103	17	3.85716	6.70752e-13	2.54054e-15	-3.24624e-26
18.5	104	17	3.85716	6.70752e-13	2.54054e-15	-4.82616e-30
18.6	104	17	3.85716	6.70752e-13	2.54054e-15	1.92266e-29
18.6	105	17	3.85716	6.70752e-13	2.54054e-15	-3.24352e-26
18.7	105	17	3.85716	6.70752e-13	2.54054e-15	-3.24157e-26
18.7	106	17	3.85716	6.70752e-13	2.54054e-15	3.48367e-30
18.8	106	17	3.85716	6.70752e-13	2.54054e-15	1.26836e-31
18.8	107	17	3.85716	6.70752e-13	2.54054e-15	-3.23139e-26
18.9	107	17	3.85716	6.70752e-13	2.54054e-15	-3.23027e-26
18.9	108	17	3.85716	6.70752e-13	2.54054e-15	-1.44777e-29
19	108	17	3.85716	6.70752e-13	2.54054e-15	-4.50743e-32
19	109	17	3.85716	6.70752e-13	2.54054e-15	-3.20825e-26
19.1	109	17	3.85716	6.70752e-13	2.54054e-15	-3.2056e-26
19.1	110	17	3.85716	6.70752e-13	2.54054e-15	-7.44258e-30
19.2	110	17	3.85716	6.70752e-13	2.54054e-15	9.24824e-30
19.2	111	17	3.85716	6.70752e-13	2.54054e-15	-3.16959e-26
19.3	111	17	3.85716	6.70752e-13	2.54054e-15	-3.16959e-26
19.3	112	17	3.85716	6.70752e-13	2.54054e-15	1.44967e-29
19.4	112	17	3.85716	6.70752e-13	2.54054e-15	-1.22267e-30
19.4	113	17	3.85716	6.70752e-13	2.54054e-15	-3.12278e-26
19.5	113	17	3.85716	6.70752e-13	2.54054e-15	-3.12307e-26
19.5	114	17	3.85716	6.70752e-13	2.54054e-15	-9.08082e-30
19.6	114	17	3.85716	6.70752e-13	2.54054e-15	2.00941e-29
19.6	115	17	3.85716	6.70752e-13	2.54054e-15	-3.06972e-26
19.7	115	17	3.85716	6.70752e-13	2.54054e-15	-3.06657e-26
19.7	116	17	3.85716	6.70752e-13	2.54054e-15	-7.91703e-30
19.8	116	17	3.85716	6.70752e-13	2.54054e-15	-5.72647e-30
19.8	117	17	3.85716	6.70752e-13	2.54054e-15	-3.00509e-26
19.9	117	17	3.85716	6.70752e-13	2.54054e-15	-3.00457e-26
19.9	118	17	3.85716	6.70752e-13	2.54054e-15	-1.12508e-29
20	118	17	3.85716	6.70752e-13	2.54054e-15	3.73284e-30
20	119	17	3.85716	6.70752e-13	2.54054e-15	-2.93044e-26
20.1	119	17	3.85716	6.70752e-13	2.54054e-15	-2.92904e-26
8.3	0	1	7.71450728332182	3.91425575470643e-12	0.27956180605679	-2.56051156128235e-12
8.3	0	2	7.71450728332182	3.91425575470643e-12	0.00114183615489537	1.63453906752178e-12
8.3	0	3	7.71450728332182	3.91425575470643e-12	0.0907620011200912	9.17739854215431e-12
8.3	0	4	7.71450728332182	3.91425575470643e-12	1.99333142297909	5.46775681228664e-12
8.4	0	1	7.71450728332182	3.91425575470643e-12	0.277738344030936	1.617655696148e-13
8.4	0	2	7.71450728332182	3.91425575470643e-12	0.00133822138406263	7.18205998806046e-13
8.4	0	3	7.71450728332182	3.91425575470643e-12	0.08993361688173	1.00101918136364e-11
8.4	0	4	7.71450728332182	3.91425575470643e-12	1.89831657847755	7.30639095018032e-12
8.4	0	17	3.85725	-7.66848e-14	0.704446	5.40285e-12
8.3	0	17	3.85725	-7.66848e-14	0.709038	3.95721e-12
8.4	1	17	3.85725	1.99825e-12	0.690914	3.74219e-08
8.5	1	17	3.85725	1.99825e-12	0.686507	3.02029e-08
8.5	2	17	3.85725	1.99825e-12	0.652364	-2.30879e-07
8.6	2	17	3.85725	1.99825e-12	0.648603	-1.29289e-07
8.6	3	17	3.85725	1.99825e-12	0.595319	-4.37589e-07
8.7	3	17	3.85725	1.99825e-12	0.592668	-4.26899e-07
8.7	4	17	3.85725	1.99825e-12	0.526412	-3.55656e-15
8.8	4	17	3.85725	1.99825e-12	0.524644	8.08421e-16
8.8	5	17	3.85725	1.99825e-12	0.452429	-2.26856e-08
8.9	5	17	3.85725	1.99825e-12	0.451563	3.42162e-08
8.9	6	17	3.85725	1.99825e-12	0.376982	-8.18833e-16
9	6	17	3.85725	1.99825e-12	0.377147	-1.50528e-15
9	7	17	3.85725	1.99825e-12	0.302716	-2.8949e-08
9.1	7	17	3.85725	1.99825e-12	0.303756	-4.17226e-08
9.1	8	17	3.85725	1.99825e-12	0.233815	3.62299e-16
9.2	8	17	3.85725	1.99825e-12	0.23547	2.39847e-16
9.2	9	17	3.85725	1.99825e-12	0.172296	-1.87908e-08
9.3	9	17	3.85725	1.99825e-12	0.174473	-2.66532e-08
9.3	10	17	3.85725	1.99825e-12	0.120937	-1.39586e-16
9.4	10	17	3.85725	1.99825e-12	0.123152	3.25971e-17
9.4	11	17	3.85725	1.99825e-12	0.0799301	-1.64339e-08
9.5	11	17	3.85725	1.99825e-12	0.0821979	-1.48696e-08
9.5	12	17	3.85725	1.99825e-12	0.0491901	1.89919e-16
9.6	12	17	3.85725	1.99825e-12	0.0510887	9.77042e-17
9.6	13	17	3.85725	1.99825e-12	0.0285144	1.40488e-09
9.7	13	17	3.85725	1.99825e-12	0.0298831	1.08281e-09
9.7	14	17	3.85725	1.99825e-12	0.0155101	6.46949e-17
9.8	14	17	3.85725	1.99825e-12	0.0164251	-3.70682e-17
9.8	15	17	3.85725	1.99825e-12	0.00800852	5.11355e-13
9.9	15	17	3.85725	1.99825e-12	0.00854293	-4.11927e-11
9.9	16	17	3.85725	1.99825e-12	0.0038864	8.26425e-18
10	16	17	3.85725	1.99825e-12	0.00421288	-2.08326e-17
10	17	17	3.85725	1.99825e-12	0.00167967	8.37307e-11
10.1	17	17	3.85725	1.99825e-12	0.00187243	8.93063e-11
10.1	18	17	3.85725	1.99825e-12	0.00063831	1.84388e-18
10.2	18	17	3.85725	1.99825e-12	0.000729801	1.0235e-18
10.2	19	17	3.85725	1.99825e-12	0.000220412	-3.82244e-11
10.3	19	17	3.85725	1.99825e-12	0.000256817	-4.12569e-11
10.3	20	17	3.85725	1.99825e-12	6.97399e-05	4.06446e-19
10.4	20	17	3.85725	1.99825e-12	8.32774e-05	-6.11774e-19
10.4	21	17	3.85725	1.99825e-12	1.95333e-05	-1.33907e-11
10.5	21	17	3.85725	1.99825e-12	2.42173e-05	-1.57034e-11
10.5	22	17	3.85725	1.99825e-12	4.66548e-06	-1.58598e-20
10.6	22	17	3.85725	1.99825e-12	6.06153e-06	-1.24834e-20
10.6	23	17	3.85725	1.99825e-12	9.34697e-07	3.33743e-12
10.7	23	17	3.85725	1.99825e-12	1.27681e-06	4.15252e-12
10.7	24	17	3.85725	1.99825e-12	1.57173e-07	1.63317e-22
10.8	24	17	3.85725	1.99825e-12	2.25661e-07	-1.74859e-21
10.8	25	17	3.85725	1.99825e-12	2.23575e-08	3.21167e-12
10.9	25	17	3.85725	1.99825e-12	3.36841e-08	3.73015e-12
10.9	26	17	3.85725	1.99825e-12	2.71637e-09	-4.89219e-24
11	26	17	3.85725	1.99825e-12	4.28773e-09	-4.5515e-24
11	27	17	3.85725	1.99825e-12	2.77012e-10	-1.68944e-13
11.1	27	17	3.85725	1.99825e-12	4.60114e-10	-2.20796e-13
11.1	28	17	3.85725	1.99825e-12	2.31631e-11	3.29247e-25
11.2	28	17	3.85725	1.99825e-12	4.08843e-11	3.09292e-25
11.2	29	17	3.85725	1.99825e-12	1.55089e-12	5.24145e-15
11.3	29	17	3.85725	1.99825e-12	2.93316e-12	7.09409e-15
11.3	30	17	3.85725	1.99825e-12	1.0077e-13	1.32311e-26
11.4	30	17	3.85725	1.99825e-12	1.82013e-13	-1.65389e-25
11.4	31	17	3.85725	1.99825e-12	3.17563e-14	5.98583e-17
11.5	31	17	3.85725	1.99825e-12	3.52054e-14	7.72339e-17
11.5	32	17	3.85725	1.99825e-12	2.92712e-14	-1.41434e-25
11.6	32	17	3.85725	1.99825e-12	2.94241e-14	-1.25087e-25
11.6	33	17	3.85725	1.99825e-12	2.91511e-14	-6.73097e-18
11.7	33	17	3.85725	1.99825e-12	2.91579e-14	-7.98891e-18
11.7	34	17	3.85725	1.99825e-12	2.9164e-14	4.11052e-26
11.8	34	17	3.85725	1.99825e-12	2.91644e-14	-2.90417e-26
11.8	35	17	3.85725	1.99825e-12	2.91711e-14	-2.55713e-18
11.9	35	17	3.85725	1.99825e-12	2.91711e-14	-2.55731e-18
11.9	36	17	3.85725	1.99825e-12	2.91785e-14	1.44681e-26
12	36	17	3.85725	1.99825e-12	2.91785e-14	-2.75583e-27
12	37	17	3.85725	1.99825e-12	2.91798e-14	-9.90826e-20
12.1	37	17	3.85725	1.99825e-12	2.91798e-14	-9.89814e-20
12.1	38	17	3.85725	1.99825e-12	2.91811e-14	1.28614e-27
12.2	38	17	3.85725	1.99825e-12	2.91811e-14	-1.23255e-27
12.2	39	17	3.85725	1.99825e-12	2.91802e-14	2.97167e-19
12.3	39	17	3.85725	1.99825e-12	2.91802e-14	2.97194e-19
12.3	40	17	3.85725	1.99825e-12	2.91793e-14	-1.95508e-28
12.4	40	17	3.85725	1.99825e-12	2.91793e-14	4.0405e-28
12.4	41	17	3.85725	1.99825e-12	2.9179e-14	6.92669e-21
12.5	41	17	3.85725	1.99825e-12	2.9179e-14	6.93716e-21
12.5	42	17	3.85725	1.99825e-12	2.91787e-14	-4.93206e-28
12.6	42	17	3.85725	1.99825e-12	2.91787e-14	-8.9454e-29
12.6	43	17	3.85725	1.99825e-12	2.91785e-14	-1.00897e-20
12.7	43	17	3.85725	1.99825e-12	2.91785e-14	-1.00923e-20
12.7	44	17	3.85725	1.99825e-12	2.91784e-14	-8.43368e-29
12.8	44	17	3.85725	1.99825e-12	2.91784e-14	-1.08141e-28
12.8	45	17	3.85725	1.99825e-12	2.91784e-14	-3.91043e-21
12.9	45	17	3.85725	1.99825e-12	2.91784e-14	-3.91025e-21
12.9	46	17	3.85725	1.99825e-12	2.91783e-14	4.74862e-29
13	46	17	3.85725	1.99825e-12	2.91783e-14	3.15601e-29
13	47	17	3.85725	1.99825e-12	2.91783e-14	1.91672e-22
13.1	47	17	3.85725	1.99825e-12	2.91783e-14	1.91675e-22
13.1	48	17	3.85725	1.99825e-12	2.91783e-14	2.37593e-29
13.2	48	17	3.85725	1.99825e-12	2.91783e-14	-2.79809e-29
13.2	49	17	3.85725	1.99825e-12	2.91783e-14	-2.7301e-22
13.3	49	17	3.85725	1.99825e-12	2.91783e-14	-2.7301e-22
13.3	50	17	3.85725	1.99825e-12	2.91783e-14	3.31056e-29
13.4	50	17	3.85725	1.99825e-12	2.91783e-14	-1.19488e-28
13.4	51	17	3.85725	1.99825e-12	2.91783e-14	-8.68573e-23
13.5	51	17	3.85725	1.99825e-12	2.91783e-14	-8.68575e-23
13.5	52	17	3.85725	1.99825e-12	2.91783e-14	2.23691e-29
13.6	52	17	3.85725	1.99825e-12	2.91783e-14	-2.61836e-28
13.6	53	17	3.85725	1.99825e-12	2.91783e-14	-2.57817e-23
13.7	53	17	3.85725	1.99825e-12	2.91783e-14	-2.57815e-23
13.7	54	17	3.85725	1.99825e-12	2.91783e-14	6.50071e-29
13.8	54	17	3.85725	1.99825e-12	2.91783e-14	5.81161e-29
13.8	55	17	3.85725	1.99825e-12	2.91783e-14	6.51658e-25
13.9	55	17	3.85725	1.99825e-12	2.91783e-14	6.52016e-25
13.9	56	17	3.85725	1.99825e-12	2.91783e-14	1.49648e-28
14	56	17	3.85725	1.99825e-12	2.91783e-14	-2.0729e-28
14	57	17	3.85725	1.99825e-12	2.91783e-14	1.3744e-24
14.1	57	17	3.85725	1.99825e-12	2.91783e-14	1.3741e-24
14.1	58	17	3.85725	1.99825e-12	2.91783e-14	-7.51328e-30
14.2	58	17	3.85725	1.99825e-12	2.91783e-14	1.74041e-28
14.2	59	17	3.85725	1.99825e-12	2.91783e-14	1.60585e-24
14.3	59	17	3.85725	1.99825e-12	2.91783e-14	1.60575e-24
14.3	60	17	3.85725	1.99825e-12	2.91783e-14	-1.38765e-28
14.4	60	17	3.85725	1.99825e-12	2.91783e-14	-1.07629e-28
14.4	61	17	3.85725	1.99825e-12	2.91783e-14	1.39611e-24
14.5	61	17	3.85725	1.99825e-12	2.91783e-14	1.39599e-24
14.5	62	17	3.85725	1.99825e-12	2.91783e-14	-1.3233e-28
14.6	62	17	3.85725	1.99825e-12	2.91783e-14	-5.36866e-29
14.6	63	17	3.85725	1.99825e-12	2.91783e-14	1.02793e-24
14.7	63	17	3.85725	1.99825e-12	2.91783e-14	1.02744e-24
14.7	64	17	3.85725	1.99825e-12	2.91783e-14	-1.49738e-28
14.8	64	17	3.85725	1.99825e-12	2.91783e-14	-6.41067e-29
14.8	65	17	3.85725	1.99825e-12	2.91783e-14	6.86951e-25
14.9	65	17	3.85725	1.99825e-12	2.91783e-14	6.86961e-25
14.9	66	17	3.85725	1.99825e-12	2.91783e-14	7.52259e-29
15	66	17	3.85725	1.99825e-12	2.91783e-14	1.16088e-28
15	67	17	3.85725	1.99825e-12	2.91783e-14	4.69227e-25
15.1	67	17	3.85725	1.99825e-12	2.91783e-14	4.69555e-25
15.1	68	17	3.85725	1.99825e-12	2.91783e-14	-3.55545e-29
15.2	68	17	3.85725	1.99825e-12	2.91783e-14	3.31353e-28
15.2	69	17	3.85725	1.99825e-12	2.91783e-14	3.38809e-25
15.3	69	17	3.85725	1.99825e-12	2.91783e-14	3.38819e-25
15.3	70	17	3.85725	1.99825e-12	2.91783e-14	9.0533e-29
15.4	70	17	3.85725	1.99825e-12	2.91783e-14	-8.01875e-29
15.4	71	17	3.85725	1.99825e-12	2.91783e-14	2.45792e-25
15.5	71	17	3.85725	1.99825e-12	2.91783e-14	2.45926e-25
15.5	72	17	3.85725	1.99825e-12	2.91783e-14	-1.11384e-28
15.6	72	17	3.85725	1.99825e-12	2.91783e-14	-1.53314e-28
15.6	73	17	3.85725	1.99825e-12	2.91783e-14	1.64617e-25
15.7	73	17	3.85725	1.99825e-12	2.91783e-14	1.64283e-25
15.7	74	17	3.85725	1.99825e-12	2.91783e-14	1.87728e-28
15.8	74	17	3.85725	1.99825e-12	2.91783e-14	-1.92626e-28
15.8	75	17	3.85725	1.99825e-12	2.91783e-14	8.30662e-26
15.9	75	17	3.85725	1.99825e-12	2.91783e-14	8.33992e-26
15.9	76	17	3.85725	1.99825e-12	2.91783e-14	-2.79663e-28
16	76	17	3.85725	1.99825e-12	2.91783e-14	3.49449e-29
16	77	17	3.85725	1.99825e-12	2.91783e-14	-9.96505e-29
16.1	77	17	3.85725	1.99825e-12	2.91783e-14	3.23775e-28
16.1	78	17	3.85725	1.99825e-12	2.91783e-14	-3.37636e-28
16.2	78	17	3.85725	1.99825e-12	2.91783e-14	5.52473e-29
16.2	79	17	3.85725	1.99825e-12	2.91783e-14	-8.37025e-26
16.3	79	17	3.85725	1.99825e-12	2.91783e-14	-8.33087e-26
16.3	80	17	3.85725	1.99825e-12	2.91783e-14	1.12989e-28
16.4	80	17	3.85725	1.99825e-12	2.91783e-14	5.95905e-29
16.4	81	17	3.85725	1.99825e-12	2.91783e-14	-1.65197e-25
16.5	81	17	3.85725	1.99825e-12	2.91783e-14	-1.64612e-25
16.5	82	17	3.85725	1.99825e-12	2.91783e-14	-3.49791e-28
16.6	82	17	3.85725	1.99825e-12	2.91783e-14	2.13103e-28
16.6	83	17	3.85725	1.99825e-12	2.91783e-14	-2.41611e-25
16.7	83	17	3.85725	1.99825e-12	2.91783e-14	-2.41509e-25
16.7	84	17	3.85725	1.99825e-12	2.91783e-14	-7.25592e-29
16.8	84	17	3.85725	1.99825e-12	2.91783e-14	6.75289e-29
16.8	85	17	3.85725	1.99825e-12	2.91783e-14	-3.11355e-25
16.9	85	17	3.85725	1.99825e-12	2.91783e-14	-3.11251e-25
16.9	86	17	3.85725	1.99825e-12	2.91783e-14	-1.30666e-28
17	86	17	3.85725	1.99825e-12	2.91783e-14	-3.24234e-28
17	87	17	3.85725	1.99825e-12	2.91783e-14	-3.73884e-25
17.1	87	17	3.85725	1.99825e-12	2.91783e-14	-3.73433e-25
17.1	88	17	3.85725	1.99825e-12	2.91783e-14	-3.57529e-28
17.2	88	17	3.85725	1.99825e-12	2.91783e-14	5.39444e-29
17.2	89	17	3.85725	1.99825e-12	2.91783e-14	-4.28167e-25
17.3	89	17	3.85725	1.99825e-12	2.91783e-14	-4.2782e-25
17.3	90	17	3.85725	1.99825e-12	2.91783e-14	-1.39666e-28
17.4	90	17	3.85725	1.99825e-12	2.91783e-14	-5.82152e-29
17.4	91	17	3.85725	1.99825e-12	2.91783e-14	-4.74645e-25
17.5	91	17	3.85725	1.99825e-12	2.91783e-14	-4.74809e-25
17.5	92	17	3.85725	1.99825e-12	2.91783e-14	-5.62814e-30
17.6	92	17	3.85725	1.99825e-12	2.91783e-14	-2.35728e-28
17.6	93	17	3.85725	1.99825e-12	2.91783e-14	-5.13933e-25
17.7	93	17	3.85725	1.99825e-12	2.91783e-14	-5.14282e-25
17.7	94	17	3.85725	1.99825e-12	2.91783e-14	-1.39537e-28
17.8	94	17	3.85725	1.99825e-12	2.91783e-14	-1.29074e-28
17.8	95	17	3.85725	1.99825e-12	2.91783e-14	-5.47618e-25
17.9	95	17	3.85725	1.99825e-12	2.91783e-14	-5.47557e-25
17.9	96	17	3.85725	1.99825e-12	2.91783e-14	9.62871e-29
18	96	17	3.85725	1.99825e-12	2.91783e-14	2.68395e-29
18	97	17	3.85725	1.99825e-12	2.91783e-14	-5.75091e-25
18.1	97	17	3.85725	1.99825e-12	2.91783e-14	-5.75142e-25
18.1	98	17	3.85725	1.99825e-12	2.91783e-14	-2.65746e-28
18.2	98	17	3.85725	1.99825e-12	2.91783e-14	-1.20564e-28
18.2	99	17	3.85725	1.99825e-12	2.91783e-14	-5.97504e-25
18.3	99	17	3.85725	1.99825e-12	2.91783e-14	-5.97354e-25
18.3	100	17	3.85725	1.99825e-12	2.91783e-14	-2.9258e-28
18.4	100	17	3.85725	1.99825e-12	2.91783e-14	-7.8885e-29
18.4	101	17	3.85725	1.99825e-12	2.91783e-14	-6.14728e-25
18.5	101	17	3.85725	1.99825e-12	2.91783e-14	-6.1483e-25
18.5	102	17	3.85725	1.99825e-12	2.91783e-14	1.41282e-28
18.6	102	17	3.85725	1.99825e-12	2.91783e-14	5.56914e-30
18.6	103	17	3.85725	1.99825e-12	2.91783e-14	-6.28236e-25
18.7	103	17	3.85725	1.99825e-12	2.91783e-14	-6.28381e-25
18.7	104	17	3.85725	1.99825e-12	2.91783e-14	2.15142e-28
18.8	104	17	3.85725	1.99825e-12	2.91783e-14	-1.53456e-28
18.8	105	17	3.85725	1.99825e-12	2.91783e-14	-6.37616e-25
18.9	105	17	3.85725	1.99825e-12	2.91783e-14	-6.37556e-25
18.9	106	17	3.85725	1.99825e-12	2.91783e-14	1.58717e-28
19	106	17	3.85725	1.99825e-12	2.91783e-14	1.53822e-28
19	107	17	3.85725	1.99825e-12	2.91783e-14	-6.43921e-25
19.1	107	17	3.85725	1.99825e-12	2.91783e-14	-6.43892e-25
19.1	108	17	3.85725	1.99825e-12	2.91783e-14	1.69322e-29
19.2	108	17	3.85725	1.99825e-12	2.91783e-14	-9.44547e-29
19.2	109	17	3.85725	1.99825e-12	2.91783e-14	-6.46e-25
19.3	109	17	3.85725	1.99825e-12	2.91783e-14	-6.46235e-25
19.3	110	17	3.85725	1.99825e-12	2.91783e-14	-8.36725e-29
19.4	110	17	3.85725	1.99825e-12	2.91783e-14	-1.33753e-28
19.4	111	17	3.85725	1.99825e-12	2.91783e-14	-6.45237e-25
19.5	111	17	3.85725	1.99825e-12	2.91783e-14	-6.45147e-25
19.5	112	17	3.85725	1.99825e-12	2.91783e-14	3.53229e-28
19.6	112	17	3.85725	1.99825e-12	2.91783e-14	3.03132e-28
19.6	113	17	3.85725	1.99825e-12	2.91783e-14	-6.41388e-25
19.7	113	17	3.85725	1.99825e-12	2.91783e-14	-6.41324e-25
19.7	114	17	3.85725	1.99825e-12	2.91783e-14	-1.32272e-28
19.8	114	17	3.85725	1.99825e-12	2.91783e-14	1.31108e-28
19.8	115	17	3.85725	1.99825e-12	2.91783e-14	-6.35242e-25
19.9	115	17	3.85725	1.99825e-12	2.91783e-14	-6.35029e-25
19.9	116	17	3.85725	1.99825e-12	2.91783e-14	-1.78212e-28
20	116	17	3.85725	1.99825e-12	2.91783e-14	-3.16852e-29
20	117	17	3.85725	1.99825e-12	2.91783e-14	-6.25738e-25
20.1	117	17	3.85725	1.99825e-12	2.91783e-14	-6.25436e-25
8.5	0	1	7.71799105033264	3.67243567852461e-11	0.275838630006853	-2.93365002000515e-11
8.5	0	2	7.71799105033264	3.67243567852461e-11	0.00121339025305813	1.28630751465332e-11
8.5	0	3	7.71799105033264	3.67243567852461e-11	0.0890890693773598	-3.00656359503831e-11
8.5	0	4	7.71799105033264	3.67243567852461e-11	1.97033118651304	-1.20464603582333e-10
8.6	0	1	7.71799105033264	3.67243567852461e-11	0.273650840504123	-2.24652568323468e-11
8.6	0	2	7.71799105033264	3.67243567852461e-11	0.000818047029227879	7.33206355590851e-12
8.6	0	3	7.71799105033264	3.67243567852461e-11	0.0881526008614872	-3.37829249258412e-11
8.6	0	4	7.71799105033264	3.67243567852461e-11	1.87445046418664	-1.31748003804091e-10
8.6	0	17	3.859	3.57758e-11	0.695618	-2.93252e-11
8.5	0	17	3.859	3.57758e-11	0.700184	-2.6879e-11
8.6	1	17	3.859	1.83819e-11	0.682554	2.38948e-09
8.7	1	17	3.859	1.83819e-11	0.678421	-7.2613e-09
8.7	2	17	3.859	1.83819e-11	0.645164	1.39376e-07
8.8	2	17	3.859	1.83819e-11	0.641482	1.37824e-07
8.8	3	17	3.859	1.83819e-11	0.590321	-1.22924e-06
8.9	3	17	3.859	1.83819e-11	0.587729	-1.38268e-06
8.9	4	17	3.859	1.83819e-11	0.52315	-2.56287e-15
9	4	17	3.859	1.83819e-11	0.521462	7.05641e-17
9	5	17	3.859	1.83819e-11	0.450891	-1.92088e-07
9.1	5	17	3.859	1.83819e-11	0.450013	-1.57327e-07
9.1	6	17	3.859	1.83819e-11	0.377421	1.35357e-15
9.2	6	17	3.859	1.83819e-11	0.377471	1.06511e-15
9.2	7	17	3.859	1.83819e-11	0.304901	3.72283e-07
9.3	7	17	3.859	1.83819e-11	0.305873	3.07085e-07
9.3	8	17	3.859	1.83819e-11	0.23715	-1.25801e-15
9.4	8	17	3.859	1.83819e-11	0.238665	-4.74932e-16
9.4	9	17	3.859	1.83819e-11	0.176662	1.26691e-07
9.5	9	17	3.859	1.83819e-11	0.178696	1.40721e-07
9.5	10	17	3.859	1.83819e-11	0.125373	7.49263e-16
9.6	10	17	3.859	1.83819e-11	0.127505	-6.23178e-16
9.6	11	17	3.859	1.83819e-11	0.0844295	1.94489e-08
9.7	11	17	3.859	1.83819e-11	0.0865475	1.8887e-08
9.7	12	17	3.859	1.83819e-11	0.0530257	1.45137e-16
9.8	12	17	3.859	1.83819e-11	0.0549439	-2.25997e-16
9.8	13	17	3.859	1.83819e-11	0.031283	-7.88355e-09
9.9	13	17	3.859	1.83819e-11	0.0326889	-8.11733e-09
9.9	14	17	3.859	1.83819e-11	0.017379	9.59651e-17
10	14	17	3.859	1.83819e-11	0.0183517	-5.28666e-17
10	15	17	3.859	1.83819e-11	0.00910628	5.44697e-10
10.1	15	17	3.859	1.83819e-11	0.00969401	4.69293e-10
10.1	16	17	3.859	1.83819e-11	0.00454841	2.42854e-18
10.2	16	17	3.859	1.83819e-11	0.00489056	1.22748e-18
10.2	17	17	3.859	1.83819e-11	0.00207556	4.49911e-10
10.3	17	17	3.859	1.83819e-11	0.0022857	4.02797e-10
10.3	18	17	3.859	1.83819e-11	0.000831028	-4.03771e-19
10.4	18	17	3.859	1.83819e-11	0.000941257	-1.3935e-18
10.4	19	17	3.859	1.83819e-11	0.000298094	3.65595e-11
10.5	19	17	3.859	1.83819e-11	0.000344534	2.47047e-11
10.5	20	17	3.859	1.83819e-11	9.87475e-05	2.09201e-19
10.6	20	17	3.859	1.83819e-11	0.000116302	2.77059e-20
10.6	21	17	3.859	1.83819e-11	2.97058e-05	3.04445e-11
10.7	21	17	3.859	1.83819e-11	3.60538e-05	3.08268e-11
10.7	22	17	3.859	1.83819e-11	7.77564e-06	8.56401e-20
10.8	22	17	3.859	1.83819e-11	9.84531e-06	-1.69338e-20
10.8	23	17	3.859	1.83819e-11	1.72079e-06	3.46652e-12
10.9	23	17	3.859	1.83819e-11	2.28718e-06	4.18392e-12
10.9	24	17	3.859	1.83819e-11	3.19595e-07	2.26537e-22
11	24	17	3.859	1.83819e-11	4.46441e-07	3.27315e-22
11	25	17	3.859	1.83819e-11	5.00258e-08	5.18151e-12
11.1	25	17	3.859	1.83819e-11	7.33689e-08	5.84305e-12
11.1	26	17	3.859	1.83819e-11	6.65314e-09	7.50503e-23
11.2	26	17	3.859	1.83819e-11	1.02311e-08	-2.56148e-23
11.2	27	17	3.859	1.83819e-11	7.37761e-10	-5.00872e-13
11.3	27	17	3.859	1.83819e-11	1.19499e-09	-6.00997e-13
11.3	28	17	3.859	1.83819e-11	6.65076e-11	5.87635e-25
11.4	28	17	3.859	1.83819e-11	1.14657e-10	2.10946e-25
11.4	29	17	3.859	1.83819e-11	4.74522e-12	2.86984e-15
11.5	29	17	3.859	1.83819e-11	8.81003e-12	3.83777e-15
11.5	30	17	3.859	1.83819e-11	2.77491e-13	-4.64673e-25
11.6	30	17	3.859	1.83819e-11	5.36484e-13	-5.98912e-25
11.6	31	17	3.859	1.83819e-11	4.30769e-14	-2.58444e-16
11.7	31	17	3.859	1.83819e-11	5.54255e-14	-4.1675e-16
11.7	32	17	3.859	1.83819e-11	3.29387e-14	-1.35411e-25
11.8	32	17	3.859	1.83819e-11	3.357e-14	2.73971e-25
11.8	33	17	3.859	1.83819e-11	3.23752e-14	-4.70978e-17
11.9	33	17	3.859	1.83819e-11	3.2407e-14	-4.72453e-17
11.9	34	17	3.859	1.83819e-11	3.23547e-14	2.05191e-25
12	34	17	3.859	1.83819e-11	3.23562e-14	1.24724e-26
12	35	17	3.859	1.83819e-11	3.23577e-14	-1.76834e-17
12.1	35	17	3.859	1.83819e-11	3.23577e-14	-1.76927e-17
12.1	36	17	3.859	1.83819e-11	3.23611e-14	2.54964e-26
12.2	36	17	3.859	1.83819e-11	3.23611e-14	4.20438e-26
12.2	37	17	3.859	1.83819e-11	3.23609e-14	-1.26002e-18
12.3	37	17	3.859	1.83819e-11	3.23609e-14	-1.26032e-18
12.3	38	17	3.859	1.83819e-11	3.23607e-14	5.80454e-29
12.4	38	17	3.859	1.83819e-11	3.23607e-14	-1.33504e-27
12.4	39	17	3.859	1.83819e-11	3.23593e-14	6.65498e-19
12.5	39	17	3.859	1.83819e-11	3.23593e-14	6.65427e-19
12.5	40	17	3.859	1.83819e-11	3.23579e-14	7.01933e-28
12.6	40	17	3.859	1.83819e-11	3.23579e-14	9.57181e-28
12.6	41	17	3.859	1.83819e-11	3.23579e-14	-3.73738e-20
12.7	41	17	3.859	1.83819e-11	3.23579e-14	-3.72842e-20
12.7	42	17	3.859	1.83819e-11	3.23579e-14	-1.22388e-28
12.8	42	17	3.859	1.83819e-11	3.23579e-14	1.69983e-28
12.8	43	17	3.859	1.83819e-11	3.23581e-14	-1.09005e-20
12.9	43	17	3.859	1.83819e-11	3.23581e-14	-1.08982e-20
12.9	44	17	3.859	1.83819e-11	3.23583e-14	-3.31975e-29
13	44	17	3.859	1.83819e-11	3.23583e-14	2.21317e-30
13	45	17	3.859	1.83819e-11	3.23583e-14	2.47202e-21
13.1	45	17	3.859	1.83819e-11	3.23583e-14	2.47242e-21
13.1	46	17	3.859	1.83819e-11	3.23583e-14	1.7071e-29
13.2	46	17	3.859	1.83819e-11	3.23583e-14	-2.83598e-29
13.2	47	17	3.859	1.83819e-11	3.23583e-14	-4.23279e-21
13.3	47	17	3.859	1.83819e-11	3.23583e-14	-4.23273e-21
13.3	48	17	3.859	1.83819e-11	3.23583e-14	5.35301e-29
13.4	48	17	3.859	1.83819e-11	3.23583e-14	1.98221e-29
13.4	49	17	3.859	1.83819e-11	3.23583e-14	-5.38887e-22
13.5	49	17	3.859	1.83819e-11	3.23583e-14	-5.38886e-22
13.5	50	17	3.859	1.83819e-11	3.23583e-14	-1.58048e-28
13.6	50	17	3.859	1.83819e-11	3.23583e-14	-1.70162e-29
13.6	51	17	3.859	1.83819e-11	3.23583e-14	-3.32246e-22
13.7	51	17	3.859	1.83819e-11	3.23583e-14	-3.32246e-22
13.7	52	17	3.859	1.83819e-11	3.23583e-14	9.97172e-29
13.8	52	17	3.859	1.83819e-11	3.23583e-14	-1.81608e-28
13.8	53	17	3.859	1.83819e-11	3.23583e-14	-5.5685e-23
13.9	53	17	3.859	1.83819e-11	3.23583e-14	-5.5685e-23
13.9	54	17	3.859	1.83819e-11	3.23583e-14	-2.4935e-29
14	54	17	3.859	1.83819e-11	3.23583e-14	2.24971e-28
14	55	17	3.859	1.83819e-11	3.23583e-14	-6.36952e-24
14.1	55	17	3.859	1.83819e-11	3.23583e-14	-6.36922e-24
14.1	56	17	3.859	1.83819e-11	3.23583e-14	4.064e-29
14.2	56	17	3.859	1.83819e-11	3.23583e-14	-1.351e-28
14.2	57	17	3.859	1.83819e-11	3.23583e-14	9.30194e-25
14.3	57	17	3.859	1.83819e-11	3.23583e-14	9.29765e-25
14.3	58	17	3.859	1.83819e-11	3.23583e-14	2.22533e-28
14.4	58	17	3.859	1.83819e-11	3.23583e-14	-9.35086e-29
14.4	59	17	3.859	1.83819e-11	3.23583e-14	8.69079e-25
14.5	59	17	3.859	1.83819e-11	3.23583e-14	8.69216e-25
14.5	60	17	3.859	1.83819e-11	3.23583e-14	-1.09095e-28
14.6	60	17	3.859	1.83819e-11	3.23583e-14	-2.80071e-28
14.6	61	17	3.859	1.83819e-11	3.23583e-14	8.91828e-25
14.7	61	17	3.859	1.83819e-11	3.23583e-14	8.91641e-25
14.7	62	17	3.859	1.83819e-11	3.23583e-14	-1.54075e-28
14.8	62	17	3.859	1.83819e-11	3.23583e-14	3.16341e-29
14.8	63	17	3.859	1.83819e-11	3.23583e-14	6.28593e-26
14.9	63	17	3.859	1.83819e-11	3.23583e-14	6.25532e-26
14.9	64	17	3.859	1.83819e-11	3.23583e-14	1.12123e-28
15	64	17	3.859	1.83819e-11	3.23583e-14	9.03019e-30
15	65	17	3.859	1.83819e-11	3.23583e-14	-7.98844e-25
15.1	65	17	3.859	1.83819e-11	3.23583e-14	-7.99224e-25
15.1	66	17	3.859	1.83819e-11	3.23583e-14	2.22533e-28
15.2	66	17	3.859	1.83819e-11	3.23583e-14	1.133e-28
15.2	67	17	3.859	1.83819e-11	3.23583e-14	-1.34573e-24
15.3	67	17	3.859	1.83819e-11	3.23583e-14	-1.34593e-24
15.3	68	17	3.859	1.83819e-11	3.23583e-14	-5.81874e-31
15.4	68	17	3.859	1.83819e-11	3.23583e-14	-7.16324e-29
15.4	69	17	3.859	1.83819e-11	3.23583e-14	-1.65719e-24
15.5	69	17	3.859	1.83819e-11	3.23583e-14	-1.65694e-24
15.5	70	17	3.859	1.83819e-11	3.23583e-14	-9.38228e-29
15.6	70	17	3.859	1.83819e-11	3.23583e-14	1.55274e-28
15.6	71	17	3.859	1.83819e-11	3.23583e-14	-1.85699e-24
15.7	71	17	3.859	1.83819e-11	3.23583e-14	-1.85682e-24
15.7	72	17	3.859	1.83819e-11	3.23583e-14	-1.10529e-28
15.8	72	17	3.859	1.83819e-11	3.23583e-14	-6.13691e-29
15.8	73	17	3.859	1.83819e-11	3.23583e-14	-2.00143e-24
15.9	73	17	3.859	1.83819e-11	3.23583e-14	-2.00159e-24
15.9	74	17	3.859	1.83819e-11	3.23583e-14	5.62821e-29
16	74	17	3.859	1.83819e-11	3.23583e-14	2.10515e-29
16	75	17	3.859	1.83819e-11	3.23583e-14	-2.10517e-24
16.1	75	17	3.859	1.83819e-11	3.23583e-14	-2.10558e-24
16.1	76	17	3.859	1.83819e-11	3.23583e-14	3.89447e-29
16.2	76	17	3.859	1.83819e-11	3.23583e-14	-5.31957e-29
16.2	77	17	3.859	1.83819e-11	3.23583e-14	-2.17159e-24
16.3	77	17	3.859	1.83819e-11	3.23583e-14	-2.17139e-24
16.3	78	17	3.859	1.83819e-11	3.23583e-14	-2.91927e-30
16.4	78	17	3.859	1.83819e-11	3.23583e-14	2.65545e-28
16.4	79	17	3.859	1.83819e-11	3.23583e-14	-2.19926e-24
16.5	79	17	3.859	1.83819e-11	3.23583e-14	-2.19963e-24
16.5	80	17	3.859	1.83819e-11	3.23583e-14	3.16845e-28
16.6	80	17	3.859	1.83819e-11	3.23583e-14	-1.54407e-29
16.6	81	17	3.859	1.83819e-11	3.23583e-14	-2.19083e-24
16.7	81	17	3.859	1.83819e-11	3.23583e-14	-2.19134e-24
16.7	82	17	3.859	1.83819e-11	3.23583e-14	3.15481e-28
16.8	82	17	3.859	1.83819e-11	3.23583e-14	-1.64894e-28
16.8	83	17	3.859	1.83819e-11	3.23583e-14	-2.15169e-24
16.9	83	17	3.859	1.83819e-11	3.23583e-14	-2.15152e-24
16.9	84	17	3.859	1.83819e-11	3.23583e-14	5.65037e-30
17	84	17	3.859	1.83819e-11	3.23583e-14	6.7797e-29
17	85	17	3.859	1.83819e-11	3.23583e-14	-2.08792e-24
17.1	85	17	3.859	1.83819e-11	3.23583e-14	-2.08765e-24
17.1	86	17	3.859	1.83819e-11	3.23583e-14	4.08123e-29
17.2	86	17	3.859	1.83819e-11	3.23583e-14	-3.55046e-28
17.2	87	17	3.859	1.83819e-11	3.23583e-14	-2.00629e-24
17.3	87	17	3.859	1.83819e-11	3.23583e-14	-2.00648e-24
17.3	88	17	3.859	1.83819e-11	3.23583e-14	-3.48533e-28
17.4	88	17	3.859	1.83819e-11	3.23583e-14	1.04849e-28
17.4	89	17	3.859	1.83819e-11	3.23583e-14	-1.91395e-24
17.5	89	17	3.859	1.83819e-11	3.23583e-14	-1.91379e-24
17.5	90	17	3.859	1.83819e-11	3.23583e-14	4.18637e-28
17.6	90	17	3.859	1.83819e-11	3.23583e-14	1.45448e-28
17.6	91	17	3.859	1.83819e-11	3.23583e-14	-1.81503e-24
17.7	91	17	3.859	1.83819e-11	3.23583e-14	-1.81499e-24
17.7	92	17	3.859	1.83819e-11	3.23583e-14	-4.46458e-29
17.8	92	17	3.859	1.83819e-11	3.23583e-14	2.67471e-28
17.8	93	17	3.859	1.83819e-11	3.23583e-14	-1.71396e-24
17.9	93	17	3.859	1.83819e-11	3.23583e-14	-1.71394e-24
17.9	94	17	3.859	1.83819e-11	3.23583e-14	-5.90515e-29
18	94	17	3.859	1.83819e-11	3.23583e-14	2.07067e-28
18	95	17	3.859	1.83819e-11	3.23583e-14	-1.61195e-24
18.1	95	17	3.859	1.83819e-11	3.23583e-14	-1.61226e-24
18.1	96	17	3.859	1.83819e-11	3.23583e-14	2.81251e-28
18.2	96	17	3.859	1.83819e-11	3.23583e-14	-4.25142e-29
18.2	97	17	3.859	1.83819e-11	3.23583e-14	-1.51223e-24
18.3	97	17	3.859	1.83819e-11	3.23583e-14	-1.51264e-24
18.3	98	17	3.859	1.83819e-11	3.23583e-14	3.74705e-28
18.4	98	17	3.859	1.83819e-11	3.23583e-14	2.61805e-28
18.4	99	17	3.859	1.83819e-11	3.23583e-14	-1.41529e-24
18.5	99	17	3.859	1.83819e-11	3.23583e-14	-1.41528e-24
18.5	100	17	3.859	1.83819e-11	3.23583e-14	-2.87272e-29
18.6	100	17	3.859	1.83819e-11	3.23583e-14	-1.40518e-28
18.6	101	17	3.859	1.83819e-11	3.23583e-14	-1.32195e-24
18.7	101	17	3.859	1.83819e-11	3.23583e-14	-1.32166e-24
18.7	102	17	3.859	1.83819e-11	3.23583e-14	-1.16533e-29
18.8	102	17	3.859	1.83819e-11	3.23583e-14	2.81401e-28
18.8	103	17	3.859	1.83819e-11	3.23583e-14	-1.23228e-24
18.9	103	17	3.859	1.83819e-11	3.23583e-14	-1.2324e-24
18.9	104	17	3.859	1.83819e-11	3.23583e-14	2.08299e-28
19	104	17	3.859	1.83819e-11	3.23583e-14	-1.25868e-28
19	105	17	3.859	1.83819e-11	3.23583e-14	-1.14672e-24
19.1	105	17	3.859	1.83819e-11	3.23583e-14	-1.1468e-24
19.1	106	17	3.859	1.83819e-11	3.23583e-14	1.06178e-28
19.2	106	17	3.859	1.83819e-11	3.23583e-14	1.26442e-28
19.2	107	17	3.859	1.83819e-11	3.23583e-14	-1.06612e-24
19.3	107	17	3.859	1.83819e-11	3.23583e-14	-1.06603e-24
19.3	108	17	3.859	1.83819e-11	3.23583e-14	1.14086e-28
19.4	108	17	3.859	1.83819e-11	3.23583e-14	5.71223e-29
19.4	109	17	3.859	1.83819e-11	3.23583e-14	-9.89644e-25
19.5	109	17	3.859	1.83819e-11	3.23583e-14	-9.90193e-25
19.5	110	17	3.859	1.83819e-11	3.23583e-14	8.22918e-30
19.6	110	17	3.859	1.83819e-11	3.23583e-14	-6.67118e-29
19.6	111	17	3.859	1.83819e-11	3.23583e-14	-9.19257e-25
19.7	111	17	3.859	1.83819e-11	3.23583e-14	-9.18865e-25
19.7	112	17	3.859	1.83819e-11	3.23583e-14	-5.83565e-29
19.8	112	17	3.859	1.83819e-11	3.23583e-14	7.47861e-29
19.8	113	17	3.859	1.83819e-11	3.23583e-14	-8.52908e-25
19.9	113	17	3.859	1.83819e-11	3.23583e-14	-8.52723e-25
19.9	114	17	3.859	1.83819e-11	3.23583e-14	-2.09141e-28
20	114	17	3.859	1.83819e-11	3.23583e-14	1.89669e-28
20	115	17	3.859	1.83819e-11	3.23583e-14	-7.91681e-25
20.1	115	17	3.859	1.83819e-11	3.23583e-14	-7.91509e-25
8.7	0	1	7.7238636623984	-1.04704873014014e-10	0.271579496765214	-6.93356373910683e-11
8.7	0	2	7.7238636623984	-1.04704873014014e-10	0.000259475933822546	-3.32384622811323e-11
8.7	0	3	7.7238636623984	-1.04704873014014e-10	0.087247736343716	-1.24794219966271e-10
8.7	0	4	7.7238636623984	-1.04704873014014e-10	1.94389357173908	8.51410797932461e-11
8.8	0	1	7.7238636623984	-1.04704873014014e-10	0.269310650225575	-1.14092195096468e-10
8.8	0	2	7.7238636623984	-1.04704873014014e-10	-0.000327869231844294	-6.15038134273787e-11
8.8	0	3	7.7238636623984	-1.04704873014014e-10	0.0862644998954988	-1.26327830578861e-10
8.8	0	4	7.7238636623984	-1.04704873014014e-10	1.84724526626626	4.67148869647051e-11
8.8	0	17	3.86193	-1.36098e-10	0.687102	-7.85731e-11
8.7	0	17	3.86193	-1.36098e-10	0.691602	-5.62051e-11
8.8	1	17	3.86193	-5.23576e-11	0.674904	7.97556e-08
8.9	1	17	3.86193	-5.23576e-11	0.67095	7.86935e-08
8.9	2	17	3.86193	-5.23576e-11	0.638354	3.5211e-07
9	2	17	3.86193	-5.23576e-11	0.634824	3.66127e-07
9	3	17	3.86193	-5.23576e-11	0.585589	-1.1594e-06
9.1	3	17	3.86193	-5.23576e-11	0.583004	-1.15902e-06
9.1	4	17	3.86193	-5.23576e-11	0.52021	-3.83387e-15
9.2	4	17	3.86193	-5.23576e-11	0.518598	3.17198e-16
9.2	5	17	3.86193	-5.23576e-11	0.449474	-2.54965e-07
9.3	5	17	3.86193	-5.23576e-11	0.448607	-2.08454e-07
9.3	6	17	3.86193	-5.23576e-11	0.377754	-3.81822e-17
9.4	6	17	3.86193	-5.23576e-11	0.377711	2.06017e-15
9.4	7	17	3.86193	-5.23576e-11	0.307024	3.03751e-07
9.5	7	17	3.86193	-5.23576e-11	0.307889	3.10233e-07
9.5	8	17	3.86193	-5.23576e-11	0.240315	3.10946e-16
9.6	8	17	3.86193	-5.23576e-11	0.241752	-2.46884e-16
9.6	9	17	3.86193	-5.23576e-11	0.180781	1.65796e-07
9.7	9	17	3.86193	-5.23576e-11	0.182647	1.8421e-07
9.7	10	17	3.86193	-5.23576e-11	0.129705	8.34087e-17
9.8	10	17	3.86193	-5.23576e-11	0.131778	8.00057e-17
9.8	11	17	3.86193	-5.23576e-11	0.0886613	5.56525e-08
9.9	11	17	3.86193	-5.23576e-11	0.0906488	5.73542e-08
9.9	12	17	3.86193	-5.23576e-11	0.0568958	-4.8956e-17
10	12	17	3.86193	-5.23576e-11	0.0587821	3.80721e-16
10	13	17	3.86193	-5.23576e-11	0.0341429	7.20428e-09
10.1	13	17	3.86193	-5.23576e-11	0.0355959	7.53137e-09
10.1	14	17	3.86193	-5.23576e-11	0.0193605	-3.09564e-17
10.2	14	17	3.86193	-5.23576e-11	0.0203735	-3.00396e-17
10.2	15	17	3.86193	-5.23576e-11	0.0103194	4.68086e-09
10.3	15	17	3.86193	-5.23576e-11	0.0109672	5.29337e-09
10.3	16	17	3.86193	-5.23576e-11	0.00524772	3.53534e-18
10.4	16	17	3.86193	-5.23576e-11	0.00561545	-7.80981e-18
10.4	17	17	3.86193	-5.23576e-11	0.00250419	1.15937e-09
10.5	17	17	3.86193	-5.23576e-11	0.00272654	1.2949e-09
10.5	18	17	3.86193	-5.23576e-11	0.00106122	5.13599e-18
10.6	18	17	3.86193	-5.23576e-11	0.00118872	7.05372e-20
10.6	19	17	3.86193	-5.23576e-11	0.000397046	-1.33257e-11
10.7	19	17	3.86193	-5.23576e-11	0.000455503	-2.63248e-11
10.7	20	17	3.86193	-5.23576e-11	0.000136348	-3.89194e-19
10.8	20	17	3.86193	-5.23576e-11	0.000159029	7.11535e-19
10.8	21	17	3.86193	-5.23576e-11	4.33867e-05	4.32313e-11
10.9	21	17	3.86193	-5.23576e-11	5.17501e-05	5.07395e-11
10.9	22	17	3.86193	-5.23576e-11	1.23236e-05	8.87292e-21
11	22	17	3.86193	-5.23576e-11	1.52389e-05	-3.75457e-20
11	23	17	3.86193	-5.23576e-11	3.00141e-06	-3.65063e-12
11.1	23	17	3.86193	-5.23576e-11	3.88496e-06	-3.80011e-12
11.1	24	17	3.86193	-5.23576e-11	6.15491e-07	-1.27114e-21
11.2	24	17	3.86193	-5.23576e-11	8.3676e-07	-1.98695e-21
11.2	25	17	3.86193	-5.23576e-11	1.06132e-07	1.05779e-11
11.3	25	17	3.86193	-5.23576e-11	1.51535e-07	1.19219e-11
11.3	26	17	3.86193	-5.23576e-11	1.54886e-08	1.29167e-23
11.4	26	17	3.86193	-5.23576e-11	2.31979e-08	-2.55011e-23
11.4	27	17	3.86193	-5.23576e-11	1.87751e-09	1.28707e-12
11.5	27	17	3.86193	-5.23576e-11	2.9623e-09	1.56182e-12
11.5	28	17	3.86193	-5.23576e-11	1.84711e-10	5.46315e-24
11.6	28	17	3.86193	-5.23576e-11	3.09882e-10	1.8963e-24
11.6	29	17	3.86193	-5.23576e-11	1.43539e-11	-8.20091e-14
11.7	29	17	3.86193	-5.23576e-11	2.58296e-11	-1.0728e-13
11.7	30	17	3.86193	-5.23576e-11	1.02273e-12	-2.07062e-24
11.8	30	17	3.86193	-5.23576e-11	1.80229e-12	8.28247e-25
11.8	31	17	3.86193	-5.23576e-11	2.87003e-13	-6.82556e-16
11.9	31	17	3.86193	-5.23576e-11	3.26535e-13	-9.78634e-16
11.9	32	17	3.86193	-5.23576e-11	2.53798e-13	-6.11277e-25
12	32	17	3.86193	-5.23576e-11	2.5581e-13	-5.70526e-25
12	33	17	3.86193	-5.23576e-11	2.5164e-13	-2.52263e-16
12.1	33	17	3.86193	-5.23576e-11	2.51733e-13	-2.50381e-16
12.1	34	17	3.86193	-5.23576e-11	2.51125e-13	-9.81767e-26
12.2	34	17	3.86193	-5.23576e-11	2.51127e-13	-2.62272e-25
12.2	35	17	3.86193	-5.23576e-11	2.50952e-13	-1.17195e-16
12.3	35	17	3.86193	-5.23576e-11	2.50952e-13	-1.17162e-16
12.3	36	17	3.86193	-5.23576e-11	2.50785e-13	1.11732e-26
12.4	36	17	3.86193	-5.23576e-11	2.50785e-13	9.03435e-26
12.4	37	17	3.86193	-5.23576e-11	2.50747e-13	-3.29341e-18
12.5	37	17	3.86193	-5.23576e-11	2.50747e-13	-3.30747e-18
12.5	38	17	3.86193	-5.23576e-11	2.50709e-13	-2.19491e-26
12.6	38	17	3.86193	-5.23576e-11	2.50709e-13	6.59672e-27
12.6	39	17	3.86193	-5.23576e-11	2.50696e-13	6.36596e-18
12.7	39	17	3.86193	-5.23576e-11	2.50696e-13	6.36575e-18
12.7	40	17	3.86193	-5.23576e-11	2.50684e-13	-8.72841e-27
12.8	40	17	3.86193	-5.23576e-11	2.50684e-13	-3.28923e-27
12.8	41	17	3.86193	-5.23576e-11	2.50686e-13	7.94156e-20
12.9	41	17	3.86193	-5.23576e-11	2.50686e-13	7.88696e-20
12.9	42	17	3.86193	-5.23576e-11	2.50688e-13	-1.07367e-27
13	42	17	3.86193	-5.23576e-11	2.50688e-13	-9.62298e-28
13	43	17	3.86193	-5.23576e-11	2.50689e-13	-8.62052e-20
13.1	43	17	3.86193	-5.23576e-11	2.50689e-13	-8.61878e-20
13.1	44	17	3.86193	-5.23576e-11	2.50691e-13	-2.75303e-28
13.2	44	17	3.86193	-5.23576e-11	2.50691e-13	2.119e-28
13.2	45	17	3.86193	-5.23576e-11	2.50691e-13	5.1751e-20
13.3	45	17	3.86193	-5.23576e-11	2.50691e-13	5.17594e-20
13.3	46	17	3.86193	-5.23576e-11	2.50691e-13	-9.93513e-28
13.4	46	17	3.86193	-5.23576e-11	2.50691e-13	9.2063e-29
13.4	47	17	3.86193	-5.23576e-11	2.5069e-13	1.35882e-20
13.5	47	17	3.86193	-5.23576e-11	2.5069e-13	1.35882e-20
13.5	48	17	3.86193	-5.23576e-11	2.5069e-13	1.21554e-27
13.6	48	17	3.86193	-5.23576e-11	2.5069e-13	-5.41101e-28
13.6	49	17	3.86193	-5.23576e-11	2.5069e-13	-8.61834e-21
13.7	49	17	3.86193	-5.23576e-11	2.5069e-13	-8.61835e-21
13.7	50	17	3.86193	-5.23576e-11	2.5069e-13	-1.17734e-27
13.8	50	17	3.86193	-5.23576e-11	2.5069e-13	-3.12815e-27
13.8	51	17	3.86193	-5.23576e-11	2.5069e-13	-2.07516e-21
13.9	51	17	3.86193	-5.23576e-11	2.5069e-13	-2.07516e-21
13.9	52	17	3.86193	-5.23576e-11	2.5069e-13	2.10686e-28
14	52	17	3.86193	-5.23576e-11	2.5069e-13	1.12537e-27
14	53	17	3.86193	-5.23576e-11	2.5069e-13	-7.40179e-23
14.1	53	17	3.86193	-5.23576e-11	2.5069e-13	-7.40194e-23
14.1	54	17	3.86193	-5.23576e-11	2.5069e-13	1.68538e-27
14.2	54	17	3.86193	-5.23576e-11	2.5069e-13	-3.16021e-28
14.2	55	17	3.86193	-5.23576e-11	2.5069e-13	6.51882e-23
14.3	55	17	3.86193	-5.23576e-11	2.5069e-13	6.5187e-23
14.3	56	17	3.86193	-5.23576e-11	2.5069e-13	-2.21149e-28
14.4	56	17	3.86193	-5.23576e-11	2.5069e-13	-3.495e-27
14.4	57	17	3.86193	-5.23576e-11	2.5069e-13	7.78627e-23
14.5	57	17	3.86193	-5.23576e-11	2.5069e-13	7.78643e-23
14.5	58	17	3.86193	-5.23576e-11	2.5069e-13	1.40488e-27
14.6	58	17	3.86193	-5.23576e-11	2.5069e-13	-2.44429e-28
14.6	59	17	3.86193	-5.23576e-11	2.5069e-13	1.90131e-23
14.7	59	17	3.86193	-5.23576e-11	2.5069e-13	1.90114e-23
14.7	60	17	3.86193	-5.23576e-11	2.5069e-13	1.70454e-27
14.8	60	17	3.86193	-5.23576e-11	2.5069e-13	-1.70039e-27
14.8	61	17	3.86193	-5.23576e-11	2.5069e-13	1.39991e-23
14.9	61	17	3.86193	-5.23576e-11	2.5069e-13	1.40021e-23
14.9	62	17	3.86193	-5.23576e-11	2.5069e-13	2.2999e-27
15	62	17	3.86193	-5.23576e-11	2.5069e-13	1.49799e-27
15	63	17	3.86193	-5.23576e-11	2.5069e-13	1.37873e-23
15.1	63	17	3.86193	-5.23576e-11	2.5069e-13	1.37867e-23
15.1	64	17	3.86193	-5.23576e-11	2.5069e-13	1.38768e-27
15.2	64	17	3.86193	-5.23576e-11	2.5069e-13	-6.41007e-29
15.2	65	17	3.86193	-5.23576e-11	2.5069e-13	1.27277e-23
15.3	65	17	3.86193	-5.23576e-11	2.5069e-13	1.27292e-23
15.3	66	17	3.86193	-5.23576e-11	2.5069e-13	1.13939e-27
15.4	66	17	3.86193	-5.23576e-11	2.5069e-13	1.19987e-27
15.4	67	17	3.86193	-5.23576e-11	2.5069e-13	1.09263e-23
15.5	67	17	3.86193	-5.23576e-11	2.5069e-13	1.09251e-23
15.5	68	17	3.86193	-5.23576e-11	2.5069e-13	1.79318e-27
15.6	68	17	3.86193	-5.23576e-11	2.5069e-13	6.53567e-28
15.6	69	17	3.86193	-5.23576e-11	2.5069e-13	8.47865e-24
15.7	69	17	3.86193	-5.23576e-11	2.5069e-13	8.47834e-24
15.7	70	17	3.86193	-5.23576e-11	2.5069e-13	-6.16299e-28
15.8	70	17	3.86193	-5.23576e-11	2.5069e-13	3.94072e-28
15.8	71	17	3.86193	-5.23576e-11	2.5069e-13	5.60492e-24
15.9	71	17	3.86193	-5.23576e-11	2.5069e-13	5.60451e-24
15.9	72	17	3.86193	-5.23576e-11	2.5069e-13	1.84811e-27
16	72	17	3.86193	-5.23576e-11	2.5069e-13	-1.09949e-27
16	73	17	3.86193	-5.23576e-11	2.5069e-13	2.58058e-24
16.1	73	17	3.86193	-5.23576e-11	2.5069e-13	2.5812e-24
16.1	74	17	3.86193	-5.23576e-11	2.5069e-13	-1.84265e-27
16.2	74	17	3.86193	-5.23576e-11	2.5069e-13	-1.4367e-27
16.2	75	17	3.86193	-5.23576e-11	2.5069e-13	-3.21214e-25
16.3	75	17	3.86193	-5.23576e-11	2.5069e-13	-3.22832e-25
16.3	76	17	3.86193	-5.23576e-11	2.5069e-13	-2.03678e-28
16.4	76	17	3.86193	-5.23576e-11	2.5069e-13	-1.17347e-27
16.4	77	17	3.86193	-5.23576e-11	2.5069e-13	-2.89546e-24
16.5	77	17	3.86193	-5.23576e-11	2.5069e-13	-2.89737e-24
16.5	78	17	3.86193	-5.23576e-11	2.5069e-13	2.52057e-27
16.6	78	17	3.86193	-5.23576e-11	2.5069e-13	-2.20754e-27
16.6	79	17	3.86193	-5.23576e-11	2.5069e-13	-4.98589e-24
16.7	79	17	3.86193	-5.23576e-11	2.5069e-13	-4.98763e-24
16.7	80	17	3.86193	-5.23576e-11	2.5069e-13	-1.80644e-27
16.8	80	17	3.86193	-5.23576e-11	2.5069e-13	-2.16766e-27
16.8	81	17	3.86193	-5.23576e-11	2.5069e-13	-6.51775e-24
16.9	81	17	3.86193	-5.23576e-11	2.5069e-13	-6.51879e-24
16.9	82	17	3.86193	-5.23576e-11	2.5069e-13	-1.20942e-27
17	82	17	3.86193	-5.23576e-11	2.5069e-13	-5.01569e-28
17	83	17	3.86193	-5.23576e-11	2.5069e-13	-7.50268e-24
17.1	83	17	3.86193	-5.23576e-11	2.5069e-13	-7.5011e-24
17.1	84	17	3.86193	-5.23576e-11	2.5069e-13	6.1636e-28
17.2	84	17	3.86193	-5.23576e-11	2.5069e-13	4.87699e-28
17.2	85	17	3.86193	-5.23576e-11	2.5069e-13	-7.98116e-24
17.3	85	17	3.86193	-5.23576e-11	2.5069e-13	-7.98163e-24
17.3	86	17	3.86193	-5.23576e-11	2.5069e-13	-6.5987e-28
17.4	86	17	3.86193	-5.23576e-11	2.5069e-13	7.78489e-28
17.4	87	17	3.86193	-5.23576e-11	2.5069e-13	-8.0511e-24
17.5	87	17	3.86193	-5.23576e-11	2.5069e-13	-8.04661e-24
17.5	88	17	3.86193	-5.23576e-11	2.5069e-13	-6.24656e-28
17.6	88	17	3.86193	-5.23576e-11	2.5069e-13	6.92627e-28
17.6	89	17	3.86193	-5.23576e-11	2.5069e-13	-7.7951e-24
17.7	89	17	3.86193	-5.23576e-11	2.5069e-13	-7.79461e-24
17.7	90	17	3.86193	-5.23576e-11	2.5069e-13	-1.47458e-27
17.8	90	17	3.86193	-5.23576e-11	2.5069e-13	9.00245e-28
17.8	91	17	3.86193	-5.23576e-11	2.5069e-13	-7.31348e-24
17.9	91	17	3.86193	-5.23576e-11	2.5069e-13	-7.3104e-24
17.9	92	17	3.86193	-5.23576e-11	2.5069e-13	-7.02632e-28
18	92	17	3.86193	-5.23576e-11	2.5069e-13	7.54657e-28
18	93	17	3.86193	-5.23576e-11	2.5069e-13	-6.67788e-24
18.1	93	17	3.86193	-5.23576e-11	2.5069e-13	-6.67597e-24
18.1	94	17	3.86193	-5.23576e-11	2.5069e-13	-8.47417e-28
18.2	94	17	3.86193	-5.23576e-11	2.5069e-13	1.4616e-27
18.2	95	17	3.86193	-5.23576e-11	2.5069e-13	-5.95748e-24
18.3	95	17	3.86193	-5.23576e-11	2.5069e-13	-5.95617e-24
18.3	96	17	3.86193	-5.23576e-11	2.5069e-13	5.26977e-29
18.4	96	17	3.86193	-5.23576e-11	2.5069e-13	2.35531e-27
18.4	97	17	3.86193	-5.23576e-11	2.5069e-13	-5.19861e-24
18.5	97	17	3.86193	-5.23576e-11	2.5069e-13	-5.19691e-24
18.5	98	17	3.86193	-5.23576e-11	2.5069e-13	7.18202e-28
18.6	98	17	3.86193	-5.23576e-11	2.5069e-13	-3.37054e-28
18.6	99	17	3.86193	-5.23576e-11	2.5069e-13	-4.4412e-24
18.7	99	17	3.86193	-5.23576e-11	2.5069e-13	-4.43831e-24
18.7	100	17	3.86193	-5.23576e-11	2.5069e-13	-2.26534e-28
18.8	100	17	3.86193	-5.23576e-11	2.5069e-13	-1.4745e-27
18.8	101	17	3.86193	-5.23576e-11	2.5069e-13	-3.70883e-24
18.9	101	17	3.86193	-5.23576e-11	2.5069e-13	-3.71008e-24
18.9	102	17	3.86193	-5.23576e-11	2.5069e-13	1.57103e-27
19	102	17	3.86193	-5.23576e-11	2.5069e-13	2.2262e-27
19	103	17	3.86193	-5.23576e-11	2.5069e-13	-3.02399e-24
19.1	103	17	3.86193	-5.23576e-11	2.5069e-13	-3.0272e-24
19.1	104	17	3.86193	-5.23576e-11	2.5069e-13	5.04257e-28
19.2	104	17	3.86193	-5.23576e-11	2.5069e-13	-1.43878e-28
19.2	105	17	3.86193	-5.23576e-11	2.5069e-13	-2.40424e-24
19.3	105	17	3.86193	-5.23576e-11	2.5069e-13	-2.40306e-24
19.3	106	17	3.86193	-5.23576e-11	2.5069e-13	5.40714e-29
19.4	106	17	3.86193	-5.23576e-11	2.5069e-13	1.11078e-27
19.4	107	17	3.86193	-5.23576e-11	2.5069e-13	-1.84228e-24
19.5	107	17	3.86193	-5.23576e-11	2.5069e-13	-1.84413e-24
19.5	108	17	3.86193	-5.23576e-11	2.5069e-13	2.44932e-27
19.6	108	17	3.86193	-5.23576e-11	2.5069e-13	-1.18705e-27
19.6	109	17	3.86193	-5.23576e-11	2.5069e-13	-1.35212e-24
19.7	109	17	3.86193	-5.23576e-11	2.5069e-13	-1.3517e-24
19.7	110	17	3.86193	-5.23576e-11	2.5069e-13	-1.28841e-27
19.8	110	17	3.86193	-5.23576e-11	2.5069e-13	-1.91863e-27
19.8	111	17	3.86193	-5.23576e-11	2.5069e-13	-9.26551e-25
19.9	111	17	3.86193	-5.23576e-11	2.5069e-13	-9.28375e-25
19.9	112	17	3.86193	-5.23576e-11	2.5069e-13	1.2473e-27
20	112	17	3.86193	-5.23576e-11	2.5069e-13	1.46467e-28
20	113	17	3.86193	-5.23576e-11	2.5069e-13	-5.6755e-25
20.1	113	17	3.86193	-5.23576e-11	2.5069e-13	-5.69104e-25
8.9	0	1	7.73096149247318	-1.44133983324006e-08	0.26740945478552	1.59876704961921e-09
8.9	0	2	7.73096149247318	-1.44133983324006e-08	-0.000814549029109775	-6.2902862291709e-10
8.9	0	3	7.73096149247318	-1.44133983324006e-08	0.0853732147741949	1.62638799847504e-10
8.9	0	4	7.73096149247318	-1.44133983324006e-08	1.91520640308118	-5.88946807914817e-09
9	0	1	7.73096149247318	-1.44133983324006e-08	0.265474688581033	2.08407523992279e-09
9	0	2	7.73096149247318	-1.44133983324006e-08	-0.00110836847333803	-6.87701501532175e-10
9	0	3	7.73096149247318	-1.44133983324006e-08	0.0844369959655154	-5.98658299515768e-12
9	0	4	7.73096149247318	-1.44133983324006e-08	1.81982766543007	-5.10635203921033e-09
9	0	17	3.86548	-1.42768e-08	0.678948	-1.5936e-09
8.9	0	17	3.86548	-1.42768e-08	0.683297	-1.94547e-09
9	1	17	3.86548	-7.20668e-09	0.667664	1.65973e-07
9.1	1	17	3.86548	-7.20668e-09	0.6638	1.65433e-07
9.1	2	17	3.86548	-7.20668e-09	0.631968	-2.50695e-07
9.2	2	17	3.86548	-7.20668e-09	0.628622	-1.33478e-07
9.2	3	17	3.86548	-7.20668e-09	0.580955	-2.61921e-06
9.3	3	17	3.86548	-7.20668e-09	0.578376	-2.73945e-06
9.3	4	17	3.86548	-7.20668e-09	0.517489	1.7829e-15
9.4	4	17	3.86548	-7.20668e-09	0.515917	2.74845e-15
9.4	5	17	3.86548	-7.20668e-09	0.448161	-1.44588e-06
9.5	5	17	3.86548	-7.20668e-09	0.447329	-1.23495e-06
9.5	6	17	3.86548	-7.20668e-09	0.377968	1.22655e-16
9.6	6	17	3.86548	-7.20668e-09	0.377862	1.07699e-15
9.6	7	17	3.86548	-7.20668e-09	0.308964	5.27901e-07
9.7	7	17	3.86548	-7.20668e-09	0.309698	5.33267e-07
9.7	8	17	3.86548	-7.20668e-09	0.243377	-6.4863e-16
9.8	8	17	3.86548	-7.20668e-09	0.244754	5.75169e-16
9.8	9	17	3.86548	-7.20668e-09	0.184601	-2.13896e-07
9.9	9	17	3.86548	-7.20668e-09	0.186324	-1.9498e-07
9.9	10	17	3.86548	-7.20668e-09	0.133935	-2.89888e-16
10	10	17	3.86548	-7.20668e-09	0.135926	4.60099e-16
10	11	17	3.86548	-7.20668e-09	0.0926737	9.99996e-08
10.1	11	17	3.86548	-7.20668e-09	0.0945816	9.19704e-08
10.1	12	17	3.86548	-7.20668e-09	0.0606876	4.59083e-16
10.2	12	17	3.86548	-7.20668e-09	0.062495	2.48517e-16
10.2	13	17	3.86548	-7.20668e-09	0.0371056	1.40121e-08
10.3	13	17	3.86548	-7.20668e-09	0.0386014	1.03717e-08
10.3	14	17	3.86548	-7.20668e-09	0.0214231	5.537e-17
10.4	14	17	3.86548	-7.20668e-09	0.0224715	9.4254e-17
10.4	15	17	3.86548	-7.20668e-09	0.0116533	9.13204e-09
10.5	15	17	3.86548	-7.20668e-09	0.0123539	9.86757e-09
10.5	16	17	3.86548	-7.20668e-09	0.00600637	-1.91655e-17
10.6	16	17	3.86548	-7.20668e-09	0.00641288	-2.07639e-17
10.6	17	17	3.86548	-7.20668e-09	0.00295702	2.94156e-09
10.7	17	17	3.86548	-7.20668e-09	0.00319111	2.97543e-09
10.7	18	17	3.86548	-7.20668e-09	0.00132471	-7.22491e-18
10.8	18	17	3.86548	-7.20668e-09	0.00146584	-6.53214e-18
10.8	19	17	3.86548	-7.20668e-09	0.000520909	-2.70747e-10
10.9	19	17	3.86548	-7.20668e-09	0.000592477	-3.17025e-10
10.9	20	17	3.86548	-7.20668e-09	0.000184952	4.07924e-20
11	20	17	3.86548	-7.20668e-09	0.000214205	-3.96326e-19
11	21	17	3.86548	-7.20668e-09	6.13439e-05	5.95053e-11
11.1	21	17	3.86548	-7.20668e-09	7.22249e-05	5.62574e-11
11.1	22	17	3.86548	-7.20668e-09	1.86571e-05	7.17736e-20
11.2	22	17	3.86548	-7.20668e-09	2.25985e-05	2.89794e-20
11.2	23	17	3.86548	-7.20668e-09	4.96839e-06	4.11021e-11
11.3	23	17	3.86548	-7.20668e-09	6.27114e-06	4.33949e-11
11.3	24	17	3.86548	-7.20668e-09	1.12308e-06	-7.21316e-22
11.4	24	17	3.86548	-7.20668e-09	1.48665e-06	-1.13642e-21
11.4	25	17	3.86548	-7.20668e-09	2.13418e-07	-1.94164e-11
11.5	25	17	3.86548	-7.20668e-09	2.96699e-07	-2.19594e-11
11.5	26	17	3.86548	-7.20668e-09	3.41951e-08	1.83657e-22
11.6	26	17	3.86548	-7.20668e-09	4.98972e-08	-1.43073e-22
11.6	27	17	3.86548	-7.20668e-09	4.53523e-09	1.13076e-12
11.7	27	17	3.86548	-7.20668e-09	6.97476e-09	1.21142e-12
11.7	28	17	3.86548	-7.20668e-09	4.86441e-10	1.67501e-25
11.8	28	17	3.86548	-7.20668e-09	7.95643e-10	-6.43203e-24
11.8	29	17	3.86548	-7.20668e-09	4.11778e-11	1.90579e-13
11.9	29	17	3.86548	-7.20668e-09	7.22475e-11	2.46264e-13
11.9	30	17	3.86548	-7.20668e-09	3.0305e-12	2.60864e-24
12	30	17	3.86548	-7.20668e-09	5.36234e-12	3.65697e-25
12	31	17	3.86548	-7.20668e-09	6.38433e-13	-5.13258e-15
12.1	31	17	3.86548	-7.20668e-09	7.66342e-13	-8.28305e-15
12.1	32	17	3.86548	-7.20668e-09	5.2161e-13	6.13668e-25
12.2	32	17	3.86548	-7.20668e-09	5.28098e-13	4.52176e-25
12.2	33	17	3.86548	-7.20668e-09	5.14116e-13	-1.20421e-16
12.3	33	17	3.86548	-7.20668e-09	5.14455e-13	-1.1455e-16
12.3	34	17	3.86548	-7.20668e-09	5.1258e-13	-1.6118e-25
12.4	34	17	3.86548	-7.20668e-09	5.12595e-13	9.48115e-27
12.4	35	17	3.86548	-7.20668e-09	5.11961e-13	-6.35923e-17
12.5	35	17	3.86548	-7.20668e-09	5.11961e-13	-6.35192e-17
12.5	36	17	3.86548	-7.20668e-09	5.11359e-13	-1.07702e-25
12.6	36	17	3.86548	-7.20668e-09	5.11359e-13	-5.83753e-27
12.6	37	17	3.86548	-7.20668e-09	5.11164e-13	6.64726e-18
12.7	37	17	3.86548	-7.20668e-09	5.11164e-13	6.6401e-18
12.7	38	17	3.86548	-7.20668e-09	5.1097e-13	3.40409e-26
12.8	38	17	3.86548	-7.20668e-09	5.1097e-13	5.4037e-26
12.8	39	17	3.86548	-7.20668e-09	5.10885e-13	1.66832e-17
12.9	39	17	3.86548	-7.20668e-09	5.10885e-13	1.66818e-17
12.9	40	17	3.86548	-7.20668e-09	5.10801e-13	6.98414e-27
13	40	17	3.86548	-7.20668e-09	5.10801e-13	8.08795e-27
13	41	17	3.86548	-7.20668e-09	5.10782e-13	4.25864e-18
13.1	41	17	3.86548	-7.20668e-09	5.10782e-13	4.25867e-18
13.1	42	17	3.86548	-7.20668e-09	5.10763e-13	6.29163e-28
13.2	42	17	3.86548	-7.20668e-09	5.10763e-13	2.50571e-27
13.2	43	17	3.86548	-7.20668e-09	5.10761e-13	5.97364e-19
13.3	43	17	3.86548	-7.20668e-09	5.10761e-13	5.97486e-19
13.3	44	17	3.86548	-7.20668e-09	5.10759e-13	-1.44871e-27
13.4	44	17	3.86548	-7.20668e-09	5.10759e-13	-1.86062e-27
13.4	45	17	3.86548	-7.20668e-09	5.10756e-13	-1.21263e-19
13.5	45	17	3.86548	-7.20668e-09	5.10756e-13	-1.21287e-19
13.5	46	17	3.86548	-7.20668e-09	5.10754e-13	-1.65142e-27
13.6	46	17	3.86548	-7.20668e-09	5.10754e-13	7.9169e-28
13.6	47	17	3.86548	-7.20668e-09	5.10753e-13	-4.37799e-20
13.7	47	17	3.86548	-7.20668e-09	5.10753e-13	-4.37799e-20
13.7	48	17	3.86548	-7.20668e-09	5.10752e-13	-3.2928e-27
13.8	48	17	3.86548	-7.20668e-09	5.10752e-13	2.76519e-27
13.8	49	17	3.86548	-7.20668e-09	5.10751e-13	-1.90256e-21
13.9	49	17	3.86548	-7.20668e-09	5.10751e-13	-1.90258e-21
13.9	50	17	3.86548	-7.20668e-09	5.10751e-13	-3.76797e-27
14	50	17	3.86548	-7.20668e-09	5.10751e-13	1.4976e-30
14	51	17	3.86548	-7.20668e-09	5.10751e-13	-6.34567e-22
14.1	51	17	3.86548	-7.20668e-09	5.10751e-13	-6.3457e-22
14.1	52	17	3.86548	-7.20668e-09	5.10751e-13	3.47452e-27
14.2	52	17	3.86548	-7.20668e-09	5.10751e-13	7.16186e-28
14.2	53	17	3.86548	-7.20668e-09	5.10751e-13	2.11429e-22
14.3	53	17	3.86548	-7.20668e-09	5.10751e-13	2.11424e-22
14.3	54	17	3.86548	-7.20668e-09	5.10751e-13	-2.62903e-27
14.4	54	17	3.86548	-7.20668e-09	5.10751e-13	-3.57129e-27
14.4	55	17	3.86548	-7.20668e-09	5.10751e-13	-5.81302e-24
14.5	55	17	3.86548	-7.20668e-09	5.10751e-13	-5.81609e-24
14.5	56	17	3.86548	-7.20668e-09	5.10751e-13	1.20532e-27
14.6	56	17	3.86548	-7.20668e-09	5.10751e-13	4.56678e-27
14.6	57	17	3.86548	-7.20668e-09	5.10751e-13	1.99254e-22
14.7	57	17	3.86548	-7.20668e-09	5.10751e-13	1.99246e-22
14.7	58	17	3.86548	-7.20668e-09	5.10751e-13	-1.63598e-27
14.8	58	17	3.86548	-7.20668e-09	5.10751e-13	-6.66407e-28
14.8	59	17	3.86548	-7.20668e-09	5.10751e-13	4.15336e-23
14.9	59	17	3.86548	-7.20668e-09	5.10751e-13	4.15296e-23
14.9	60	17	3.86548	-7.20668e-09	5.10751e-13	4.69242e-28
15	60	17	3.86548	-7.20668e-09	5.10751e-13	1.22005e-27
15	61	17	3.86548	-7.20668e-09	5.10751e-13	-3.37213e-23
15.1	61	17	3.86548	-7.20668e-09	5.10751e-13	-3.37268e-23
15.1	62	17	3.86548	-7.20668e-09	5.10751e-13	-1.54889e-27
15.2	62	17	3.86548	-7.20668e-09	5.10751e-13	-1.00472e-27
15.2	63	17	3.86548	-7.20668e-09	5.10751e-13	-4.12507e-23
15.3	63	17	3.86548	-7.20668e-09	5.10751e-13	-4.12541e-23
15.3	64	17	3.86548	-7.20668e-09	5.10751e-13	-4.64673e-27
15.4	64	17	3.86548	-7.20668e-09	5.10751e-13	-1.57837e-27
15.4	65	17	3.86548	-7.20668e-09	5.10751e-13	-4.26743e-23
15.5	65	17	3.86548	-7.20668e-09	5.10751e-13	-4.26605e-23
15.5	66	17	3.86548	-7.20668e-09	5.10751e-13	-4.66488e-27
15.6	66	17	3.86548	-7.20668e-09	5.10751e-13	-9.56784e-28
15.6	67	17	3.86548	-7.20668e-09	5.10751e-13	-4.37757e-23
15.7	67	17	3.86548	-7.20668e-09	5.10751e-13	-4.37714e-23
15.7	68	17	3.86548	-7.20668e-09	5.10751e-13	-2.50944e-27
15.8	68	17	3.86548	-7.20668e-09	5.10751e-13	-8.89298e-28
15.8	69	17	3.86548	-7.20668e-09	5.10751e-13	-4.41862e-23
15.9	69	17	3.86548	-7.20668e-09	5.10751e-13	-4.41877e-23
15.9	70	17	3.86548	-7.20668e-09	5.10751e-13	2.10657e-28
16	70	17	3.86548	-7.20668e-09	5.10751e-13	-3.89267e-27
16	71	17	3.86548	-7.20668e-09	5.10751e-13	-4.35843e-23
16.1	71	17	3.86548	-7.20668e-09	5.10751e-13	-4.35837e-23
16.1	72	17	3.86548	-7.20668e-09	5.10751e-13	-2.52224e-27
16.2	72	17	3.86548	-7.20668e-09	5.10751e-13	1.36189e-27
16.2	73	17	3.86548	-7.20668e-09	5.10751e-13	-4.1563e-23
16.3	73	17	3.86548	-7.20668e-09	5.10751e-13	-4.15651e-23
16.3	74	17	3.86548	-7.20668e-09	5.10751e-13	-4.88494e-27
16.4	74	17	3.86548	-7.20668e-09	5.10751e-13	-2.28491e-27
16.4	75	17	3.86548	-7.20668e-09	5.10751e-13	-3.8005e-23
16.5	75	17	3.86548	-7.20668e-09	5.10751e-13	-3.80082e-23
16.5	76	17	3.86548	-7.20668e-09	5.10751e-13	5.04567e-27
16.6	76	17	3.86548	-7.20668e-09	5.10751e-13	3.29028e-27
16.6	77	17	3.86548	-7.20668e-09	5.10751e-13	-3.30836e-23
16.7	77	17	3.86548	-7.20668e-09	5.10751e-13	-3.30836e-23
16.7	78	17	3.86548	-7.20668e-09	5.10751e-13	-2.63251e-27
16.8	78	17	3.86548	-7.20668e-09	5.10751e-13	-3.34728e-27
16.8	79	17	3.86548	-7.20668e-09	5.10751e-13	-2.71596e-23
16.9	79	17	3.86548	-7.20668e-09	5.10751e-13	-2.716e-23
16.9	80	17	3.86548	-7.20668e-09	5.10751e-13	1.84707e-27
17	80	17	3.86548	-7.20668e-09	5.10751e-13	-1.79619e-28
17	81	17	3.86548	-7.20668e-09	5.10751e-13	-2.06164e-23
17.1	81	17	3.86548	-7.20668e-09	5.10751e-13	-2.06225e-23
17.1	82	17	3.86548	-7.20668e-09	5.10751e-13	-3.0089e-27
17.2	82	17	3.86548	-7.20668e-09	5.10751e-13	-3.56406e-27
17.2	83	17	3.86548	-7.20668e-09	5.10751e-13	-1.38682e-23
17.3	83	17	3.86548	-7.20668e-09	5.10751e-13	-1.38778e-23
17.3	84	17	3.86548	-7.20668e-09	5.10751e-13	2.66875e-28
17.4	84	17	3.86548	-7.20668e-09	5.10751e-13	5.74417e-27
17.4	85	17	3.86548	-7.20668e-09	5.10751e-13	-7.30675e-24
17.5	85	17	3.86548	-7.20668e-09	5.10751e-13	-7.30658e-24
17.5	86	17	3.86548	-7.20668e-09	5.10751e-13	-1.28386e-27
17.6	86	17	3.86548	-7.20668e-09	5.10751e-13	-5.40999e-27
17.6	87	17	3.86548	-7.20668e-09	5.10751e-13	-1.23491e-24
17.7	87	17	3.86548	-7.20668e-09	5.10751e-13	-1.23758e-24
17.7	88	17	3.86548	-7.20668e-09	5.10751e-13	-2.01207e-27
17.8	88	17	3.86548	-7.20668e-09	5.10751e-13	6.13804e-27
17.8	89	17	3.86548	-7.20668e-09	5.10751e-13	4.12773e-24
17.9	89	17	3.86548	-7.20668e-09	5.10751e-13	4.13012e-24
17.9	90	17	3.86548	-7.20668e-09	5.10751e-13	1.32624e-28
18	90	17	3.86548	-7.20668e-09	5.10751e-13	-2.16557e-27
18	91	17	3.86548	-7.20668e-09	5.10751e-13	8.69051e-24
18.1	91	17	3.86548	-7.20668e-09	5.10751e-13	8.68844e-24
18.1	92	17	3.86548	-7.20668e-09	5.10751e-13	1.523e-27
18.2	92	17	3.86548	-7.20668e-09	5.10751e-13	3.2127e-27
18.2	93	17	3.86548	-7.20668e-09	5.10751e-13	1.24233e-23
18.3	93	17	3.86548	-7.20668e-09	5.10751e-13	1.24299e-23
18.3	94	17	3.86548	-7.20668e-09	5.10751e-13	-3.54076e-27
18.4	94	17	3.86548	-7.20668e-09	5.10751e-13	-3.53252e-27
18.4	95	17	3.86548	-7.20668e-09	5.10751e-13	1.53941e-23
18.5	95	17	3.86548	-7.20668e-09	5.10751e-13	1.53965e-23
18.5	96	17	3.86548	-7.20668e-09	5.10751e-13	-3.99894e-27
18.6	96	17	3.86548	-7.20668e-09	5.10751e-13	-2.8853e-27
18.6	97	17	3.86548	-7.20668e-09	5.10751e-13	1.76909e-23
18.7	97	17	3.86548	-7.20668e-09	5.10751e-13	1.76959e-23
18.7	98	17	3.86548	-7.20668e-09	5.10751e-13	-2.40639e-28
18.8	98	17	3.86548	-7.20668e-09	5.10751e-13	-8.24083e-28
18.8	99	17	3.86548	-7.20668e-09	5.10751e-13	1.94291e-23
18.9	99	17	3.86548	-7.20668e-09	5.10751e-13	1.94306e-23
18.9	100	17	3.86548	-7.20668e-09	5.10751e-13	-7.31635e-27
19	100	17	3.86548	-7.20668e-09	5.10751e-13	-4.43808e-27
19	101	17	3.86548	-7.20668e-09	5.10751e-13	2.06949e-23
19.1	101	17	3.86548	-7.20668e-09	5.10751e-13	2.06981e-23
19.1	102	17	3.86548	-7.20668e-09	5.10751e-13	3.30839e-27
19.2	102	17	3.86548	-7.20668e-09	5.10751e-13	-2.54355e-27
19.2	103	17	3.86548	-7.20668e-09	5.10751e-13	2.16016e-23
19.3	103	17	3.86548	-7.20668e-09	5.10751e-13	2.16006e-23
19.3	104	17	3.86548	-7.20668e-09	5.10751e-13	-1.24101e-27
19.4	104	17	3.86548	-7.20668e-09	5.10751e-13	-2.31647e-27
19.4	105	17	3.86548	-7.20668e-09	5.10751e-13	2.22097e-23
19.5	105	17	3.86548	-7.20668e-09	5.10751e-13	2.22036e-23
19.5	106	17	3.86548	-7.20668e-09	5.10751e-13	1.70661e-27
19.6	106	17	3.86548	-7.20668e-09	5.10751e-13	1.21391e-27
19.6	107	17	3.86548	-7.20668e-09	5.10751e-13	2.25863e-23
19.7	107	17	3.86548	-7.20668e-09	5.10751e-13	2.25815e-23
19.7	108	17	3.86548	-7.20668e-09	5.10751e-13	1.40382e-27
19.8	108	17	3.86548	-7.20668e-09	5.10751e-13	-2.31362e-27
19.8	109	17	3.86548	-7.20668e-09	5.10751e-13	2.27795e-23
19.9	109	17	3.86548	-7.20668e-09	5.10751e-13	2.27712e-23
19.9	110	17	3.86548	-7.20668e-09	5.10751e-13	3.56581e-27
20	110	17	3.86548	-7.20668e-09	5.10751e-13	-1.50547e-27
20	111	17	3.86548	-7.20668e-09	5.10751e-13	2.28175e-23
20.1	111	17	3.86548	-7.20668e-09	5.10751e-13	2.28145e-23
9.1	0	1	7.73660968590508	-2.16668044122961e-08	0.263989966544218	7.91945719061579e-10
9.1	0	2	7.73660968590508	-2.16668044122961e-08	-0.00118128575605729	5.60559225739415e-09
9.1	0	3	7.73660968590508	-2.16668044122961e-08	0.0836090304719999	7.26642432316751e-10
9.1	0	4	7.73660968590508	-2.16668044122961e-08	1.88832831817806	2.36095653688341e-08
9.2	0	1	7.73660968590508	-2.16668044122961e-08	0.262545560765182	-9.4015557269458e-10
9.2	0	2	7.73660968590508	-2.16668044122961e-08	-0.00106578752613399	6.53726644797291e-09
9.2	0	3	7.73660968590508	-2.16668044122961e-08	0.0827697843644019	4.66845158695799e-11
9.2	0	4	7.73660968590508	-2.16668044122961e-08	1.79639595788513	1.97210580670924e-08
9.2	0	17	3.8683	-7.51785e-09	0.671048	-2.62699e-09
9.1	0	17	3.8683	-7.51785e-09	0.675192	-1.80845e-09
9.2	1	17	3.8683	-1.08334e-08	0.66045	1.67088e-07
9.3	1	17	3.8683	-1.08334e-08	0.656644	1.64552e-07
9.3	2	17	3.8683	-1.08334e-08	0.625824	-4.2898e-07
9.4	2	17	3.8683	-1.08334e-08	0.622645	-8.766e-08
9.4	3	17	3.8683	-1.08334e-08	0.576238	-1.76856e-06
9.5	3	17	3.8683	-1.08334e-08	0.573697	-1.72674e-06
9.5	4	17	3.8683	-1.08334e-08	0.514741	1.47392e-16
9.6	4	17	3.8683	-1.08334e-08	0.513172	9.54962e-16
9.6	5	17	3.8683	-1.08334e-08	0.446855	-2.756e-07
9.7	5	17	3.8683	-1.08334e-08	0.446066	-2.6069e-07
9.7	6	17	3.8683	-1.08334e-08	0.378013	-1.55851e-15
9.8	6	17	3.8683	-1.08334e-08	0.377876	4.94106e-16
9.8	7	17	3.8683	-1.08334e-08	0.310589	1.8085e-07
9.9	7	17	3.8683	-1.08334e-08	0.311193	2.47919e-07
9.9	8	17	3.8683	-1.08334e-08	0.246269	1.35771e-15
10	8	17	3.8683	-1.08334e-08	0.247565	-4.22844e-16
10	9	17	3.8683	-1.08334e-08	0.188128	-1.2993e-07
10.1	9	17	3.8683	-1.08334e-08	0.189755	-1.51524e-07
10.1	10	17	3.8683	-1.08334e-08	0.137963	6.65632e-16
10.2	10	17	3.8683	-1.08334e-08	0.13984	-6.02832e-17
10.2	11	17	3.8683	-1.08334e-08	0.0965345	-9.2045e-08
10.3	11	17	3.8683	-1.08334e-08	0.0983989	-9.84991e-08
10.3	12	17	3.8683	-1.08334e-08	0.0643017	-5.52459e-16
10.4	12	17	3.8683	-1.08334e-08	0.0660181	6.7005e-17
10.4	13	17	3.8683	-1.08334e-08	0.0401373	-1.27521e-07
10.5	13	17	3.8683	-1.08334e-08	0.0416465	-1.35366e-07
10.5	14	17	3.8683	-1.08334e-08	0.0235562	1.8981e-17
10.6	14	17	3.8683	-1.08334e-08	0.0246464	-7.23352e-17
10.6	15	17	3.8683	-1.08334e-08	0.0130849	-6.98577e-09
10.7	15	17	3.8683	-1.08334e-08	0.0138248	-8.64821e-09
10.7	16	17	3.8683	-1.08334e-08	0.00684719	1.67412e-17
10.8	16	17	3.8683	-1.08334e-08	0.00730044	9.6283e-18
10.8	17	17	3.8683	-1.08334e-08	0.0034353	-3.23333e-09
10.9	17	17	3.8683	-1.08334e-08	0.00368695	-3.7951e-09
10.9	18	17	3.8683	-1.08334e-08	0.00161334	-9.78856e-18
11	18	17	3.8683	-1.08334e-08	0.00176424	4.79863e-18
11	19	17	3.8683	-1.08334e-08	0.000670952	-4.0591e-10
11.1	19	17	3.8683	-1.08334e-08	0.000755064	-4.75941e-10
11.1	20	17	3.8683	-1.08334e-08	0.000247478	4.33335e-20
11.2	20	17	3.8683	-1.08334e-08	0.000284791	-7.85691e-19
11.2	21	17	3.8683	-1.08334e-08	8.46791e-05	-1.11747e-10
11.3	21	17	3.8683	-1.08334e-08	9.88242e-05	-1.01535e-10
11.3	22	17	3.8683	-1.08334e-08	2.7146e-05	-1.46815e-19
11.4	22	17	3.8683	-1.08334e-08	3.23332e-05	-5.71772e-20
11.4	23	17	3.8683	-1.08334e-08	7.82661e-06	-1.42603e-10
11.5	23	17	3.8683	-1.08334e-08	9.65274e-06	-1.5436e-10
11.5	24	17	3.8683	-1.08334e-08	1.94345e-06	-2.14192e-21
11.6	24	17	3.8683	-1.08334e-08	2.5067e-06	4.81085e-21
11.6	25	17	3.8683	-1.08334e-08	4.06919e-07	1.73755e-11
11.7	25	17	3.8683	-1.08334e-08	5.50921e-07	1.92917e-11
11.7	26	17	3.8683	-1.08334e-08	7.16602e-08	4.23982e-22
11.8	26	17	3.8683	-1.08334e-08	1.01872e-07	-5.14233e-23
11.8	27	17	3.8683	-1.08334e-08	1.04076e-08	4.92461e-12
11.9	27	17	3.8683	-1.08334e-08	1.56006e-08	5.72108e-12
11.9	28	17	3.8683	-1.08334e-08	1.21793e-09	-2.60883e-23
12	28	17	3.8683	-1.08334e-08	1.94173e-09	1.82372e-23
12	29	17	3.8683	-1.08334e-08	1.10798e-10	5.82403e-14
12.1	29	17	3.8683	-1.08334e-08	1.90193e-10	1.0218e-13
12.1	30	17	3.8683	-1.08334e-08	7.59643e-12	-4.22162e-24
12.2	30	17	3.8683	-1.08334e-08	1.40161e-11	5.55477e-25
12.2	31	17	3.8683	-1.08334e-08	5.9913e-13	-5.28601e-15
12.3	31	17	3.8683	-1.08334e-08	9.63538e-13	-7.39008e-15
12.3	32	17	3.8683	-1.08334e-08	2.51294e-13	1.06072e-24
12.4	32	17	3.8683	-1.08334e-08	2.6709e-13	8.08168e-25
12.4	33	17	3.8683	-1.08334e-08	2.35127e-13	1.18357e-15
12.5	33	17	3.8683	-1.08334e-08	2.35878e-13	1.19125e-15
12.5	34	17	3.8683	-1.08334e-08	2.32872e-13	7.01488e-26
12.6	34	17	3.8683	-1.08334e-08	2.32901e-13	3.54641e-25
12.6	35	17	3.8683	-1.08334e-08	2.32236e-13	6.24618e-16
12.7	35	17	3.8683	-1.08334e-08	2.32238e-13	6.24526e-16
12.7	36	17	3.8683	-1.08334e-08	2.31664e-13	-4.65663e-25
12.8	36	17	3.8683	-1.08334e-08	2.31664e-13	1.19904e-25
12.8	37	17	3.8683	-1.08334e-08	2.31535e-13	1.38031e-16
12.9	37	17	3.8683	-1.08334e-08	2.31535e-13	1.38099e-16
12.9	38	17	3.8683	-1.08334e-08	2.31406e-13	5.33473e-26
13	38	17	3.8683	-1.08334e-08	2.31406e-13	-4.28602e-26
13	39	17	3.8683	-1.08334e-08	2.31294e-13	5.8414e-18
13.1	39	17	3.8683	-1.08334e-08	2.31294e-13	5.82618e-18
13.1	40	17	3.8683	-1.08334e-08	2.31181e-13	-1.62449e-26
13.2	40	17	3.8683	-1.08334e-08	2.31181e-13	-1.27279e-26
13.2	41	17	3.8683	-1.08334e-08	2.31115e-13	3.25712e-19
13.3	41	17	3.8683	-1.08334e-08	2.31115e-13	3.21508e-19
13.3	42	17	3.8683	-1.08334e-08	2.31048e-13	-4.30781e-28
13.4	42	17	3.8683	-1.08334e-08	2.31048e-13	8.89435e-27
13.4	43	17	3.8683	-1.08334e-08	2.31027e-13	2.33192e-19
13.5	43	17	3.8683	-1.08334e-08	2.31027e-13	2.33424e-19
13.5	44	17	3.8683	-1.08334e-08	2.31006e-13	5.09183e-28
13.6	44	17	3.8683	-1.08334e-08	2.31006e-13	-1.06131e-27
13.6	45	17	3.8683	-1.08334e-08	2.31e-13	2.01004e-19
13.7	45	17	3.8683	-1.08334e-08	2.31e-13	2.00742e-19
13.7	46	17	3.8683	-1.08334e-08	2.30994e-13	1.01058e-27
13.8	46	17	3.8683	-1.08334e-08	2.30994e-13	-1.16472e-27
13.8	47	17	3.8683	-1.08334e-08	2.30993e-13	2.62453e-20
13.9	47	17	3.8683	-1.08334e-08	2.30993e-13	2.62176e-20
13.9	48	17	3.8683	-1.08334e-08	2.30992e-13	2.86159e-28
14	48	17	3.8683	-1.08334e-08	2.30992e-13	-5.34344e-28
14	49	17	3.8683	-1.08334e-08	2.30992e-13	1.61979e-20
14.1	49	17	3.8683	-1.08334e-08	2.30992e-13	1.61972e-20
14.1	50	17	3.8683	-1.08334e-08	2.30991e-13	-8.92114e-28
14.2	50	17	3.8683	-1.08334e-08	2.30991e-13	5.23659e-28
14.2	51	17	3.8683	-1.08334e-08	2.30991e-13	1.59315e-20
14.3	51	17	3.8683	-1.08334e-08	2.30991e-13	1.59315e-20
14.3	52	17	3.8683	-1.08334e-08	2.30991e-13	1.77463e-27
14.4	52	17	3.8683	-1.08334e-08	2.30991e-13	1.18308e-27
14.4	53	17	3.8683	-1.08334e-08	2.30991e-13	6.55704e-22
14.5	53	17	3.8683	-1.08334e-08	2.30991e-13	6.55706e-22
14.5	54	17	3.8683	-1.08334e-08	2.30991e-13	4.88537e-28
14.6	54	17	3.8683	-1.08334e-08	2.30991e-13	-3.52034e-28
14.6	55	17	3.8683	-1.08334e-08	2.30991e-13	-4.97643e-22
14.7	55	17	3.8683	-1.08334e-08	2.30991e-13	-4.97644e-22
14.7	56	17	3.8683	-1.08334e-08	2.30991e-13	-4.907e-28
14.8	56	17	3.8683	-1.08334e-08	2.30991e-13	9.98626e-28
14.8	57	17	3.8683	-1.08334e-08	2.30991e-13	-3.83739e-22
14.9	57	17	3.8683	-1.08334e-08	2.30991e-13	-3.83741e-22
14.9	58	17	3.8683	-1.08334e-08	2.30991e-13	-1.15697e-27
15	58	17	3.8683	-1.08334e-08	2.30991e-13	-8.75929e-28
15	59	17	3.8683	-1.08334e-08	2.30991e-13	-2.54907e-23
15.1	59	17	3.8683	-1.08334e-08	2.30991e-13	-2.54936e-23
15.1	60	17	3.8683	-1.08334e-08	2.30991e-13	-1.22638e-27
15.2	60	17	3.8683	-1.08334e-08	2.30991e-13	-1.15846e-27
15.2	61	17	3.8683	-1.08334e-08	2.30991e-13	6.69598e-23
15.3	61	17	3.8683	-1.08334e-08	2.30991e-13	6.6958e-23
15.3	62	17	3.8683	-1.08334e-08	2.30991e-13	1.57039e-27
15.4	62	17	3.8683	-1.08334e-08	2.30991e-13	1.39005e-27
15.4	63	17	3.8683	-1.08334e-08	2.30991e-13	9.28978e-23
15.5	63	17	3.8683	-1.08334e-08	2.30991e-13	9.28922e-23
15.5	64	17	3.8683	-1.08334e-08	2.30991e-13	-6.47315e-28
15.6	64	17	3.8683	-1.08334e-08	2.30991e-13	-1.29322e-28
15.6	65	17	3.8683	-1.08334e-08	2.30991e-13	9.62904e-23
15.7	65	17	3.8683	-1.08334e-08	2.30991e-13	9.6292e-23
15.7	66	17	3.8683	-1.08334e-08	2.30991e-13	1.82882e-28
15.8	66	17	3.8683	-1.08334e-08	2.30991e-13	1.28533e-27
15.8	67	17	3.8683	-1.08334e-08	2.30991e-13	9.15785e-23
15.9	67	17	3.8683	-1.08334e-08	2.30991e-13	9.15784e-23
15.9	68	17	3.8683	-1.08334e-08	2.30991e-13	-1.33359e-27
16	68	17	3.8683	-1.08334e-08	2.30991e-13	6.79664e-28
16	69	17	3.8683	-1.08334e-08	2.30991e-13	8.50044e-23
16.1	69	17	3.8683	-1.08334e-08	2.30991e-13	8.50036e-23
16.1	70	17	3.8683	-1.08334e-08	2.30991e-13	2.26527e-27
16.2	70	17	3.8683	-1.08334e-08	2.30991e-13	8.26803e-28
16.2	71	17	3.8683	-1.08334e-08	2.30991e-13	7.87679e-23
16.3	71	17	3.8683	-1.08334e-08	2.30991e-13	7.87683e-23
16.3	72	17	3.8683	-1.08334e-08	2.30991e-13	-1.99109e-27
16.4	72	17	3.8683	-1.08334e-08	2.30991e-13	3.47062e-28
16.4	73	17	3.8683	-1.08334e-08	2.30991e-13	7.38779e-23
16.5	73	17	3.8683	-1.08334e-08	2.30991e-13	7.38786e-23
16.5	74	17	3.8683	-1.08334e-08	2.30991e-13	-1.55045e-27
16.6	74	17	3.8683	-1.08334e-08	2.30991e-13	3.04655e-28
16.6	75	17	3.8683	-1.08334e-08	2.30991e-13	7.07741e-23
16.7	75	17	3.8683	-1.08334e-08	2.30991e-13	7.07719e-23
16.7	76	17	3.8683	-1.08334e-08	2.30991e-13	-7.83319e-28
16.8	76	17	3.8683	-1.08334e-08	2.30991e-13	-2.47631e-27
16.8	77	17	3.8683	-1.08334e-08	2.30991e-13	6.93414e-23
16.9	77	17	3.8683	-1.08334e-08	2.30991e-13	6.93386e-23
16.9	78	17	3.8683	-1.08334e-08	2.30991e-13	7.14009e-28
17	78	17	3.8683	-1.08334e-08	2.30991e-13	-8.03541e-28
17	79	17	3.8683	-1.08334e-08	2.30991e-13	6.91235e-23
17.1	79	17	3.8683	-1.08334e-08	2.30991e-13	6.91232e-23
17.1	80	17	3.8683	-1.08334e-08	2.30991e-13	1.47239e-27
17.2	80	17	3.8683	-1.08334e-08	2.30991e-13	-6.3671e-28
17.2	81	17	3.8683	-1.08334e-08	2.30991e-13	6.95867e-23
17.3	81	17	3.8683	-1.08334e-08	2.30991e-13	6.95851e-23
17.3	82	17	3.8683	-1.08334e-08	2.30991e-13	-1.79087e-27
17.4	82	17	3.8683	-1.08334e-08	2.30991e-13	8.08296e-28
17.4	83	17	3.8683	-1.08334e-08	2.30991e-13	7.02754e-23
17.5	83	17	3.8683	-1.08334e-08	2.30991e-13	7.02752e-23
17.5	84	17	3.8683	-1.08334e-08	2.30991e-13	-1.44415e-27
17.6	84	17	3.8683	-1.08334e-08	2.30991e-13	-2.39668e-28
17.6	85	17	3.8683	-1.08334e-08	2.30991e-13	7.08725e-23
17.7	85	17	3.8683	-1.08334e-08	2.30991e-13	7.08743e-23
17.7	86	17	3.8683	-1.08334e-08	2.30991e-13	-1.38107e-27
17.8	86	17	3.8683	-1.08334e-08	2.30991e-13	-1.54229e-27
17.8	87	17	3.8683	-1.08334e-08	2.30991e-13	7.1205e-23
17.9	87	17	3.8683	-1.08334e-08	2.30991e-13	7.12036e-23
17.9	88	17	3.8683	-1.08334e-08	2.30991e-13	-1.1602e-28
18	88	17	3.8683	-1.08334e-08	2.30991e-13	-3.16057e-28
18	89	17	3.8683	-1.08334e-08	2.30991e-13	7.12018e-23
18.1	89	17	3.8683	-1.08334e-08	2.30991e-13	7.12004e-23
18.1	90	17	3.8683	-1.08334e-08	2.30991e-13	7.26652e-28
18.2	90	17	3.8683	-1.08334e-08	2.30991e-13	1.76793e-27
18.2	91	17	3.8683	-1.08334e-08	2.30991e-13	7.08613e-23
18.3	91	17	3.8683	-1.08334e-08	2.30991e-13	7.08644e-23
18.3	92	17	3.8683	-1.08334e-08	2.30991e-13	-1.92816e-27
18.4	92	17	3.8683	-1.08334e-08	2.30991e-13	1.24749e-27
18.4	93	17	3.8683	-1.08334e-08	2.30991e-13	7.02297e-23
18.5	93	17	3.8683	-1.08334e-08	2.30991e-13	7.02302e-23
18.5	94	17	3.8683	-1.08334e-08	2.30991e-13	-3.68481e-28
18.6	94	17	3.8683	-1.08334e-08	2.30991e-13	-8.85905e-29
18.6	95	17	3.8683	-1.08334e-08	2.30991e-13	6.93565e-23
18.7	95	17	3.8683	-1.08334e-08	2.30991e-13	6.93552e-23
18.7	96	17	3.8683	-1.08334e-08	2.30991e-13	1.62962e-27
18.8	96	17	3.8683	-1.08334e-08	2.30991e-13	-1.02385e-27
18.8	97	17	3.8683	-1.08334e-08	2.30991e-13	6.8301e-23
18.9	97	17	3.8683	-1.08334e-08	2.30991e-13	6.82982e-23
18.9	98	17	3.8683	-1.08334e-08	2.30991e-13	2.18679e-28
19	98	17	3.8683	-1.08334e-08	2.30991e-13	4.73913e-28
19	99	17	3.8683	-1.08334e-08	2.30991e-13	6.71145e-23
19.1	99	17	3.8683	-1.08334e-08	2.30991e-13	6.71153e-23
19.1	100	17	3.8683	-1.08334e-08	2.30991e-13	-1.33321e-28
19.2	100	17	3.8683	-1.08334e-08	2.30991e-13	1.88267e-27
19.2	101	17	3.8683	-1.08334e-08	2.30991e-13	6.5845e-23
19.3	101	17	3.8683	-1.08334e-08	2.30991e-13	6.58486e-23
19.3	102	17	3.8683	-1.08334e-08	2.30991e-13	-2.4159e-27
19.4	102	17	3.8683	-1.08334e-08	2.30991e-13	-1.66215e-28
19.4	103	17	3.8683	-1.08334e-08	2.30991e-13	6.45316e-23
19.5	103	17	3.8683	-1.08334e-08	2.30991e-13	6.4533e-23
19.5	104	17	3.8683	-1.08334e-08	2.30991e-13	-1.68725e-27
19.6	104	17	3.8683	-1.08334e-08	2.30991e-13	-1.73957e-27
19.6	105	17	3.8683	-1.08334e-08	2.30991e-13	6.3202e-23
19.7	105	17	3.8683	-1.08334e-08	2.30991e-13	6.32031e-23
19.7	106	17	3.8683	-1.08334e-08	2.30991e-13	-1.4377e-27
19.8	106	17	3.8683	-1.08334e-08	2.30991e-13	-2.0815e-27
19.8	107	17	3.8683	-1.08334e-08	2.30991e-13	6.18832e-23
19.9	107	17	3.8683	-1.08334e-08	2.30991e-13	6.1877e-23
19.9	108	17	3.8683	-1.08334e-08	2.30991e-13	3.47267e-27
20	108	17	3.8683	-1.08334e-08	2.30991e-13	-1.28548e-27
20	109	17	3.8683	-1.08334e-08	2.30991e-13	6.05791e-23
20.1	109	17	3.8683	-1.08334e-08	2.30991e-13	6.05799e-23
9.3	0	1	7.73909918435312	-1.71528870691471e-08	0.261337791634757	-8.7983754398805e-09
9.3	0	2	7.73909918435312	-1.71528870691471e-08	-0.00084674964802172	-3.74114373084218e-08
9.3	0	3	7.73909918435312	-1.71528870691471e-08	0.0820033274045134	3.38878110342337e-08
9.3	0	4	7.73909918435312	-1.71528870691471e-08	1.8661294198942	2.42717692444679e-07
9.4	0	1	7.73909918435312	-1.71528870691471e-08	0.260084934369556	-2.39467154351238e-08
9.4	0	2	7.73909918435312	-1.71528870691471e-08	-0.000623356180751403	-3.19564900211387e-08
9.4	0	3	7.73909918435312	-1.71528870691471e-08	0.0812475420870041	3.21926512941452e-08
9.4	0	4	7.73909918435312	-1.71528870691471e-08	1.77754237798572	2.24587179552788e-07
9.4	0	17	3.86955	-7.82437e-09	0.663281	4.26595e-08
9.3	0	17	3.86955	-7.82437e-09	0.667223	4.86631e-08
9.4	1	17	3.86955	-8.57641e-09	0.653084	6.31297e-07
9.5	1	17	3.86955	-8.57641e-09	0.649355	6.3342e-07
9.5	2	17	3.86955	-8.57641e-09	0.619735	-5.40536e-07
9.6	2	17	3.86955	-8.57641e-09	0.616676	-4.54444e-07
9.6	3	17	3.86955	-8.57641e-09	0.571387	-4.12747e-06
9.7	3	17	3.86955	-8.57641e-09	0.568923	-4.35094e-06
9.7	4	17	3.86955	-8.57641e-09	0.511777	7.68099e-16
9.8	4	17	3.86955	-8.57641e-09	0.510194	9.22828e-16
9.8	5	17	3.86955	-8.57641e-09	0.445432	-1.6147e-06
9.9	5	17	3.86955	-8.57641e-09	0.444668	-1.80644e-06
9.9	6	17	3.86955	-8.57641e-09	0.377851	1.51986e-15
10	6	17	3.86955	-8.57641e-09	0.377711	5.17955e-16
10	7	17	3.86955	-8.57641e-09	0.311836	-4.99945e-08
10.1	7	17	3.86955	-8.57641e-09	0.312336	-6.76666e-08
10.1	8	17	3.86955	-8.57641e-09	0.248882	1.13383e-16
10.2	8	17	3.86955	-8.57641e-09	0.250065	-3.42386e-16
10.2	9	17	3.86955	-8.57641e-09	0.191407	1.74045e-07
10.3	9	17	3.86955	-8.57641e-09	0.192971	1.81648e-07
10.3	10	17	3.86955	-8.57641e-09	0.141701	6.94608e-16
10.4	10	17	3.86955	-8.57641e-09	0.143457	8.27963e-16
10.4	11	17	3.86955	-8.57641e-09	0.100276	9.25486e-08
10.5	11	17	3.86955	-8.57641e-09	0.102096	1.00794e-07
10.5	12	17	3.86955	-8.57641e-09	0.0677183	-2.40679e-16
10.6	12	17	3.86955	-8.57641e-09	0.0693664	-3.21114e-16
10.6	13	17	3.86955	-8.57641e-09	0.0431607	-4.54283e-09
10.7	13	17	3.86955	-8.57641e-09	0.0446434	-8.43841e-09
10.7	14	17	3.86955	-8.57641e-09	0.0257676	1.08679e-16
10.8	14	17	3.86955	-8.57641e-09	0.0269033	1.25845e-16
10.8	15	17	3.86955	-8.57641e-09	0.0145851	6.60038e-09
10.9	15	17	3.86955	-8.57641e-09	0.0153563	4.19068e-09
10.9	16	17	3.86955	-8.57641e-09	0.00777917	1.37472e-17
11	16	17	3.86955	-8.57641e-09	0.00827703	-2.542e-17
11	17	17	3.86955	-8.57641e-09	0.00395213	-2.37753e-09
11.1	17	17	3.86955	-8.57641e-09	0.00423088	-2.37823e-09
11.1	18	17	3.86955	-8.57641e-09	0.0019199	-1.67694e-18
11.2	18	17	3.86955	-8.57641e-09	0.00207937	-9.67394e-18
11.2	19	17	3.86955	-8.57641e-09	0.000844928	-1.08809e-09
11.3	19	17	3.86955	-8.57641e-09	0.000939351	-1.14303e-09
11.3	20	17	3.86955	-8.57641e-09	0.000326644	-1.75174e-18
11.4	20	17	3.86955	-8.57641e-09	0.000372991	4.45072e-19
11.4	21	17	3.86955	-8.57641e-09	0.000114995	-1.58839e-11
11.5	21	17	3.86955	-8.57641e-09	0.000133404	-3.95552e-11
11.5	22	17	3.86955	-8.57641e-09	3.82641e-05	1.11497e-19
11.6	22	17	3.86955	-8.57641e-09	4.50197e-05	-1.50322e-19
11.6	23	17	3.86955	-8.57641e-09	1.17828e-05	2.18159e-10
11.7	23	17	3.86955	-8.57641e-09	1.42413e-05	2.24673e-10
11.7	24	17	3.86955	-8.57641e-09	3.19338e-06	6.87171e-21
11.8	24	17	3.86955	-8.57641e-09	4.0185e-06	-1.78019e-21
11.8	25	17	3.86955	-8.57641e-09	7.35875e-07	5.89265e-11
11.9	25	17	3.86955	-8.57641e-09	9.70599e-07	6.06767e-11
11.9	26	17	3.86955	-8.57641e-09	1.42693e-07	1.53397e-22
12	26	17	3.86955	-8.57641e-09	1.97598e-07	-8.43387e-22
12	27	17	3.86955	-8.57641e-09	2.28037e-08	1.19673e-12
12.1	27	17	3.86955	-8.57641e-09	3.32922e-08	2.2738e-12
12.1	28	17	3.86955	-8.57641e-09	2.9387e-09	7.05463e-24
12.2	28	17	3.86955	-8.57641e-09	4.55855e-09	2.26205e-23
12.2	29	17	3.86955	-8.57641e-09	2.92242e-10	1.28586e-12
12.3	29	17	3.86955	-8.57641e-09	4.88014e-10	1.63552e-12
12.3	30	17	3.86955	-8.57641e-09	2.14721e-11	1.03053e-23
12.4	30	17	3.86955	-8.57641e-09	3.86922e-11	-1.47059e-23
12.4	31	17	3.86955	-8.57641e-09	1.91035e-12	-9.93817e-15
12.5	31	17	3.86955	-8.57641e-09	2.97012e-12	-1.70185e-14
12.5	32	17	3.86955	-8.57641e-09	8.71504e-13	-3.40548e-24
12.6	32	17	3.86955	-8.57641e-09	9.23684e-13	7.82869e-26
12.6	33	17	3.86955	-8.57641e-09	8.24398e-13	2.48717e-15
12.7	33	17	3.86955	-8.57641e-09	8.26607e-13	2.35411e-15
12.7	34	17	3.86955	-8.57641e-09	8.27735e-13	3.76099e-25
12.8	34	17	3.86955	-8.57641e-09	8.27738e-13	-7.52198e-26
12.8	35	17	3.86955	-8.57641e-09	8.30548e-13	9.11342e-16
12.9	35	17	3.86955	-8.57641e-09	8.30544e-13	9.07405e-16
12.9	36	17	3.86955	-8.57641e-09	8.33352e-13	1.87212e-25
13	36	17	3.86955	-8.57641e-09	8.33354e-13	-3.02556e-25
13	37	17	3.86955	-8.57641e-09	8.33854e-13	2.50276e-16
13.1	37	17	3.86955	-8.57641e-09	8.33854e-13	2.50699e-16
13.1	38	17	3.86955	-8.57641e-09	8.34365e-13	-3.46483e-26
13.2	38	17	3.86955	-8.57641e-09	8.34365e-13	9.60222e-26
13.2	39	17	3.86955	-8.57641e-09	8.33798e-13	4.91504e-17
13.3	39	17	3.86955	-8.57641e-09	8.33797e-13	4.91279e-17
13.3	40	17	3.86955	-8.57641e-09	8.3323e-13	-6.75014e-26
13.4	40	17	3.86955	-8.57641e-09	8.3323e-13	-6.46888e-26
13.4	41	17	3.86955	-8.57641e-09	8.32852e-13	-2.81924e-18
13.5	41	17	3.86955	-8.57641e-09	8.32852e-13	-2.82234e-18
13.5	42	17	3.86955	-8.57641e-09	8.32475e-13	-6.77016e-27
13.6	42	17	3.86955	-8.57641e-09	8.32475e-13	3.6219e-27
13.6	43	17	3.86955	-8.57641e-09	8.32345e-13	5.56879e-19
13.7	43	17	3.86955	-8.57641e-09	8.32345e-13	5.60785e-19
13.7	44	17	3.86955	-8.57641e-09	8.32214e-13	1.99362e-27
13.8	44	17	3.86955	-8.57641e-09	8.32215e-13	-5.11337e-27
13.8	45	17	3.86955	-8.57641e-09	8.32177e-13	1.22932e-20
13.9	45	17	3.86955	-8.57641e-09	8.32177e-13	1.51949e-20
13.9	46	17	3.86955	-8.57641e-09	8.3214e-13	7.85349e-27
14	46	17	3.86955	-8.57641e-09	8.3214e-13	3.61541e-27
14	47	17	3.86955	-8.57641e-09	8.32134e-13	1.47681e-19
14.1	47	17	3.86955	-8.57641e-09	8.32134e-13	1.4772e-19
14.1	48	17	3.86955	-8.57641e-09	8.32128e-13	1.33218e-27
14.2	48	17	3.86955	-8.57641e-09	8.32128e-13	-5.34612e-27
14.2	49	17	3.86955	-8.57641e-09	8.32127e-13	-4.89131e-21
14.3	49	17	3.86955	-8.57641e-09	8.32127e-13	-4.89327e-21
14.3	50	17	3.86955	-8.57641e-09	8.32125e-13	-1.66974e-27
14.4	50	17	3.86955	-8.57641e-09	8.32125e-13	3.23097e-27
14.4	51	17	3.86955	-8.57641e-09	8.32125e-13	7.17342e-21
14.5	51	17	3.86955	-8.57641e-09	8.32125e-13	7.17343e-21
14.5	52	17	3.86955	-8.57641e-09	8.32125e-13	1.66153e-27
14.6	52	17	3.86955	-8.57641e-09	8.32125e-13	1.57072e-27
14.6	53	17	3.86955	-8.57641e-09	8.32125e-13	1.10185e-21
14.7	53	17	3.86955	-8.57641e-09	8.32125e-13	1.10184e-21
14.7	54	17	3.86955	-8.57641e-09	8.32125e-13	-6.13082e-27
14.8	54	17	3.86955	-8.57641e-09	8.32125e-13	-3.05262e-27
14.8	55	17	3.86955	-8.57641e-09	8.32125e-13	-1.38206e-21
14.9	55	17	3.86955	-8.57641e-09	8.32125e-13	-1.38206e-21
14.9	56	17	3.86955	-8.57641e-09	8.32125e-13	-3.68791e-27
15	56	17	3.86955	-8.57641e-09	8.32125e-13	1.49632e-27
15	57	17	3.86955	-8.57641e-09	8.32125e-13	-1.27578e-22
15.1	57	17	3.86955	-8.57641e-09	8.32125e-13	-1.27587e-22
15.1	58	17	3.86955	-8.57641e-09	8.32125e-13	-3.85639e-27
15.2	58	17	3.86955	-8.57641e-09	8.32125e-13	-1.77547e-27
15.2	59	17	3.86955	-8.57641e-09	8.32125e-13	-4.95688e-22
15.3	59	17	3.86955	-8.57641e-09	8.32125e-13	-4.95678e-22
15.3	60	17	3.86955	-8.57641e-09	8.32125e-13	1.4429e-27
15.4	60	17	3.86955	-8.57641e-09	8.32125e-13	-1.89764e-27
15.4	61	17	3.86955	-8.57641e-09	8.32125e-13	-3.51484e-22
15.5	61	17	3.86955	-8.57641e-09	8.32125e-13	-3.51489e-22
15.5	62	17	3.86955	-8.57641e-09	8.32125e-13	5.56489e-27
15.6	62	17	3.86955	-8.57641e-09	8.32125e-13	-1.79146e-27
15.6	63	17	3.86955	-8.57641e-09	8.32125e-13	-2.92332e-24
15.7	63	17	3.86955	-8.57641e-09	8.32125e-13	-2.91601e-24
15.7	64	17	3.86955	-8.57641e-09	8.32125e-13	4.51781e-27
15.8	64	17	3.86955	-8.57641e-09	8.32125e-13	-2.47327e-27
15.8	65	17	3.86955	-8.57641e-09	8.32125e-13	2.15517e-22
15.9	65	17	3.86955	-8.57641e-09	8.32125e-13	2.15503e-22
15.9	66	17	3.86955	-8.57641e-09	8.32125e-13	-5.3931e-27
16	66	17	3.86955	-8.57641e-09	8.32125e-13	-2.19588e-27
16	67	17	3.86955	-8.57641e-09	8.32125e-13	2.95122e-22
16.1	67	17	3.86955	-8.57641e-09	8.32125e-13	2.95125e-22
16.1	68	17	3.86955	-8.57641e-09	8.32125e-13	-4.69562e-27
16.2	68	17	3.86955	-8.57641e-09	8.32125e-13	8.41936e-28
16.2	69	17	3.86955	-8.57641e-09	8.32125e-13	2.87435e-22
16.3	69	17	3.86955	-8.57641e-09	8.32125e-13	2.87438e-22
16.3	70	17	3.86955	-8.57641e-09	8.32125e-13	-1.21819e-26
16.4	70	17	3.86955	-8.57641e-09	8.32125e-13	-7.78603e-28
16.4	71	17	3.86955	-8.57641e-09	8.32125e-13	2.4005e-22
16.5	71	17	3.86955	-8.57641e-09	8.32125e-13	2.40053e-22
16.5	72	17	3.86955	-8.57641e-09	8.32125e-13	9.26468e-27
16.6	72	17	3.86955	-8.57641e-09	8.32125e-13	-7.05438e-29
16.6	73	17	3.86955	-8.57641e-09	8.32125e-13	1.83061e-22
16.7	73	17	3.86955	-8.57641e-09	8.32125e-13	1.83058e-22
16.7	74	17	3.86955	-8.57641e-09	8.32125e-13	1.30625e-27
16.8	74	17	3.86955	-8.57641e-09	8.32125e-13	-9.87793e-27
16.8	75	17	3.86955	-8.57641e-09	8.32125e-13	1.32574e-22
16.9	75	17	3.86955	-8.57641e-09	8.32125e-13	1.32574e-22
16.9	76	17	3.86955	-8.57641e-09	8.32125e-13	4.01409e-27
17	76	17	3.86955	-8.57641e-09	8.32125e-13	4.57948e-27
17	77	17	3.86955	-8.57641e-09	8.32125e-13	9.56619e-23
17.1	77	17	3.86955	-8.57641e-09	8.32125e-13	9.56652e-23
17.1	78	17	3.86955	-8.57641e-09	8.32125e-13	-1.11733e-26
17.2	78	17	3.86955	-8.57641e-09	8.32125e-13	5.20078e-27
17.2	79	17	3.86955	-8.57641e-09	8.32125e-13	7.39449e-23
17.3	79	17	3.86955	-8.57641e-09	8.32125e-13	7.39396e-23
17.3	80	17	3.86955	-8.57641e-09	8.32125e-13	3.76677e-27
17.4	80	17	3.86955	-8.57641e-09	8.32125e-13	-2.51234e-27
17.4	81	17	3.86955	-8.57641e-09	8.32125e-13	6.60927e-23
17.5	81	17	3.86955	-8.57641e-09	8.32125e-13	6.60902e-23
17.5	82	17	3.86955	-8.57641e-09	8.32125e-13	1.42862e-27
17.6	82	17	3.86955	-8.57641e-09	8.32125e-13	5.55236e-27
17.6	83	17	3.86955	-8.57641e-09	8.32125e-13	6.93559e-23
17.7	83	17	3.86955	-8.57641e-09	8.32125e-13	6.93404e-23
17.7	84	17	3.86955	-8.57641e-09	8.32125e-13	7.03668e-27
17.8	84	17	3.86955	-8.57641e-09	8.32125e-13	-1.48093e-28
17.8	85	17	3.86955	-8.57641e-09	8.32125e-13	8.0792e-23
17.9	85	17	3.86955	-8.57641e-09	8.32125e-13	8.07766e-23
17.9	86	17	3.86955	-8.57641e-09	8.32125e-13	3.04534e-27
18	86	17	3.86955	-8.57641e-09	8.32125e-13	-6.02062e-27
18	87	17	3.86955	-8.57641e-09	8.32125e-13	9.76882e-23
18.1	87	17	3.86955	-8.57641e-09	8.32125e-13	9.76787e-23
18.1	88	17	3.86955	-8.57641e-09	8.32125e-13	5.69161e-28
18.2	88	17	3.86955	-8.57641e-09	8.32125e-13	-1.38728e-27
18.2	89	17	3.86955	-8.57641e-09	8.32125e-13	1.17751e-22
18.3	89	17	3.86955	-8.57641e-09	8.32125e-13	1.17751e-22
18.3	90	17	3.86955	-8.57641e-09	8.32125e-13	4.73818e-27
18.4	90	17	3.86955	-8.57641e-09	8.32125e-13	-3.986e-27
18.4	91	17	3.86955	-8.57641e-09	8.32125e-13	1.39124e-22
18.5	91	17	3.86955	-8.57641e-09	8.32125e-13	1.39118e-22
18.5	92	17	3.86955	-8.57641e-09	8.32125e-13	-5.3018e-27
18.6	92	17	3.86955	-8.57641e-09	8.32125e-13	-8.55424e-27
18.6	93	17	3.86955	-8.57641e-09	8.32125e-13	1.60293e-22
18.7	93	17	3.86955	-8.57641e-09	8.32125e-13	1.60299e-22
18.7	94	17	3.86955	-8.57641e-09	8.32125e-13	4.46138e-27
18.8	94	17	3.86955	-8.57641e-09	8.32125e-13	6.30609e-27
18.8	95	17	3.86955	-8.57641e-09	8.32125e-13	1.80123e-22
18.9	95	17	3.86955	-8.57641e-09	8.32125e-13	1.8012e-22
18.9	96	17	3.86955	-8.57641e-09	8.32125e-13	-1.27129e-26
19	96	17	3.86955	-8.57641e-09	8.32125e-13	3.95802e-27
19	97	17	3.86955	-8.57641e-09	8.32125e-13	1.97783e-22
19.1	97	17	3.86955	-8.57641e-09	8.32125e-13	1.9779e-22
19.1	98	17	3.86955	-8.57641e-09	8.32125e-13	2.01638e-27
19.2	98	17	3.86955	-8.57641e-09	8.32125e-13	5.37775e-27
19.2	99	17	3.86955	-8.57641e-09	8.32125e-13	2.12744e-22
19.3	99	17	3.86955	-8.57641e-09	8.32125e-13	2.1275e-22
19.3	100	17	3.86955	-8.57641e-09	8.32125e-13	7.62514e-27
19.4	100	17	3.86955	-8.57641e-09	8.32125e-13	1.80519e-26
19.4	101	17	3.86955	-8.57641e-09	8.32125e-13	2.24702e-22
19.5	101	17	3.86955	-8.57641e-09	8.32125e-13	2.24707e-22
19.5	102	17	3.86955	-8.57641e-09	8.32125e-13	2.004e-27
19.6	102	17	3.86955	-8.57641e-09	8.32125e-13	-7.5821e-27
19.6	103	17	3.86955	-8.57641e-09	8.32125e-13	2.33622e-22
19.7	103	17	3.86955	-8.57641e-09	8.32125e-13	2.33623e-22
19.7	104	17	3.86955	-8.57641e-09	8.32125e-13	-8.7827e-27
19.8	104	17	3.86955	-8.57641e-09	8.32125e-13	5.04195e-27
19.8	105	17	3.86955	-8.57641e-09	8.32125e-13	2.39586e-22
19.9	105	17	3.86955	-8.57641e-09	8.32125e-13	2.39588e-22
19.9	106	17	3.86955	-8.57641e-09	8.32125e-13	1.22911e-26
20	106	17	3.86955	-8.57641e-09	8.32125e-13	-2.6876e-28
20	107	17	3.86955	-8.57641e-09	8.32125e-13	2.42804e-22
20.1	107	17	3.86955	-8.57641e-09	8.32125e-13	2.42789e-22
9.5	0	1	7.74059765356658	-1.66715204407512e-06	0.258817867262806	-1.5766308171702e-07
9.5	0	2	7.74059765356658	-1.66715204407512e-06	-0.000482497385136213	3.76809774122753e-08
9.5	0	3	7.74059765356658	-1.66715204407512e-06	0.0805350316447587	-3.75974073116894e-09
9.5	0	4	7.74059765356658	-1.66715204407512e-06	1.84765319635817	-8.50163395280675e-07
9.6	0	1	7.74059765356658	-1.66715204407512e-06	0.257374317972043	-1.50723607011091e-07
9.6	0	2	7.74059765356658	-1.66715204407512e-06	-0.000467721708222141	-1.1071536619268e-08
9.6	0	3	7.74059765356658	-1.66715204407512e-06	0.0798298372755714	-1.40135028917862e-08
9.6	0	4	7.74059765356658	-1.66715204407512e-06	1.76064711951142	-7.70369183379103e-07
9.6	0	17	3.8703	-1.66214e-06	0.655774	-4.3594e-07
9.5	0	17	3.8703	-1.66214e-06	0.659554	-4.47186e-07
9.6	1	17	3.8703	-8.33576e-07	0.645804	8.9692e-09
9.7	1	17	3.8703	-8.33576e-07	0.642188	-1.70888e-08
9.7	2	17	3.8703	-8.33576e-07	0.613773	5.38302e-07
9.8	2	17	3.8703	-8.33576e-07	0.610785	3.55709e-07
9.8	3	17	3.8703	-8.33576e-07	0.566626	-2.46213e-06
9.9	3	17	3.8703	-8.33576e-07	0.56426	-2.65441e-06
9.9	4	17	3.8703	-8.33576e-07	0.508716	-6.67484e-16
10	4	17	3.8703	-8.33576e-07	0.507125	-1.14762e-15
10	5	17	3.8703	-8.33576e-07	0.443988	4.21466e-06
10.1	5	17	3.8703	-8.33576e-07	0.443225	4.29077e-06
10.1	6	17	3.8703	-8.33576e-07	0.377638	7.3557e-16
10.2	6	17	3.8703	-8.33576e-07	0.377507	-4.75765e-16
10.2	7	17	3.8703	-8.33576e-07	0.312849	5.53316e-07
10.3	7	17	3.8703	-8.33576e-07	0.313281	6.28239e-07
10.3	8	17	3.8703	-8.33576e-07	0.251225	-3.06806e-16
10.4	8	17	3.8703	-8.33576e-07	0.252278	5.0749e-16
10.4	9	17	3.8703	-8.33576e-07	0.19454	-4.96241e-07
10.5	9	17	3.8703	-8.33576e-07	0.196043	-4.41377e-07
10.5	10	17	3.8703	-8.33576e-07	0.145188	-3.37632e-16
10.6	10	17	3.8703	-8.33576e-07	0.146847	2.24018e-16
10.6	11	17	3.8703	-8.33576e-07	0.103906	-9.2814e-08
10.7	11	17	3.8703	-8.33576e-07	0.105658	-8.65255e-08
10.7	12	17	3.8703	-8.33576e-07	0.0710068	-2.13235e-16
10.8	12	17	3.8703	-8.33576e-07	0.0726176	-2.66254e-16
10.8	13	17	3.8703	-8.33576e-07	0.0461111	-6.94216e-08
10.9	13	17	3.8703	-8.33576e-07	0.0475426	-6.76137e-08
10.9	14	17	3.8703	-8.33576e-07	0.0280636	1.06008e-16
11	14	17	3.8703	-8.33576e-07	0.0292326	-3.145e-17
11	15	17	3.8703	-8.33576e-07	0.0161467	-1.66879e-08
11.1	15	17	3.8703	-8.33576e-07	0.0169518	-1.81904e-08
11.1	16	17	3.8703	-8.33576e-07	0.00879544	-5.15712e-17
11.2	16	17	3.8703	-8.33576e-07	0.00932889	1.78949e-17
11.2	17	17	3.8703	-8.33576e-07	0.00452719	-1.11253e-08
11.3	17	17	3.8703	-8.33576e-07	0.00484075	-1.24198e-08
11.3	18	17	3.8703	-8.33576e-07	0.00224444	2.1879e-18
11.4	18	17	3.8703	-8.33576e-07	0.00241571	-9.65537e-18
11.4	19	17	3.8703	-8.33576e-07	0.00103804	-9.25955e-10
11.5	19	17	3.8703	-8.33576e-07	0.00114005	-1.06784e-09
11.5	20	17	3.8703	-8.33576e-07	0.000423974	1.28941e-19
11.6	20	17	3.8703	-8.33576e-07	0.000479277	-7.08931e-20
11.6	21	17	3.8703	-8.33576e-07	0.000154387	-8.06453e-13
11.7	21	17	3.8703	-8.33576e-07	0.000178153	-7.96019e-12
11.7	22	17	3.8703	-8.33576e-07	5.27414e-05	-2.00794e-19
11.8	22	17	3.8703	-8.33576e-07	6.15629e-05	1.10513e-19
11.8	23	17	3.8703	-8.33576e-07	1.70659e-05	-1.46678e-10
11.9	23	17	3.8703	-8.33576e-07	2.0293e-05	-1.4333e-10
11.9	24	17	3.8703	-8.33576e-07	4.99855e-06	2.3286e-20
12	24	17	3.8703	-8.33576e-07	6.14866e-06	4.38332e-20
12	25	17	3.8703	-8.33576e-07	1.26265e-06	-4.41646e-11
12.1	25	17	3.8703	-8.33576e-07	1.62371e-06	-4.37396e-11
12.1	26	17	3.8703	-8.33576e-07	2.69058e-07	-3.44627e-23
12.2	26	17	3.8703	-8.33576e-07	3.63151e-07	-6.6963e-22
12.2	27	17	3.8703	-8.33576e-07	4.72108e-08	5.30622e-11
12.3	27	17	3.8703	-8.33576e-07	6.71913e-08	6.14331e-11
12.3	28	17	3.8703	-8.33576e-07	6.67093e-09	4.7735e-24
12.4	28	17	3.8703	-8.33576e-07	1.00849e-08	2.42891e-23
12.4	29	17	3.8703	-8.33576e-07	7.37358e-10	2.37406e-12
12.5	29	17	3.8703	-8.33576e-07	1.19069e-09	3.06384e-12
12.5	30	17	3.8703	-8.33576e-07	7.41924e-11	-9.13669e-23
12.6	30	17	3.8703	-8.33576e-07	1.17889e-10	3.27287e-23
12.6	31	17	3.8703	-8.33576e-07	2.08727e-11	2.02375e-14
12.7	31	17	3.8703	-8.33576e-07	2.3851e-11	1.30163e-14
12.7	32	17	3.8703	-8.33576e-07	1.77419e-11	0
12.8	32	17	3.8703	-8.33576e-07	1.79081e-11	-1.41173e-23
12.8	33	17	3.8703	-8.33576e-07	1.76357e-11	1.2361e-14
12.9	33	17	3.8703	-8.33576e-07	1.76437e-11	1.19431e-14
12.9	34	17	3.8703	-8.33576e-07	1.77159e-11	3.25747e-24
13	34	17	3.8703	-8.33576e-07	1.7716e-11	2.93967e-24
13	35	17	3.8703	-8.33576e-07	1.77546e-11	3.12215e-15
13.1	35	17	3.8703	-8.33576e-07	1.77546e-11	3.12246e-15
13.1	36	17	3.8703	-8.33576e-07	1.77935e-11	2.32268e-24
13.2	36	17	3.8703	-8.33576e-07	1.77934e-11	3.0574e-24
13.2	37	17	3.8703	-8.33576e-07	1.78e-11	8.65232e-16
13.3	37	17	3.8703	-8.33576e-07	1.78e-11	8.64569e-16
13.3	38	17	3.8703	-8.33576e-07	1.78066e-11	-5.66134e-25
13.4	38	17	3.8703	-8.33576e-07	1.78065e-11	1.35083e-25
13.4	39	17	3.8703	-8.33576e-07	1.78008e-11	-3.08726e-16
13.5	39	17	3.8703	-8.33576e-07	1.78008e-11	-3.08727e-16
13.5	40	17	3.8703	-8.33576e-07	1.77951e-11	4.58626e-26
13.6	40	17	3.8703	-8.33576e-07	1.77951e-11	1.05061e-25
13.6	41	17	3.8703	-8.33576e-07	1.77919e-11	-2.68255e-17
13.7	41	17	3.8703	-8.33576e-07	1.77919e-11	-2.70873e-17
13.7	42	17	3.8703	-8.33576e-07	1.77886e-11	2.63687e-26
13.8	42	17	3.8703	-8.33576e-07	1.77886e-11	2.2138e-25
13.8	43	17	3.8703	-8.33576e-07	1.77875e-11	4.92874e-18
13.9	43	17	3.8703	-8.33576e-07	1.77875e-11	4.84197e-18
13.9	44	17	3.8703	-8.33576e-07	1.77863e-11	-3.30313e-26
14	44	17	3.8703	-8.33576e-07	1.77863e-11	-7.60444e-26
14	45	17	3.8703	-8.33576e-07	1.77859e-11	-4.41205e-19
14.1	45	17	3.8703	-8.33576e-07	1.77859e-11	-4.4168e-19
14.1	46	17	3.8703	-8.33576e-07	1.77855e-11	8.47223e-26
14.2	46	17	3.8703	-8.33576e-07	1.77855e-11	-1.91e-27
14.2	47	17	3.8703	-8.33576e-07	1.77855e-11	4.36595e-18
14.3	47	17	3.8703	-8.33576e-07	1.77855e-11	4.36612e-18
14.3	48	17	3.8703	-8.33576e-07	1.77854e-11	-5.87116e-26
14.4	48	17	3.8703	-8.33576e-07	1.77854e-11	-7.93881e-26
14.4	49	17	3.8703	-8.33576e-07	1.77854e-11	6.51567e-19
14.5	49	17	3.8703	-8.33576e-07	1.77854e-11	6.51557e-19
14.5	50	17	3.8703	-8.33576e-07	1.77854e-11	-5.16209e-26
14.6	50	17	3.8703	-8.33576e-07	1.77854e-11	-7.14073e-26
14.6	51	17	3.8703	-8.33576e-07	1.77853e-11	3.87273e-20
14.7	51	17	3.8703	-8.33576e-07	1.77853e-11	3.87279e-20
14.7	52	17	3.8703	-8.33576e-07	1.77853e-11	1.04712e-25
14.8	52	17	3.8703	-8.33576e-07	1.77853e-11	-4.06251e-26
14.8	53	17	3.8703	-8.33576e-07	1.77853e-11	6.93765e-21
14.9	53	17	3.8703	-8.33576e-07	1.77853e-11	6.93757e-21
14.9	54	17	3.8703	-8.33576e-07	1.77853e-11	-1.91189e-26
15	54	17	3.8703	-8.33576e-07	1.77853e-11	8.19128e-26
15	55	17	3.8703	-8.33576e-07	1.77853e-11	6.56122e-21
15.1	55	17	3.8703	-8.33576e-07	1.77853e-11	6.56147e-21
15.1	56	17	3.8703	-8.33576e-07	1.77853e-11	-1.6771e-25
15.2	56	17	3.8703	-8.33576e-07	1.77853e-11	-8.64505e-26
15.2	57	17	3.8703	-8.33576e-07	1.77853e-11	6.20836e-21
15.3	57	17	3.8703	-8.33576e-07	1.77853e-11	6.20823e-21
15.3	58	17	3.8703	-8.33576e-07	1.77853e-11	-8.33066e-27
15.4	58	17	3.8703	-8.33576e-07	1.77853e-11	1.1985e-25
15.4	59	17	3.8703	-8.33576e-07	1.77853e-11	1.64904e-20
15.5	59	17	3.8703	-8.33576e-07	1.77853e-11	1.64901e-20
15.5	60	17	3.8703	-8.33576e-07	1.77853e-11	-1.6152e-25
15.6	60	17	3.8703	-8.33576e-07	1.77853e-11	-9.00632e-26
15.6	61	17	3.8703	-8.33576e-07	1.77853e-11	1.90874e-20
15.7	61	17	3.8703	-8.33576e-07	1.77853e-11	1.90872e-20
15.7	62	17	3.8703	-8.33576e-07	1.77853e-11	-3.12802e-26
15.8	62	17	3.8703	-8.33576e-07	1.77853e-11	1.30104e-26
15.8	63	17	3.8703	-8.33576e-07	1.77853e-11	1.83876e-20
15.9	63	17	3.8703	-8.33576e-07	1.77853e-11	1.83878e-20
15.9	64	17	3.8703	-8.33576e-07	1.77853e-11	-6.9674e-26
16	64	17	3.8703	-8.33576e-07	1.77853e-11	3.45934e-25
16	65	17	3.8703	-8.33576e-07	1.77853e-11	1.48251e-20
16.1	65	17	3.8703	-8.33576e-07	1.77853e-11	1.4825e-20
16.1	66	17	3.8703	-8.33576e-07	1.77853e-11	-7.80484e-26
16.2	66	17	3.8703	-8.33576e-07	1.77853e-11	-1.023e-25
16.2	67	17	3.8703	-8.33576e-07	1.77853e-11	9.88408e-21
16.3	67	17	3.8703	-8.33576e-07	1.77853e-11	9.8842e-21
16.3	68	17	3.8703	-8.33576e-07	1.77853e-11	3.09057e-26
16.4	68	17	3.8703	-8.33576e-07	1.77853e-11	1.9584e-25
16.4	69	17	3.8703	-8.33576e-07	1.77853e-11	4.88335e-21
16.5	69	17	3.8703	-8.33576e-07	1.77853e-11	4.88318e-21
16.5	70	17	3.8703	-8.33576e-07	1.77853e-11	1.77638e-25
16.6	70	17	3.8703	-8.33576e-07	1.77853e-11	-2.30992e-26
16.6	71	17	3.8703	-8.33576e-07	1.77853e-11	5.55181e-22
16.7	71	17	3.8703	-8.33576e-07	1.77853e-11	5.54976e-22
16.7	72	17	3.8703	-8.33576e-07	1.77853e-11	5.08631e-26
16.8	72	17	3.8703	-8.33576e-07	1.77853e-11	-1.58411e-25
9.5	0	1	7.7405976535666	-1.66715202767249e-06	0.258817867262806	-1.5766308201806e-07
9.5	0	2	7.7405976535666	-1.66715202767249e-06	-0.000482497385136207	3.76809774048775e-08
9.5	0	3	7.7405976535666	-1.66715202767249e-06	0.0805350316447584	-3.75974031898915e-09
9.5	0	4	7.7405976535666	-1.66715202767249e-06	1.84765319635816	-8.50163394653808e-07
9.6	0	1	7.7405976535666	-1.66715202767249e-06	0.257374317972044	-1.50723607024537e-07
9.6	0	2	7.7405976535666	-1.66715202767249e-06	-0.000467721708222137	-1.10715366244527e-08
9.6	0	3	7.7405976535666	-1.66715202767249e-06	0.0798298372755714	-1.40135029410767e-08
9.6	0	4	7.7405976535666	-1.66715202767249e-06	1.76064711951143	-7.7036918374198e-07
0.1	1	17	1	0	0.348975	-4.81918e-18
0.2	2	17	1	0	0.000489665	-5.55814e-19
0.3	3	17	1	0	8.34942e-07	-3.6007e-20
0.4	4	17	1	0	1.42368e-09	-6.60068e-24
0.5	5	17	1	0	2.42756e-12	8.85103e-27
0.6	6	17	1	0	4.13931e-15	-2.29834e-29
0.7	7	17	1	0	7.05806e-18	-4.99312e-32
0.8	8	17	1	0	1.20349e-20	-4.11981e-34
0.9	9	17	1	0	2.05211e-23	7.43495e-35
1	10	17	1	0	3.49911e-26	2.05356e-34
1.1	11	17	1	0	5.96647e-29	1.61562e-34
1.2	12	17	1	0	9.7302e-32	9.2115e-36
1.3	13	17	1	0	-1.57622e-33	-2.37823e-34
1.4	14	17	1	0	-7.81777e-34	-4.5736e-34
1.5	15	17	1	0	-2.35619e-33	4.14146e-34
1.6	16	17	1	0	-1.88209e-33	-3.70819e-35
1.7	17	17	1	0	-2.34915e-33	-7.71565e-34
1.8	18	17	1	0	-2.00951e-33	-3.81141e-34
1.9	19	17	1	0	-1.91467e-33	8.86671e-35
2	20	17	1	0	-8.36692e-34	2.84764e-34
2.1	21	17	1	0	-2.38578e-33	-6.37889e-34
2.2	22	17	1	0	-1.67609e-33	-7.04445e-34
2.3	23	17	1	0	-1.75915e-33	-8.14926e-34
2.4	24	17	1	0	-3.41307e-34	-4.96929e-34
2.5	25	17	1	0	-9.6018e-34	-6.05614e-36
2.6	26	17	1	0	-2.33188e-33	1.42994e-34
2.7	27	17	1	0	-9.13724e-34	-2.73981e-34
2.8	28	17	1	0	2.18335e-34	-1.58443e-34
2.9	29	17	1	0	-3.67221e-33	2.19191e-34
3	30	17	1	0	-7.15287e-34	-1.31285e-33
3.1	31	17	1	0	-1.84688e-33	-4.07034e-34
3.2	32	17	1	0	-1.72868e-33	-3.34585e-35
3.3	33	17	1	0	-1.03102e-33	3.28032e-34
3.4	34	17	1	0	-2.30397e-33	6.39448e-34
3.5	35	17	1	0	-1.06296e-33	-5.2605e-34
3.6	36	17	1	0	-1.01746e-33	-1.34012e-33
3.7	37	17	1	0	-3.21149e-33	3.06049e-34
3.8	38	17	1	0	-3.78668e-33	1.34542e-33
3.9	39	17	1	0	-1.3099e-33	-9.49628e-35
4	40	17	1	0	-1.43396e-33	-6.1354e-34
4.1	41	17	1	0	-2.93544e-33	5.0861e-34
4.2	42	17	1	0	-2.94853e-33	3.96989e-34
4.3	43	17	1	0	-3.20318e-33	1.46087e-34
4.4	44	17	1	0	-2.22421e-33	-3.08076e-34
4.5	45	17	1	0	-1.718e-33	-9.16416e-34
4.6	46	17	1	0	-2.88157e-33	7.37682e-35
4.7	47	17	1	0	-2.29586e-33	5.14653e-34
4.8	48	17	1	0	-1.92298e-33	-1.02235e-34
4.9	49	17	1	0	-7.05463e-34	5.54509e-34
5	50	17	1	0	-1.58938e-33	-3.1911e-34
5.1	51	17	1	0	-2.57237e-33	-1.83202e-34
5.2	52	17	1	0	-3.29637e-34	-1.00238e-33
5.3	53	17	1	0	-1.07355e-33	5.45594e-35
5.4	54	17	1	0	-3.68279e-33	-5.92945e-34
5.5	55	17	1	0	-2.25404e-33	-6.1082e-34
5.6	56	17	1	0	-2.30472e-33	-3.46409e-34
5.7	57	17	1	0	-1.30202e-33	1.62358e-34
5.8	58	17	1	0	-1.05092e-34	-1.00298e-34
5.9	59	17	1	0	1.15729e-33	-6.80297e-34
6	60	17	1	0	3.87422e-35	8.8873e-34
6.1	61	17	1	0	-1.92688e-33	3.42182e-34
6.2	62	17	1	0	4.63832e-34	3.30868e-34
6.3	63	17	1	0	-6.03357e-34	7.20982e-34
6.4	64	17	1	0	-4.15808e-34	-1.07849e-34
6.5	65	17	1	0	-1.21631e-33	3.89499e-34
6.6	66	17	1	0	-4.27862e-35	1.20605e-34
6.7	67	17	1	0	-4.74339e-34	-4.99348e-34
6.8	68	17	1	0	-2.17253e-33	5.89117e-37
6.9	69	17	1	0	-1.86234e-33	-1.20887e-34
7	70	17	1	0	-2.23551e-33	9.06355e-34
7.1	71	17	1	0	-2.18438e-33	-2.03438e-34
7.2	72	17	1	0	-2.4303e-33	-5.4013e-34
7.3	73	17	1	0	-2.79906e-33	3.28928e-35
7.4	74	17	1	0	-1.80823e-33	-5.33903e-34
7.5	75	17	1	0	-1.47888e-33	-1.31944e-33
7.6	76	17	1	0	-2.51359e-33	-8.06609e-34
7.7	77	17	1	0	-2.13223e-33	-1.94791e-34
7.8	78	17	1	0	-2.8504e-34	-9.46348e-34
7.9	79	17	1	0	3.53219e-34	-1.08004e-34
8	80	17	1	0	1.37336e-33	3.42919e-35
8.1	81	17	1	0	9.05389e-34	-1.81874e-34
8.2	82	17	1	0	1.59055e-33	-4.76022e-34
8.3	83	17	1	0	1.12975e-33	-3.74374e-34
8.4	84	17	1	0	1.00118e-33	7.03227e-34
8.5	85	17	1	0	1.63561e-33	1.25147e-33
8.6	86	17	1	0	6.78451e-34	2.34271e-34
8.7	87	17	1	0	1.05302e-33	5.28844e-35
8.8	88	17	1	0	9.695e-35	4.58809e-34
8.9	89	17	1	0	6.25207e-34	-2.57174e-34
9	90	17	1	0	1.60225e-33	-2.08065e-36
9.1	91	17	1	0	1.45042e-34	-1.57963e-34
9.2	92	17	1	0	1.45594e-34	3.64969e-34
9.3	93	17	1	0	7.56488e-34	-5.13567e-34
9.4	94	17	1	0	8.02061e-34	-1.38891e-34
9.5	95	17	1	0	1.6332e-33	5.09261e-35
9.6	96	17	1	0	1.68371e-33	-2.94417e-34
9.7	97	17	1	0	1.06356e-33	-1.19347e-33
9.8	98	17	1	0	1.61591e-33	-6.53913e-34
9.9	99	17	1	0	2.63891e-33	1.30686e-34
10	100	17	1	0	2.40361e-33	1.67073e-34
10.1	101	17	1	0	1.04857e-33	-6.69693e-35
10.2	102	17	1	0	6.59376e-34	-2.27406e-34
10.3	103	17	1	0	1.91259e-33	-3.33897e-34
10.4	104	17	1	0	3.20157e-33	-2.29137e-34
10.5	105	17	1	0	2.6086e-33	4.69115e-34
10.6	106	17	1	0	1.04244e-33	-2.41946e-34
10.7	107	17	1	0	1.79519e-33	-1.2328e-34
10.8	108	17	1	0	1.85352e-33	-2.21251e-34
10.9	109	17	1	0	2.98139e-33	-1.08233e-33
11	110	17	1	0	1.00761e-33	2.68207e-34
11.1	111	17	1	0	1.61606e-33	1.1482e-33
11.2	112	17	1	0	5.86579e-34	2.23732e-34
11.3	113	17	1	0	1.58469e-33	1.48725e-34
11.4	114	17	1	0	3.4244e-33	1.21207e-33
11.5	115	17	1	0	3.86693e-33	9.91018e-34
11.6	116	17	1	0	1.49665e-33	2.8372e-34
11.7	117	17	1	0	2.83082e-34	-1.53646e-33
11.8	118	17	1	0	-1.50643e-33	-3.67268e-34
11.9	119	17	1	0	1.12657e-33	-2.81046e-34
12	120	17	1	0	6.78774e-35	-1.16197e-33
12.1	121	17	1	0	9.84662e-34	6.72938e-34
12.2	122	17	1	0	1.64673e-33	3.50601e-34
12.3	123	17	1	0	2.42075e-33	-1.74453e-34
12.4	124	17	1	0	-1.27865e-34	-8.73199e-36
12.5	125	17	1	0	2.87024e-34	-6.96993e-34
12.6	126	17	1	0	1.46783e-33	-4.20489e-34
12.7	127	17	1	0	1.21938e-34	-2.09348e-34
12.8	128	17	1	0	-3.9332e-34	-1.55551e-34
12.9	129	17	1	0	1.87783e-34	1.32875e-34
13	130	17	1	0	1.67603e-33	-2.60707e-34
13.1	131	17	1	0	1.82126e-33	4.59244e-34
13.2	132	17	1	0	1.78613e-33	1.05532e-33
13.3	133	17	1	0	6.43812e-34	-3.35649e-34
13.4	134	17	1	0	1.06891e-33	-6.65535e-34
13.5	135	17	1	0	1.05337e-33	-4.01645e-34
13.6	136	17	1	0	2.06877e-33	-5.51084e-34
13.7	137	17	1	0	1.68816e-33	-7.72536e-34
13.8	138	17	1	0	2.78056e-33	-2.18936e-34
13.9	139	17	1	0	-9.06481e-34	2.54757e-34
14	140	17	1	0	-1.10407e-34	-5.43883e-34
14.1	141	17	1	0	2.19565e-33	-1.10106e-34
14.2	142	17	1	0	2.05546e-33	-2.03447e-34
14.3	143	17	1	0	1.00179e-33	3.14796e-34
14.4	144	17	1	0	1.48303e-33	2.36821e-34
14.5	145	17	1	0	2.53436e-33	4.49771e-34
14.6	146	17	1	0	9.2626e-34	3.65193e-34
14.7	147	17	1	0	1.56525e-33	-4.30667e-34
14.8	148	17	1	0	1.15659e-33	-1.44463e-33
14.9	149	17	1	0	1.59518e-33	2.60649e-34
15	150	17	1	0	2.03913e-33	-7.17406e-34
15.1	151	17	1	0	2.35898e-33	-1.04097e-33
15.2	152	17	1	0	1.64485e-33	1.9246e-34
15.3	153	17	1	0	9.66585e-34	4.50603e-34
15.4	154	17	1	0	1.00587e-33	8.6072e-34
15.5	155	17	1	0	2.36403e-33	3.70774e-34
15.6	156	17	1	0	2.68335e-33	-9.51084e-36
15.7	157	17	1	0	3.04366e-33	-1.5677e-34
15.8	158	17	1	0	1.17439e-33	-4.48563e-34
15.9	159	17	1	0	1.54572e-33	-1.31897e-34
16	160	17	1	0	3.03568e-33	-5.33426e-34
16.1	161	17	1	0	9.34977e-34	4.6904e-34
16.2	162	17	1	0	2.44553e-33	4.7996e-34
16.3	163	17	1	0	2.49107e-33	-3.97311e-34
16.4	164	17	1	0	6.26059e-34	-5.41404e-34
16.5	165	17	1	0	7.27542e-34	-6.44428e-34
16.6	166	17	1	0	1.54269e-33	-7.67662e-34
16.7	167	17	1	0	1.52332e-33	-2.07893e-34
16.8	168	17	1	0	2.12519e-33	7.30469e-34
16.9	169	17	1	0	1.9909e-34	-7.39441e-34
17	170	17	1	0	1.33935e-33	4.64516e-34
17.1	171	17	1	0	6.0832e-34	1.01131e-33
17.2	172	17	1	0	4.13383e-34	-1.2769e-34
17.3	173	17	1	0	7.82007e-34	-2.81281e-34
17.4	174	17	1	0	1.185e-33	-7.10167e-34
17.5	175	17	1	0	1.11209e-33	4.197e-34
17.6	176	17	1	0	1.17363e-33	4.38772e-35
17.7	177	17	1	0	1.5607e-33	-1.10011e-34
17.8	178	17	1	0	1.49327e-34	-4.04338e-34
17.9	179	17	1	0	1.2672e-33	-2.93556e-34
18	180	17	1	0	8.02811e-34	-1.19054e-34
18.1	181	17	1	0	1.76718e-33	-7.72933e-34
18.2	182	17	1	0	1.19916e-33	-8.27288e-35
18.3	183	17	1	0	7.18153e-34	2.77949e-34
18.4	184	17	1	0	2.51458e-33	6.06551e-34
18.5	185	17	1	0	6.32132e-34	-7.01051e-34
18.6	186	17	1	0	1.23901e-33	-4.84424e-35
18.7	187	17	1	0	1.13484e-33	-1.63589e-34
18.8	188	17	1	0	1.19499e-33	-5.53369e-35
18.9	189	17	1	0	7.08593e-34	-3.26459e-34
19	190	17	1	0	1.06989e-33	3.08353e-34
19.1	191	17	1	0	5.06011e-34	1.7188e-34
19.2	192	17	1	0	2.77579e-33	-3.88619e-34
19.3	193	17	1	0	8.15047e-35	-2.86853e-34
19.4	194	17	1	0	1.94427e-33	-3.82903e-34
19.5	195	17	1	0	8.68446e-34	1.49337e-34
19.6	196	17	1	0	-4.64134e-34	-4.45215e-34
19.7	197	17	1	0	6.35049e-34	-9.75292e-34
19.8	198	17	1	0	2.02459e-33	-3.39867e-34
19.9	199	17	1	0	1.72953e-33	-2.00366e-34
9.6	0	17	3.8703	-1.66214e-06	0.655774	-4.3594e-07
9.5	0	17	3.8703	-1.66214e-06	0.659554	-4.47186e-07
9.6	1	17	3.8703	-8.33576e-07	0.645804	8.94745e-09
9.7	1	17	3.8703	-8.33576e-07	0.642188	-1.71091e-08
9.7	2	17	3.8703	-8.33576e-07	0.613773	5.38413e-07
9.8	2	17	3.8703	-8.33576e-07	0.610785	3.55817e-07
9.8	3	17	3.8703	-8.33576e-07	0.566626	-2.46204e-06
9.9	3	17	3.8703	-8.33576e-07	0.56426	-2.65434e-06
9.9	4	17	3.8703	-8.33576e-07	0.508716	-7.77511e-17
10	4	17	3.8703	-8.33576e-07	0.507125	9.76336e-16
10	5	17	3.8703	-8.33576e-07	0.443988	4.21433e-06
10.1	5	17	3.8703	-8.33576e-07	0.443225	4.29041e-06
10.1	6	17	3.8703	-8.33576e-07	0.377638	9.16409e-16
10.2	6	17	3.8703	-8.33576e-07	0.377507	-1.17796e-17
10.2	7	17	3.8703	-8.33576e-07	0.312849	5.53768e-07
10.3	7	17	3.8703	-8.33576e-07	0.313281	6.28716e-07
10.3	8	17	3.8703	-8.33576e-07	0.251225	7.19425e-16
10.4	8	17	3.8703	-8.33576e-07	0.252278	-2.75131e-17
10.4	9	17	3.8703	-8.33576e-07	0.19454	-4.96311e-07
10.5	9	17	3.8703	-8.33576e-07	0.196043	-4.4146e-07
10.5	10	17	3.8703	-8.33576e-07	0.145188	-1.70084e-16
10.6	10	17	3.8703	-8.33576e-07	0.146847	-1.24949e-16
10.6	11	17	3.8703	-8.33576e-07	0.103906	-9.28324e-08
10.7	11	17	3.8703	-8.33576e-07	0.105658	-8.65443e-08
10.7	12	17	3.8703	-8.33576e-07	0.0710068	-2.46988e-16
10.8	12	17	3.8703	-8.33576e-07	0.0726176	2.08174e-16
10.8	13	17	3.8703	-8.33576e-07	0.0461111	-6.94248e-08
10.9	13	17	3.8703	-8.33576e-07	0.0475426	-6.76187e-08
10.9	14	17	3.8703	-8.33576e-07	0.0280636	6.04069e-17
11	14	17	3.8703	-8.33576e-07	0.0292326	-3.91746e-17
11	15	17	3.8703	-8.33576e-07	0.0161467	-1.66793e-08
11.1	15	17	3.8703	-8.33576e-07	0.0169518	-1.81821e-08
11.1	16	17	3.8703	-8.33576e-07	0.00879544	1.8263e-17
11.2	16	17	3.8703	-8.33576e-07	0.00932889	-6.9782e-18
11.2	17	17	3.8703	-8.33576e-07	0.00452719	-1.11264e-08
11.3	17	17	3.8703	-8.33576e-07	0.00484075	-1.2421e-08
11.3	18	17	3.8703	-8.33576e-07	0.00224444	-7.2453e-18
11.4	18	17	3.8703	-8.33576e-07	0.00241571	8.86979e-18
11.4	19	17	3.8703	-8.33576e-07	0.00103804	-9.25972e-10
11.5	19	17	3.8703	-8.33576e-07	0.00114005	-1.06784e-09
11.5	20	17	3.8703	-8.33576e-07	0.000423974	-4.34498e-18
11.6	20	17	3.8703	-8.33576e-07	0.000479277	1.87286e-18
11.6	21	17	3.8703	-8.33576e-07	0.000154387	-9.49855e-13
11.7	21	17	3.8703	-8.33576e-07	0.000178153	-8.12008e-12
11.7	22	17	3.8703	-8.33576e-07	5.27414e-05	9.42682e-20
11.8	22	17	3.8703	-8.33576e-07	6.15629e-05	3.29906e-19
11.8	23	17	3.8703	-8.33576e-07	1.70659e-05	-1.46673e-10
11.9	23	17	3.8703	-8.33576e-07	2.0293e-05	-1.43325e-10
11.9	24	17	3.8703	-8.33576e-07	4.99855e-06	1.98574e-20
12	24	17	3.8703	-8.33576e-07	6.14866e-06	-1.52247e-20
12	25	17	3.8703	-8.33576e-07	1.26265e-06	-4.42167e-11
12.1	25	17	3.8703	-8.33576e-07	1.62371e-06	-4.37953e-11
12.1	26	17	3.8703	-8.33576e-07	2.69058e-07	-6.66758e-22
12.2	26	17	3.8703	-8.33576e-07	3.63151e-07	-3.44627e-23
12.2	27	17	3.8703	-8.33576e-07	4.72107e-08	5.30808e-11
12.3	27	17	3.8703	-8.33576e-07	6.71913e-08	6.14548e-11
12.3	28	17	3.8703	-8.33576e-07	6.67093e-09	2.68509e-23
12.4	28	17	3.8703	-8.33576e-07	1.00849e-08	3.46209e-23
12.4	29	17	3.8703	-8.33576e-07	7.37361e-10	2.37478e-12
12.5	29	17	3.8703	-8.33576e-07	1.19069e-09	3.06479e-12
12.5	30	17	3.8703	-8.33576e-07	7.41957e-11	-1.20841e-23
12.6	30	17	3.8703	-8.33576e-07	1.17892e-10	3.14022e-23
12.6	31	17	3.8703	-8.33576e-07	2.0876e-11	2.02022e-14
12.7	31	17	3.8703	-8.33576e-07	2.38543e-11	1.29589e-14
12.7	32	17	3.8703	-8.33576e-07	1.77453e-11	1.70671e-23
12.8	32	17	3.8703	-8.33576e-07	1.79114e-11	4.39472e-24
12.8	33	17	3.8703	-8.33576e-07	1.7639e-11	1.23703e-14
12.9	33	17	3.8703	-8.33576e-07	1.7647e-11	1.19526e-14
12.9	34	17	3.8703	-8.33576e-07	1.77193e-11	-6.99165e-24
13	34	17	3.8703	-8.33576e-07	1.77194e-11	-5.79989e-24
13	35	17	3.8703	-8.33576e-07	1.77579e-11	3.1251e-15
13.1	35	17	3.8703	-8.33576e-07	1.77579e-11	3.12542e-15
13.1	36	17	3.8703	-8.33576e-07	1.77968e-11	-1.81311e-24
13.2	36	17	3.8703	-8.33576e-07	1.77968e-11	6.33996e-25
13.2	37	17	3.8703	-8.33576e-07	1.78034e-11	8.66027e-16
13.3	37	17	3.8703	-8.33576e-07	1.78033e-11	8.65366e-16
13.3	38	17	3.8703	-8.33576e-07	1.78099e-11	2.13249e-25
13.4	38	17	3.8703	-8.33576e-07	1.78099e-11	-7.83177e-25
13.4	39	17	3.8703	-8.33576e-07	1.78042e-11	-3.08676e-16
13.5	39	17	3.8703	-8.33576e-07	1.78042e-11	-3.08676e-16
13.5	40	17	3.8703	-8.33576e-07	1.77985e-11	1.23601e-26
13.6	40	17	3.8703	-8.33576e-07	1.77985e-11	-1.91907e-26
13.6	41	17	3.8703	-8.33576e-07	1.77952e-11	-2.68245e-17
13.7	41	17	3.8703	-8.33576e-07	1.77952e-11	-2.70863e-17
13.7	42	17	3.8703	-8.33576e-07	1.7792e-11	-1.49071e-25
13.8	42	17	3.8703	-8.33576e-07	1.7792e-11	3.38692e-26
13.8	43	17	3.8703	-8.33576e-07	1.77908e-11	4.94424e-18
13.9	43	17	3.8703	-8.33576e-07	1.77908e-11	4.85749e-18
13.9	44	17	3.8703	-8.33576e-07	1.77897e-11	2.19412e-25
14	44	17	3.8703	-8.33576e-07	1.77897e-11	-9.13715e-27
14	45	17	3.8703	-8.33576e-07	1.77893e-11	-4.39125e-19
14.1	45	17	3.8703	-8.33576e-07	1.77893e-11	-4.39603e-19
14.1	46	17	3.8703	-8.33576e-07	1.77889e-11	-2.5444e-26
14.2	46	17	3.8703	-8.33576e-07	1.77889e-11	-9.86381e-26
14.2	47	17	3.8703	-8.33576e-07	1.77888e-11	4.36589e-18
14.3	47	17	3.8703	-8.33576e-07	1.77888e-11	4.36606e-18
14.3	48	17	3.8703	-8.33576e-07	1.77887e-11	-9.90298e-26
14.4	48	17	3.8703	-8.33576e-07	1.77887e-11	4.8002e-26
14.4	49	17	3.8703	-8.33576e-07	1.77887e-11	6.51733e-19
14.5	49	17	3.8703	-8.33576e-07	1.77887e-11	6.51723e-19
14.5	50	17	3.8703	-8.33576e-07	1.77887e-11	-5.41399e-26
14.6	50	17	3.8703	-8.33576e-07	1.77887e-11	3.00821e-26
14.6	51	17	3.8703	-8.33576e-07	1.77887e-11	3.87107e-20
14.7	51	17	3.8703	-8.33576e-07	1.77887e-11	3.87112e-20
14.7	52	17	3.8703	-8.33576e-07	1.77887e-11	-3.47287e-26
14.8	52	17	3.8703	-8.33576e-07	1.77887e-11	1.22499e-25
14.8	53	17	3.8703	-8.33576e-07	1.77887e-11	6.92269e-21
14.9	53	17	3.8703	-8.33576e-07	1.77887e-11	6.92264e-21
14.9	54	17	3.8703	-8.33576e-07	1.77887e-11	1.48908e-25
15	54	17	3.8703	-8.33576e-07	1.77887e-11	-3.32738e-26
15	55	17	3.8703	-8.33576e-07	1.77887e-11	6.55915e-21
15.1	55	17	3.8703	-8.33576e-07	1.77887e-11	6.55943e-21
15.1	56	17	3.8703	-8.33576e-07	1.77887e-11	-1.83442e-25
15.2	56	17	3.8703	-8.33576e-07	1.77887e-11	-2.27462e-25
15.2	57	17	3.8703	-8.33576e-07	1.77887e-11	6.20942e-21
15.3	57	17	3.8703	-8.33576e-07	1.77887e-11	6.20953e-21
15.3	58	17	3.8703	-8.33576e-07	1.77887e-11	3.73774e-26
15.4	58	17	3.8703	-8.33576e-07	1.77887e-11	2.76704e-26
15.4	59	17	3.8703	-8.33576e-07	1.77887e-11	1.64914e-20
15.5	59	17	3.8703	-8.33576e-07	1.77887e-11	1.64916e-20
15.5	60	17	3.8703	-8.33576e-07	1.77887e-11	1.57667e-25
15.6	60	17	3.8703	-8.33576e-07	1.77887e-11	4.28534e-26
15.6	61	17	3.8703	-8.33576e-07	1.77887e-11	1.90891e-20
15.7	61	17	3.8703	-8.33576e-07	1.77887e-11	1.90894e-20
15.7	62	17	3.8703	-8.33576e-07	1.77887e-11	-1.59567e-25
15.8	62	17	3.8703	-8.33576e-07	1.77887e-11	2.95591e-25
15.8	63	17	3.8703	-8.33576e-07	1.77887e-11	1.83884e-20
15.9	63	17	3.8703	-8.33576e-07	1.77887e-11	1.83884e-20
15.9	64	17	3.8703	-8.33576e-07	1.77887e-11	2.79332e-26
16	64	17	3.8703	-8.33576e-07	1.77887e-11	5.86094e-26
16	65	17	3.8703	-8.33576e-07	1.77887e-11	1.48226e-20
16.1	65	17	3.8703	-8.33576e-07	1.77887e-11	1.48224e-20
16.1	66	17	3.8703	-8.33576e-07	1.77887e-11	4.00981e-26
16.2	66	17	3.8703	-8.33576e-07	1.77887e-11	-2.34448e-25
16.2	67	17	3.8703	-8.33576e-07	1.77887e-11	9.8782e-21
16.3	67	17	3.8703	-8.33576e-07	1.77887e-11	9.87786e-21
16.3	68	17	3.8703	-8.33576e-07	1.77887e-11	1.87445e-26
16.4	68	17	3.8703	-8.33576e-07	1.77887e-11	-9.90442e-26
16.4	69	17	3.8703	-8.33576e-07	1.77887e-11	4.87357e-21
16.5	69	17	3.8703	-8.33576e-07	1.77887e-11	4.87351e-21
16.5	70	17	3.8703	-8.33576e-07	1.77887e-11	-1.56214e-26
16.6	70	17	3.8703	-8.33576e-07	1.77887e-11	-1.04062e-25
16.6	71	17	3.8703	-8.33576e-07	1.77887e-11	5.42036e-22
16.7	71	17	3.8703	-8.33576e-07	1.77887e-11	5.42246e-22
16.7	72	17	3.8703	-8.33576e-07	1.77887e-11	5.23215e-26
16.8	72	17	3.8703	-8.33576e-07	1.77887e-11	1.00996e-25
16.8	73	17	3.8703	-8.33576e-07	1.77887e-11	-2.91259e-21
16.9	73	17	3.8703	-8.33576e-07	1.77887e-11	-2.91292e-21
16.9	74	17	3.8703	-8.33576e-07	1.77887e-11	6.68677e-26
17	74	17	3.8703	-8.33576e-07	1.77887e-11	5.87873e-26
17	75	17	3.8703	-8.33576e-07	1.77887e-11	-5.54001e-21
17.1	75	17	3.8703	-8.33576e-07	1.77887e-11	-5.53999e-21
17.1	76	17	3.8703	-8.33576e-07	1.77887e-11	2.33044e-25
17.2	76	17	3.8703	-8.33576e-07	1.77887e-11	-2.54556e-26
17.2	77	17	3.8703	-8.33576e-07	1.77887e-11	-7.46658e-21
17.3	77	17	3.8703	-8.33576e-07	1.77887e-11	-7.46653e-21
17.3	78	17	3.8703	-8.33576e-07	1.77887e-11	-1.71117e-26
17.4	78	17	3.8703	-8.33576e-07	1.77887e-11	-1.52706e-25
17.4	79	17	3.8703	-8.33576e-07	1.77887e-11	-8.8342e-21
17.5	79	17	3.8703	-8.33576e-07	1.77887e-11	-8.83411e-21
17.5	80	17	3.8703	-8.33576e-07	1.77887e-11	1.14885e-25
17.6	80	17	3.8703	-8.33576e-07	1.77887e-11	7.05067e-26
17.6	81	17	3.8703	-8.33576e-07	1.77887e-11	-9.77645e-21
17.7	81	17	3.8703	-8.33576e-07	1.77887e-11	-9.7766e-21
17.7	82	17	3.8703	-8.33576e-07	1.77887e-11	5.60291e-26
17.8	82	17	3.8703	-8.33576e-07	1.77887e-11	1.12274e-25
17.8	83	17	3.8703	-8.33576e-07	1.77887e-11	-1.04073e-20
17.9	83	17	3.8703	-8.33576e-07	1.77887e-11	-1.04074e-20
17.9	84	17	3.8703	-8.33576e-07	1.77887e-11	-2.5082e-25
18	84	17	3.8703	-8.33576e-07	1.77887e-11	-3.90244e-26
18	85	17	3.8703	-8.33576e-07	1.77887e-11	-1.08152e-20
18.1	85	17	3.8703	-8.33576e-07	1.77887e-11	-1.08153e-20
18.1	86	17	3.8703	-8.33576e-07	1.77887e-11	-9.25619e-26
18.2	86	17	3.8703	-8.33576e-07	1.77887e-11	-1.17686e-25
18.2	87	17	3.8703	-8.33576e-07	1.77887e-11	-1.10634e-20
18.3	87	17	3.8703	-8.33576e-07	1.77887e-11	-1.10634e-20
18.3	88	17	3.8703	-8.33576e-07	1.77887e-11	7.6644e-26
18.4	88	17	3.8703	-8.33576e-07	1.77887e-11	-1.72111e-25
18.4	89	17	3.8703	-8.33576e-07	1.77887e-11	-1.1194e-20
18.5	89	17	3.8703	-8.33576e-07	1.77887e-11	-1.11941e-20
18.5	90	17	3.8703	-8.33576e-07	1.77887e-11	2.16234e-25
18.6	90	17	3.8703	-8.33576e-07	1.77887e-11	-1.42982e-25
18.6	91	17	3.8703	-8.33576e-07	1.77887e-11	-1.12333e-20
18.7	91	17	3.8703	-8.33576e-07	1.77887e-11	-1.12333e-20
18.7	92	17	3.8703	-8.33576e-07	1.77887e-11	4.50514e-26
18.8	92	17	3.8703	-8.33576e-07	1.77887e-11	-1.79861e-25
18.8	93	17	3.8703	-8.33576e-07	1.77887e-11	-1.12002e-20
18.9	93	17	3.8703	-8.33576e-07	1.77887e-11	-1.12002e-20
18.9	94	17	3.8703	-8.33576e-07	1.77887e-11	8.45956e-26
19	94	17	3.8703	-8.33576e-07	1.77887e-11	1.08305e-25
19	95	17	3.8703	-8.33576e-07	1.77887e-11	-1.11065e-20
19.1	95	17	3.8703	-8.33576e-07	1.77887e-11	-1.11064e-20
19.1	96	17	3.8703	-8.33576e-07	1.77887e-11	-2.45472e-26
19.2	96	17	3.8703	-8.33576e-07	1.77887e-11	1.22468e-25
19.2	97	17	3.8703	-8.33576e-07	1.77887e-11	-1.09631e-20
19.3	97	17	3.8703	-8.33576e-07	1.77887e-11	-1.09631e-20
19.3	98	17	3.8703	-8.33576e-07	1.77887e-11	-1.18024e-25
19.4	98	17	3.8703	-8.33576e-07	1.77887e-11	-3.56254e-26
19.4	99	17	3.8703	-8.33576e-07	1.77887e-11	-1.07785e-20
19.5	99	17	3.8703	-8.33576e-07	1.77887e-11	-1.07782e-20
19.5	100	17	3.8703	-8.33576e-07	1.77887e-11	-3.12978e-26
19.6	100	17	3.8703	-8.33576e-07	1.77887e-11	2.38056e-26
19.6	101	17	3.8703	-8.33576e-07	1.77887e-11	-1.056e-20
19.7	101	17	3.8703	-8.33576e-07	1.77887e-11	-1.05601e-20
19.7	102	17	3.8703	-8.33576e-07	1.77887e-11	2.17944e-25
19.8	102	17	3.8703	-8.33576e-07	1.77887e-11	-6.79598e-26
19.8	103	17	3.8703	-8.33576e-07	1.77887e-11	-1.03154e-20
19.9	103	17	3.8703	-8.33576e-07	1.77887e-11	-1.03153e-20
19.9	104	17	3.8703	-8.33576e-07	1.77887e-11	-1.55885e-25
20	104	17	3.8703	-8.33576e-07	1.77887e-11	1.79399e-25
20	105	17	3.8703	-8.33576e-07	1.77887e-11	-1.00521e-20
20.1	105	17	3.8703	-8.33576e-07	1.77887e-11	-1.00518e-20
9.7	0	1	7.74358246605487	-1.06521457793185e-06	0.255900572147769	-9.93270397599283e-08
9.7	0	2	7.74358246605487	-1.06521457793185e-06	-0.000573775500041647	1.17816811312506e-07
9.7	0	3	7.74358246605487	-1.06521457793185e-06	0.0791760322987977	3.21201246622698e-07
9.7	0	4	7.74358246605487	-1.06521457793185e-06	1.83003400482342	1.64563421838837e-06
9.8	0	1	7.74358246605487	-1.06521457793185e-06	0.254252468287426	-1.73909355878429e-07
9.8	0	2	7.74358246605487	-1.06521457793185e-06	-0.000749805361029454	1.101435269134e-07
9.8	0	3	7.74358246605487	-1.06521457793185e-06	0.0785183932706359	3.14320141017808e-07
9.8	0	4	7.74358246605487	-1.06521457793185e-06	1.74342627377483	1.38086456605939e-06
9.8	0	17	3.87179	5.7559e-07	0.648651	4.39627e-07
9.7	0	17	3.87179	5.7559e-07	0.652311	5.24236e-07
9.8	1	17	3.87179	-5.32607e-07	0.638887	-8.29028e-07
9.9	1	17	3.87179	-5.32607e-07	0.63541	-9.62399e-07
9.9	2	17	3.87179	-5.32607e-07	0.608055	-4.99622e-07
10	2	17	3.87179	-5.32607e-07	0.605108	-5.89365e-07
10	3	17	3.87179	-5.32607e-07	0.562165	-5.54342e-06
10.1	3	17	3.87179	-5.32607e-07	0.559893	-5.25329e-06
10.1	4	17	3.87179	-5.32607e-07	0.505736	-5.14977e-16
10.2	4	17	3.87179	-5.32607e-07	0.504155	-3.77266e-16
10.2	5	17	3.87179	-5.32607e-07	0.442615	-2.33512e-07
10.3	5	17	3.87179	-5.32607e-07	0.441835	-8.62107e-08
10.3	6	17	3.87179	-5.32607e-07	0.37751	9.09995e-16
10.4	6	17	3.87179	-5.32607e-07	0.377378	-5.29279e-16
10.4	7	17	3.87179	-5.32607e-07	0.313801	-1.66785e-06
10.5	7	17	3.87179	-5.32607e-07	0.314198	-1.68112e-06
10.5	8	17	3.87179	-5.32607e-07	0.253355	2.87494e-16
10.6	8	17	3.87179	-5.32607e-07	0.254288	-2.2125e-16
10.6	9	17	3.87179	-5.32607e-07	0.197577	4.08555e-07
10.7	9	17	3.87179	-5.32607e-07	0.198999	4.95074e-07
10.7	10	17	3.87179	-5.32607e-07	0.148525	4.92451e-16
10.8	10	17	3.87179	-5.32607e-07	0.150118	-6.15904e-17
10.8	11	17	3.87179	-5.32607e-07	0.107411	3.73289e-07
10.9	11	17	3.87179	-5.32607e-07	0.109078	3.71141e-07
10.9	12	17	3.87179	-5.32607e-07	0.0742461	6.08647e-17
11	12	17	3.87179	-5.32607e-07	0.0758331	-2.37147e-16
11	13	17	3.87179	-5.32607e-07	0.048968	7.09158e-08
11.1	13	17	3.87179	-5.32607e-07	0.0503509	8.30517e-08
11.1	14	17	3.87179	-5.32607e-07	0.030421	-1.41215e-16
11.2	14	17	3.87179	-5.32607e-07	0.0315975	1.24985e-16
11.2	15	17	3.87179	-5.32607e-07	0.0177831	3.76965e-08
11.3	15	17	3.87179	-5.32607e-07	0.0186285	4.96938e-08
11.3	16	17	3.87179	-5.32607e-07	0.00988045	7.50426e-18
11.4	16	17	3.87179	-5.32607e-07	0.0104418	-4.45561e-17
11.4	17	17	3.87179	-5.32607e-07	0.00517452	8.39483e-09
11.5	17	17	3.87179	-5.32607e-07	0.00552419	7.0783e-09
11.5	18	17	3.87179	-5.32607e-07	0.00259624	1.8093e-17
11.6	18	17	3.87179	-5.32607e-07	0.0027861	-4.04445e-20
11.6	19	17	3.87179	-5.32607e-07	0.00124561	3.63034e-10
11.7	19	17	3.87179	-5.32607e-07	0.00135392	4.65911e-10
11.7	20	17	3.87179	-5.32607e-07	0.000538792	-4.41582e-18
11.8	20	17	3.87179	-5.32607e-07	0.00060179	2.14743e-18
11.8	21	17	3.87179	-5.32607e-07	0.000204985	9.68756e-10
11.9	21	17	3.87179	-5.32607e-07	0.000234942	1.07484e-09
11.9	22	17	3.87179	-5.32607e-07	7.16738e-05	-3.65592e-19
12	22	17	3.87179	-5.32607e-07	8.3254e-05	-8.41498e-20
12	23	17	3.87179	-5.32607e-07	2.39758e-05	7.51691e-10
12.1	23	17	3.87179	-5.32607e-07	2.81791e-05	8.18605e-10
12.1	24	17	3.87179	-5.32607e-07	7.48479e-06	-1.5481e-20
12.2	24	17	3.87179	-5.32607e-07	9.02606e-06	-4.96428e-20
12.2	25	17	3.87179	-5.32607e-07	2.05961e-06	-2.33628e-10
12.3	25	17	3.87179	-5.32607e-07	2.58527e-06	-2.60609e-10
12.3	26	17	3.87179	-5.32607e-07	4.81686e-07	2.34992e-21
12.4	26	17	3.87179	-5.32607e-07	6.33858e-07	-5.85346e-21
12.4	27	17	3.87179	-5.32607e-07	9.28054e-08	-1.02741e-10
12.5	27	17	3.87179	-5.32607e-07	1.28766e-07	-1.18881e-10
12.5	28	17	3.87179	-5.32607e-07	1.43774e-08	6.47566e-23
12.6	28	17	3.87179	-5.32607e-07	2.11886e-08	-8.07826e-23
12.6	29	17	3.87179	-5.32607e-07	1.70963e-09	-1.55332e-12
12.7	29	17	3.87179	-5.32607e-07	2.70734e-09	-2.09172e-12
12.7	30	17	3.87179	-5.32607e-07	1.57141e-10	3.6677e-24
12.8	30	17	3.87179	-5.32607e-07	2.61414e-10	3.85872e-24
12.8	31	17	3.87179	-5.32607e-07	2.58502e-11	4.19827e-14
12.9	31	17	3.87179	-5.32607e-07	3.35014e-11	6.61234e-14
12.9	32	17	3.87179	-5.32607e-07	1.77509e-11	-2.75957e-23
13	32	17	3.87179	-5.32607e-07	1.82135e-11	-1.37061e-24
13	33	17	3.87179	-5.32607e-07	1.73455e-11	1.16062e-14
13.1	33	17	3.87179	-5.32607e-07	1.73684e-11	1.17708e-14
13.1	34	17	3.87179	-5.32607e-07	1.74575e-11	5.45507e-24
13.2	34	17	3.87179	-5.32607e-07	1.74584e-11	-3.46008e-24
13.2	35	17	3.87179	-5.32607e-07	1.75102e-11	2.34395e-15
13.3	35	17	3.87179	-5.32607e-07	1.75103e-11	2.36792e-15
13.3	36	17	3.87179	-5.32607e-07	1.75643e-11	1.43622e-24
13.4	36	17	3.87179	-5.32607e-07	1.75643e-11	2.51943e-24
13.4	37	17	3.87179	-5.32607e-07	1.75714e-11	-6.25209e-16
13.5	37	17	3.87179	-5.32607e-07	1.75713e-11	-6.2735e-16
13.5	38	17	3.87179	-5.32607e-07	1.75783e-11	3.59747e-25
13.6	38	17	3.87179	-5.32607e-07	1.75783e-11	1.96274e-24
13.6	39	17	3.87179	-5.32607e-07	1.75668e-11	3.04599e-16
13.7	39	17	3.87179	-5.32607e-07	1.75668e-11	3.06253e-16
13.7	40	17	3.87179	-5.32607e-07	1.75554e-11	-1.82828e-25
13.8	40	17	3.87179	-5.32607e-07	1.75554e-11	6.13497e-26
13.8	41	17	3.87179	-5.32607e-07	1.75464e-11	-2.46826e-17
13.9	41	17	3.87179	-5.32607e-07	1.75464e-11	-2.49137e-17
13.9	42	17	3.87179	-5.32607e-07	1.75375e-11	-3.7723e-26
14	42	17	3.87179	-5.32607e-07	1.75375e-11	-2.39031e-25
14	43	17	3.87179	-5.32607e-07	1.75333e-11	-8.32326e-17
14.1	43	17	3.87179	-5.32607e-07	1.75333e-11	-8.32618e-17
14.1	44	17	3.87179	-5.32607e-07	1.75292e-11	4.54043e-26
14.2	44	17	3.87179	-5.32607e-07	1.75292e-11	2.13805e-26
14.2	45	17	3.87179	-5.32607e-07	1.75279e-11	-3.84522e-17
14.3	45	17	3.87179	-5.32607e-07	1.75279e-11	-3.84879e-17
14.3	46	17	3.87179	-5.32607e-07	1.75266e-11	1.22296e-25
14.4	46	17	3.87179	-5.32607e-07	1.75266e-11	-4.62706e-26
14.4	47	17	3.87179	-5.32607e-07	1.75264e-11	2.96611e-18
14.5	47	17	3.87179	-5.32607e-07	1.75264e-11	2.96567e-18
14.5	48	17	3.87179	-5.32607e-07	1.75261e-11	-4.32633e-26
14.6	48	17	3.87179	-5.32607e-07	1.75261e-11	1.69686e-25
14.6	49	17	3.87179	-5.32607e-07	1.75261e-11	1.12032e-18
14.7	49	17	3.87179	-5.32607e-07	1.75261e-11	1.12022e-18
14.7	50	17	3.87179	-5.32607e-07	1.75261e-11	1.07029e-25
14.8	50	17	3.87179	-5.32607e-07	1.75261e-11	-1.35489e-25
14.8	51	17	3.87179	-5.32607e-07	1.75261e-11	-1.58164e-19
14.9	51	17	3.87179	-5.32607e-07	1.75261e-11	-1.58163e-19
14.9	52	17	3.87179	-5.32607e-07	1.75261e-11	5.92062e-26
15	52	17	3.87179	-5.32607e-07	1.75261e-11	1.57504e-26
15	53	17	3.87179	-5.32607e-07	1.75261e-11	-1.10958e-20
15.1	53	17	3.87179	-5.32607e-07	1.75261e-11	-1.10955e-20
15.1	54	17	3.87179	-5.32607e-07	1.75261e-11	-1.65222e-25
15.2	54	17	3.87179	-5.32607e-07	1.75261e-11	-5.30979e-26
15.2	55	17	3.87179	-5.32607e-07	1.75261e-11	-1.66663e-20
15.3	55	17	3.87179	-5.32607e-07	1.75261e-11	-1.66665e-20
15.3	56	17	3.87179	-5.32607e-07	1.75261e-11	3.49541e-26
15.4	56	17	3.87179	-5.32607e-07	1.75261e-11	-2.79077e-25
15.4	57	17	3.87179	-5.32607e-07	1.75261e-11	-2.01147e-20
15.5	57	17	3.87179	-5.32607e-07	1.75261e-11	-2.01146e-20
15.5	58	17	3.87179	-5.32607e-07	1.75261e-11	-3.3225e-26
15.6	58	17	3.87179	-5.32607e-07	1.75261e-11	1.43143e-25
15.6	59	17	3.87179	-5.32607e-07	1.75261e-11	-3.124e-21
15.7	59	17	3.87179	-5.32607e-07	1.75261e-11	-3.12407e-21
15.7	60	17	3.87179	-5.32607e-07	1.75261e-11	-1.56501e-25
15.8	60	17	3.87179	-5.32607e-07	1.75261e-11	-7.43859e-26
15.8	61	17	3.87179	-5.32607e-07	1.75261e-11	-1.18802e-20
15.9	61	17	3.87179	-5.32607e-07	1.75261e-11	-1.18799e-20
15.9	62	17	3.87179	-5.32607e-07	1.75261e-11	2.65723e-25
16	62	17	3.87179	-5.32607e-07	1.75261e-11	1.49287e-25
16	63	17	3.87179	-5.32607e-07	1.75261e-11	-1.76375e-20
16.1	63	17	3.87179	-5.32607e-07	1.75261e-11	-1.76375e-20
16.1	64	17	3.87179	-5.32607e-07	1.75261e-11	-1.73098e-25
16.2	64	17	3.87179	-5.32607e-07	1.75261e-11	-3.07802e-26
16.2	65	17	3.87179	-5.32607e-07	1.75261e-11	-1.85865e-20
16.3	65	17	3.87179	-5.32607e-07	1.75261e-11	-1.85868e-20
16.3	66	17	3.87179	-5.32607e-07	1.75261e-11	1.01125e-25
16.4	66	17	3.87179	-5.32607e-07	1.75261e-11	4.78634e-26
16.4	67	17	3.87179	-5.32607e-07	1.75261e-11	-1.84125e-20
16.5	67	17	3.87179	-5.32607e-07	1.75261e-11	-1.84124e-20
16.5	68	17	3.87179	-5.32607e-07	1.75261e-11	2.78835e-26
16.6	68	17	3.87179	-5.32607e-07	1.75261e-11	1.56041e-26
16.6	69	17	3.87179	-5.32607e-07	1.75261e-11	-1.80789e-20
16.7	69	17	3.87179	-5.32607e-07	1.75261e-11	-1.80789e-20
16.7	70	17	3.87179	-5.32607e-07	1.75261e-11	1.11162e-25
16.8	70	17	3.87179	-5.32607e-07	1.75261e-11	1.23421e-25
16.8	71	17	3.87179	-5.32607e-07	1.75261e-11	-1.75971e-20
16.9	71	17	3.87179	-5.32607e-07	1.75261e-11	-1.75968e-20
16.9	72	17	3.87179	-5.32607e-07	1.75261e-11	1.36135e-25
17	72	17	3.87179	-5.32607e-07	1.75261e-11	6.8494e-26
17	73	17	3.87179	-5.32607e-07	1.75261e-11	-1.68723e-20
17.1	73	17	3.87179	-5.32607e-07	1.75261e-11	-1.68723e-20
17.1	74	17	3.87179	-5.32607e-07	1.75261e-11	-1.29213e-25
17.2	74	17	3.87179	-5.32607e-07	1.75261e-11	1.59617e-25
17.2	75	17	3.87179	-5.32607e-07	1.75261e-11	-1.5911e-20
17.3	75	17	3.87179	-5.32607e-07	1.75261e-11	-1.59111e-20
17.3	76	17	3.87179	-5.32607e-07	1.75261e-11	6.51639e-26
17.4	76	17	3.87179	-5.32607e-07	1.75261e-11	2.05355e-27
17.4	77	17	3.87179	-5.32607e-07	1.75261e-11	-1.47949e-20
17.5	77	17	3.87179	-5.32607e-07	1.75261e-11	-1.47952e-20
17.5	78	17	3.87179	-5.32607e-07	1.75261e-11	1.85036e-25
17.6	78	17	3.87179	-5.32607e-07	1.75261e-11	2.6558e-26
17.6	79	17	3.87179	-5.32607e-07	1.75261e-11	-1.3624e-20
17.7	79	17	3.87179	-5.32607e-07	1.75261e-11	-1.3624e-20
17.7	80	17	3.87179	-5.32607e-07	1.75261e-11	8.91436e-26
17.8	80	17	3.87179	-5.32607e-07	1.75261e-11	-7.25537e-26
17.8	81	17	3.87179	-5.32607e-07	1.7526e-11	-1.24845e-20
17.9	81	17	3.87179	-5.32607e-07	1.7526e-11	-1.24845e-20
17.9	82	17	3.87179	-5.32607e-07	1.7526e-11	-2.1035e-27
18	82	17	3.87179	-5.32607e-07	1.7526e-11	-1.74309e-25
18	83	17	3.87179	-5.32607e-07	1.7526e-11	-1.14417e-20
18.1	83	17	3.87179	-5.32607e-07	1.7526e-11	-1.14417e-20
18.1	84	17	3.87179	-5.32607e-07	1.7526e-11	3.85273e-26
18.2	84	17	3.87179	-5.32607e-07	1.7526e-11	7.47709e-26
18.2	85	17	3.87179	-5.32607e-07	1.7526e-11	-1.05445e-20
18.3	85	17	3.87179	-5.32607e-07	1.7526e-11	-1.05445e-20
18.3	86	17	3.87179	-5.32607e-07	1.7526e-11	2.89776e-25
18.4	86	17	3.87179	-5.32607e-07	1.7526e-11	8.72493e-26
18.4	87	17	3.87179	-5.32607e-07	1.7526e-11	-9.82571e-21
18.5	87	17	3.87179	-5.32607e-07	1.7526e-11	-9.82593e-21
18.5	88	17	3.87179	-5.32607e-07	1.7526e-11	-1.81704e-26
18.6	88	17	3.87179	-5.32607e-07	1.7526e-11	-7.58458e-26
18.6	89	17	3.87179	-5.32607e-07	1.7526e-11	-9.30429e-21
18.7	89	17	3.87179	-5.32607e-07	1.7526e-11	-9.30446e-21
18.7	90	17	3.87179	-5.32607e-07	1.7526e-11	3.71721e-26
18.8	90	17	3.87179	-5.32607e-07	1.7526e-11	-1.85497e-26
18.8	91	17	3.87179	-5.32607e-07	1.7526e-11	-8.98292e-21
18.9	91	17	3.87179	-5.32607e-07	1.7526e-11	-8.98278e-21
18.9	92	17	3.87179	-5.32607e-07	1.7526e-11	-1.27633e-25
19	92	17	3.87179	-5.32607e-07	1.7526e-11	1.16816e-25
19	93	17	3.87179	-5.32607e-07	1.7526e-11	-8.85303e-21
19.1	93	17	3.87179	-5.32607e-07	1.7526e-11	-8.85307e-21
19.1	94	17	3.87179	-5.32607e-07	1.7526e-11	-9.67054e-26
19.2	94	17	3.87179	-5.32607e-07	1.7526e-11	-2.06217e-25
19.2	95	17	3.87179	-5.32607e-07	1.7526e-11	-8.89706e-21
19.3	95	17	3.87179	-5.32607e-07	1.7526e-11	-8.89701e-21
19.3	96	17	3.87179	-5.32607e-07	1.7526e-11	-1.72229e-25
19.4	96	17	3.87179	-5.32607e-07	1.7526e-11	-3.14246e-26
19.4	97	17	3.87179	-5.32607e-07	1.7526e-11	-9.09156e-21
19.5	97	17	3.87179	-5.32607e-07	1.7526e-11	-9.09167e-21
19.5	98	17	3.87179	-5.32607e-07	1.7526e-11	-3.97332e-26
19.6	98	17	3.87179	-5.32607e-07	1.7526e-11	-4.69017e-27
19.6	99	17	3.87179	-5.32607e-07	1.7526e-11	-9.41061e-21
19.7	99	17	3.87179	-5.32607e-07	1.7526e-11	-9.41031e-21
19.7	100	17	3.87179	-5.32607e-07	1.7526e-11	5.14306e-26
19.8	100	17	3.87179	-5.32607e-07	1.7526e-11	-1.31219e-25
19.8	101	17	3.87179	-5.32607e-07	1.7526e-11	-9.8262e-21
19.9	101	17	3.87179	-5.32607e-07	1.7526e-11	-9.82623e-21
19.9	102	17	3.87179	-5.32607e-07	1.7526e-11	-9.67035e-26
20	102	17	3.87179	-5.32607e-07	1.7526e-11	-9.37104e-26
20	103	17	3.87179	-5.32607e-07	1.7526e-11	-1.031e-20
20.1	103	17	3.87179	-5.32607e-07	1.7526e-11	-1.031e-20
9.9	0	1	7.74695704910521	-2.79596375575096e-06	0.252716912400901	-6.02935068744032e-08
9.9	0	2	7.74695704910521	-2.79596375575096e-06	-0.000921153355499071	-3.32120933643068e-08
9.9	0	3	7.74695704910521	-2.79596375575096e-06	0.077928562180939	6.48908077886734e-08
9.9	0	4	7.74695704910521	-2.79596375575096e-06	1.81142086984747	6.81766822404101e-07
10	0	1	7.74695704910521	-2.79596375575096e-06	0.251156109433286	-9.21526980890823e-08
10	0	2	7.74695704910521	-2.79596375575096e-06	-0.00101210342472097	-9.72363593913194e-08
10	0	3	7.74695704910521	-2.79596375575096e-06	0.077344050280423	1.12423467143133e-07
10	0	4	7.74695704910521	-2.79596375575096e-06	1.72513988408821	2.76968597765912e-07
10	0	17	3.87348	-3.35908e-06	0.64176	-3.62624e-08
9.9	0	17	3.87348	-3.35908e-06	0.645324	4.38531e-08
10	1	17	3.87348	-1.39798e-06	0.632285	-1.61977e-06
10.1	1	17	3.87348	-1.39798e-06	0.62895	-1.55616e-06
10.1	2	17	3.87348	-1.39798e-06	0.602449	-2.22141e-06
10.2	2	17	3.87348	-1.39798e-06	0.599541	-2.22585e-06
10.2	3	17	3.87348	-1.39798e-06	0.557915	-2.69628e-06
10.3	3	17	3.87348	-1.39798e-06	0.555713	-2.29061e-06
10.3	4	17	3.87348	-1.39798e-06	0.502815	1.99607e-15
10.4	4	17	3.87348	-1.39798e-06	0.50127	5.16879e-16
10.4	5	17	3.87348	-1.39798e-06	0.441227	1.14246e-06
10.5	5	17	3.87348	-1.39798e-06	0.440426	1.57242e-06
10.5	6	17	3.87348	-1.39798e-06	0.377399	-7.51361e-16
10.6	6	17	3.87348	-1.39798e-06	0.37725	-2.02579e-15
10.6	7	17	3.87348	-1.39798e-06	0.31472	1.93987e-06
10.7	7	17	3.87348	-1.39798e-06	0.315098	2.04925e-06
10.7	8	17	3.87348	-1.39798e-06	0.255281	1.69923e-15
10.8	8	17	3.87348	-1.39798e-06	0.256123	-1.38562e-16
10.8	9	17	3.87348	-1.39798e-06	0.200454	-4.30832e-07
10.9	9	17	3.87348	-1.39798e-06	0.20177	-4.11051e-07
10.9	10	17	3.87348	-1.39798e-06	0.151752	3.91434e-16
11	10	17	3.87348	-1.39798e-06	0.153297	-5.52731e-16
11	11	17	3.87348	-1.39798e-06	0.110751	-1.09431e-07
11.1	11	17	3.87348	-1.39798e-06	0.112336	-1.02981e-07
11.1	12	17	3.87348	-1.39798e-06	0.0774398	-1.65983e-16
11.2	12	17	3.87348	-1.39798e-06	0.0789935	4.13053e-16
11.2	13	17	3.87348	-1.39798e-06	0.0517394	-1.95051e-07
11.3	13	17	3.87348	-1.39798e-06	0.0530926	-2.00892e-07
11.3	14	17	3.87348	-1.39798e-06	0.0327819	-5.50962e-17
11.4	14	17	3.87348	-1.39798e-06	0.0339409	1.75787e-16
11.4	15	17	3.87348	-1.39798e-06	0.0195022	2.39209e-09
11.5	15	17	3.87348	-1.39798e-06	0.0203861	3.41633e-09
11.5	16	17	3.87348	-1.39798e-06	0.0110208	-5.68653e-17
11.6	16	17	3.87348	-1.39798e-06	0.0116095	-5.33892e-17
11.6	17	17	3.87348	-1.39798e-06	0.00589246	5.00983e-09
11.7	17	17	3.87348	-1.39798e-06	0.00627316	6.31171e-09
11.7	18	17	3.87348	-1.39798e-06	0.00298898	1.10746e-17
11.8	18	17	3.87348	-1.39798e-06	0.00320412	9.07466e-18
11.8	19	17	3.87348	-1.39798e-06	0.00146627	9.35119e-09
11.9	19	17	3.87348	-1.39798e-06	0.00158254	1.00523e-08
11.9	20	17	3.87348	-1.39798e-06	0.000668112	2.31017e-18
12	20	17	3.87348	-1.39798e-06	0.000736944	1.71635e-18
12	21	17	3.87348	-1.39798e-06	0.000268167	7.10058e-11
12.1	21	17	3.87348	-1.39798e-06	0.000304477	2.76428e-10
12.1	22	17	3.87348	-1.39798e-06	9.65234e-05	-1.68616e-19
12.2	22	17	3.87348	-1.39798e-06	0.000111656	-5.15297e-19
12.2	23	17	3.87348	-1.39798e-06	3.29851e-05	-6.82091e-10
12.3	23	17	3.87348	-1.39798e-06	3.84944e-05	-6.34716e-10
12.3	24	17	3.87348	-1.39798e-06	1.07906e-05	-3.48339e-20
12.4	24	17	3.87348	-1.39798e-06	1.28072e-05	5.41443e-20
12.4	25	17	3.87348	-1.39798e-06	3.20304e-06	5.96126e-10
12.5	25	17	3.87348	-1.39798e-06	3.93165e-06	6.55969e-10
12.5	26	17	3.87348	-1.39798e-06	8.19871e-07	-1.4334e-21
12.6	26	17	3.87348	-1.39798e-06	1.05238e-06	3.6037e-21
12.6	27	17	3.87348	-1.39798e-06	1.73662e-07	-7.38509e-12
12.7	27	17	3.87348	-1.39798e-06	2.34861e-07	-3.77914e-12
12.7	28	17	3.87348	-1.39798e-06	2.96012e-08	1.77619e-22
12.8	28	17	3.87348	-1.39798e-06	4.25023e-08	3.47882e-22
12.8	29	17	3.87348	-1.39798e-06	3.83921e-09	2.81072e-12
12.9	29	17	3.87348	-1.39798e-06	5.9295e-09	4.54782e-12
12.9	30	17	3.87348	-1.39798e-06	3.71906e-10	3.68534e-23
13	30	17	3.87348	-1.39798e-06	6.10155e-10	1.0403e-22
13	31	17	3.87348	-1.39798e-06	5.65389e-11	-5.32417e-13
13.1	31	17	3.87348	-1.39798e-06	7.53524e-11	-6.73103e-13
13.1	32	17	3.87348	-1.39798e-06	3.56556e-11	-6.08835e-24
13.2	32	17	3.87348	-1.39798e-06	3.67576e-11	4.15115e-23
13.2	33	17	3.87348	-1.39798e-06	3.47251e-11	-1.07677e-13
13.3	33	17	3.87348	-1.39798e-06	3.47786e-11	-1.06744e-13
13.3	34	17	3.87348	-1.39798e-06	3.49428e-11	-5.53443e-24
13.4	34	17	3.87348	-1.39798e-06	3.49446e-11	-1.55352e-24
13.4	35	17	3.87348	-1.39798e-06	3.50617e-11	-4.14468e-14
13.5	35	17	3.87348	-1.39798e-06	3.50617e-11	-4.14166e-14
13.5	36	17	3.87348	-1.39798e-06	3.51844e-11	1.52214e-24
13.6	36	17	3.87348	-1.39798e-06	3.51844e-11	-1.42274e-23
13.6	37	17	3.87348	-1.39798e-06	3.51979e-11	-2.64536e-15
13.7	37	17	3.87348	-1.39798e-06	3.51979e-11	-2.62757e-15
13.7	38	17	3.87348	-1.39798e-06	3.52114e-11	-8.60903e-25
13.8	38	17	3.87348	-1.39798e-06	3.52114e-11	-1.71284e-24
13.8	39	17	3.87348	-1.39798e-06	3.51821e-11	2.16177e-15
13.9	39	17	3.87348	-1.39798e-06	3.51821e-11	2.15413e-15
13.9	40	17	3.87348	-1.39798e-06	3.51528e-11	5.10104e-25
14	40	17	3.87348	-1.39798e-06	3.51528e-11	5.79007e-25
14	41	17	3.87348	-1.39798e-06	3.51254e-11	8.98384e-16
14.1	41	17	3.87348	-1.39798e-06	3.51254e-11	8.98218e-16
14.1	42	17	3.87348	-1.39798e-06	3.50981e-11	2.96545e-25
14.2	42	17	3.87348	-1.39798e-06	3.50981e-11	-2.83309e-25
14.2	43	17	3.87348	-1.39798e-06	3.50837e-11	3.89459e-16
14.3	43	17	3.87348	-1.39798e-06	3.50837e-11	3.89221e-16
14.3	44	17	3.87348	-1.39798e-06	3.50693e-11	-1.14993e-25
14.4	44	17	3.87348	-1.39798e-06	3.50693e-11	8.28674e-26
14.4	45	17	3.87348	-1.39798e-06	3.50649e-11	6.04089e-17
14.5	45	17	3.87348	-1.39798e-06	3.50649e-11	6.03298e-17
14.5	46	17	3.87348	-1.39798e-06	3.50605e-11	-9.14827e-26
14.6	46	17	3.87348	-1.39798e-06	3.50605e-11	8.73601e-26
14.6	47	17	3.87348	-1.39798e-06	3.50597e-11	1.53162e-17
14.7	47	17	3.87348	-1.39798e-06	3.50597e-11	1.53113e-17
14.7	48	17	3.87348	-1.39798e-06	3.50589e-11	2.43994e-25
14.8	48	17	3.87348	-1.39798e-06	3.50589e-11	2.25004e-25
14.8	49	17	3.87348	-1.39798e-06	3.50588e-11	2.81297e-18
14.9	49	17	3.87348	-1.39798e-06	3.50588e-11	2.813e-18
14.9	50	17	3.87348	-1.39798e-06	3.50587e-11	-2.70178e-26
15	50	17	3.87348	-1.39798e-06	3.50587e-11	2.59547e-25
15	51	17	3.87348	-1.39798e-06	3.50587e-11	-4.2884e-19
15.1	51	17	3.87348	-1.39798e-06	3.50587e-11	-4.28824e-19
15.1	52	17	3.87348	-1.39798e-06	3.50587e-11	-3.94472e-28
15.2	52	17	3.87348	-1.39798e-06	3.50587e-11	2.3688e-25
15.2	53	17	3.87348	-1.39798e-06	3.50587e-11	-4.78272e-19
15.3	53	17	3.87348	-1.39798e-06	3.50587e-11	-4.78273e-19
15.3	54	17	3.87348	-1.39798e-06	3.50587e-11	3.14226e-25
15.4	54	17	3.87348	-1.39798e-06	3.50587e-11	-1.80178e-25


==> anc/data/diffusion/g-1.1/h0.5/update <==
scp mfriasp@tqo201.opt.rzg.mpg.de:/ptmp/mpq/banulsm/TransverseLCop/Ising/restartEopt/g-1.1/h0.5/* .


==> anc/data/diffusion/msd/parametersValuesAppendix/zoomIn.py <==


import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes, zoomed_inset_axes, mark_inset
import matplotlib as mpl

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 5
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2

mpl.rcParams['axes.prop_cycle'] = mpl.cycler(color=[(0,0,1), (.47,.67,.19), (0.3,0.5,0.93), (.64,.08,.18), (0,0.4,0.4)])

colors = [(0,0,1), (.47,.67,.19), (0.3,0.5,0.93), (.64,.08,.18), (0,0.4,0.4), (0, 0, 0)]

fig, insax = plt.subplots()

k = 0
 
spacing, length = 4, 150

# FIT

D, b = 1.56310149, 1.14260634
def f(t):
    return D*np.exp(-b/t)

# TEBD

res1, res2 = np.load('./msd_tebd_bDim512.npy'), np.load('./msd_tebd_bDim1024.npy') 
lengthTEBD = min(len(res1), len(res2))

res1, res2 = res1[:lengthTEBD], res2[:lengthTEBD]

x, y, yerr = res2[:, 0], np.gradient(res2[:, 1], res2[:, 0])/2, np.gradient(res1[:, 1], res1[:, 0])/2
x, y, yerr = x[1+spacing:length][::spacing], y[1+spacing:length][::spacing], abs(y-yerr)[1+spacing:length][::spacing]

insax.errorbar(x = x, y = y, yerr = yerr, marker = 'd', ls = 'none', markerfacecolor = lighten_color(colors[2], amount=0.5), markeredgecolor = colors[2], ecolor = colors[2], label = r'$D = 500 tebd$')

# TLCC

res1, res2 = np.load('./msd_bDim512.npy'), np.load('./msd_bDim1024.npy')

x, y, yerr = res2[:, 0], np.gradient(res2[:, 1], res2[:, 0])/2, np.gradient(res1[:, 1], res1[:, 0])/2
x, y, yerr = x[spacing:length][::spacing], y[spacing:length][::spacing], yerr[spacing:length][::spacing]
x, y, yerr = x, y, abs(yerr - y)

insax.errorbar(x = x, y = y, yerr = yerr, marker = 's', ls = 'none', markerfacecolor = lighten_color(colors[1], amount=0.5), markeredgecolor = colors[1], ecolor = colors[1], label = r'$D = 500 tlcc$')

insax.set_ylabel(r'$\mathcal{D}(t)$', fontsize = 20)

insax.tick_params(axis='both', which='major', labelsize=20)

x, y = np.arange(8, 15, 0.01), np.apply_along_axis(f, axis = 0, arr = np.arange(8, 15, 0.01))
insax.plot(x, y, color = 'k', linewidth = 2)

insax.axhline(D, color = (.64,.08,.18), ls = '--', linewidth = 2)

# PROCESS DATA

ax = inset_axes(insax, "100%", "100%",
                   bbox_to_anchor=(.4, .13, .6, .6),
                   bbox_transform=insax.transAxes)

spacing = 4

# TEBD PLOT

print('length', length)

res1, res2 = np.load('./msd_tebd_bDim512.npy'), np.load('./msd_tebd_bDim1024.npy') 
length = min(len(res1), len(res2), 150)

res1, res2 = res1[:length], res2[:length]

x, y, yerr = res2[1+spacing:length, 0][::spacing], res2[1+spacing:length, 1][::spacing], abs(res2[1+spacing:length, 1][::spacing] - res1[1+spacing:length, 1][::spacing])

ax.errorbar(x = x, y = y, yerr = yerr, marker = 'd', ls = 'none', markerfacecolor = lighten_color(colors[2], amount=0.5), markeredgecolor = colors[2], ecolor = colors[2], label = r'$D = 500 tebd$')

# TLCC

res1, res2 = np.load('./msd_bDim512.npy'), np.load('./msd_bDim1024.npy')
x, y, yerr = res2[:length, 0][::spacing], res2[:length, 1][::spacing], abs(res2[:length, 1][::spacing] - res1[:length, 1][::spacing])

ax.errorbar(x = x, y = y, yerr = yerr, marker = 's', ls = 'none', markerfacecolor = lighten_color(colors[1], amount=0.5), markeredgecolor = colors[1], ecolor = colors[1], label = r'$D = 500 tlcc$')
   
insax.set_xlabel(r'$t$', fontsize = 20)
ax.set_ylabel(r'$ W^2(t)$', fontsize = 20)

ax.tick_params(axis='both', which='major', labelsize=20)

zoom = zoomed_inset_axes(ax, 18, loc = 2)

###############################################################################################33

# TEBD PLOT

spacing = 1

res1, res2 = np.load('./msd_tebd_bDim512.npy'), np.load('./msd_tebd_bDim1024.npy') 
length = min(len(res1), len(res2), length)

res1, res2 = res1[:lengthTEBD], res2[:lengthTEBD]

x, y, yerr = res2[1+spacing:length, 0][::spacing], res2[1+spacing:length, 1][::spacing], abs(res2[1+spacing:length, 1][::spacing] - res1[1+spacing:length, 1][::spacing])

zoom.errorbar(x = x, y = y, yerr = yerr, marker = 'd', ls = 'none', markerfacecolor = lighten_color(colors[2], amount=0.5), markeredgecolor = colors[2], ecolor = colors[2], label = r'$D = 500 tebd$', 
                markersize=3.5)

# TLCC

res1, res2 = np.load('./msd_bDim512.npy'), np.load('./msd_bDim1024.npy')
x, y, yerr = res2[:length, 0][::spacing], res2[:length, 1][::spacing], abs(res2[:length, 1][::spacing] - res1[:length, 1][::spacing])

zoom.errorbar(x = x, y = y, yerr = yerr, marker = 's', ls = 'none', markerfacecolor = lighten_color(colors[1], amount=0.5), markeredgecolor = colors[1], ecolor = colors[1], label = r'$D = 500 tlcc$',
                markersize=3.5)

####################################################################################################3

zoom.set_xlim(9.55, 9.95)
zoom.set_ylim(21.4, 22.6)

zoom.tick_params(
    axis='x',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    bottom=False,      # ticks along the bottom edge are off
    top=False,         # ticks along the top edge are off
    labelbottom=False)

zoom.tick_params(
    axis='y',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    left=False,      # ticks along the bottom edge are off
    right=False,         # ticks along the top edge are off
    labelleft=False)


mark_inset(ax, zoom, loc1=2, loc2=4, fc="none", ec="0.5")

plt.savefig('figS7.pdf', bbox_inches='tight', format = 'pdf', dpi = 600 )

plt.show()







==> anc/data/diffusion/msd/zoomIn.py <==


import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes, zoomed_inset_axes, mark_inset
import matplotlib as mpl

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 7
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2

mpl.rcParams['axes.prop_cycle'] = mpl.cycler(color=[(0,0,1), (.47,.67,.19), (0.3,0.5,0.93), (.64,.08,.18), (0,0.4,0.4)])

colors = [(0,0,1), (.47,.67,.19), (0.3,0.5,0.93), (.64,.08,.18), (0,0.4,0.4), (0, 0, 0)]

fig, insax = plt.subplots()

k = 0
 
spacing, length = 6, 150

# FIT

D, b = 1.85091546, 0.53113188
def f(t):
    return D*np.exp(-b/t)

# TEBD

res1, res2 = np.load('./msd_tebd_bDim512.npy'), np.load('./msd_tebd_bDim1024.npy') 
lengthTEBD = min(len(res1), len(res2), length)

res1, res2 = res1[:lengthTEBD], res2[:lengthTEBD]

x, y, yerr = res2[:, 0], np.gradient(res2[:, 1], res2[:, 0])/2, np.gradient(res1[:, 1], res1[:, 0])/2
x, y, yerr = x[1+spacing:length][::spacing], y[1+spacing:length][::spacing], abs(y-yerr)[1+spacing:length][::spacing]

insax.errorbar(x = x, y = y, yerr = yerr, marker = 'd', ls = 'none', markerfacecolor = lighten_color(colors[2], amount=0.5), markeredgecolor = colors[2], ecolor = colors[2], label = r'$D = 500 tebd$')

# TLCC

res1, res2 = np.load('./msd_bDim512.npy'), np.load('./msd_bDim1024.npy')

x, y, yerr = res2[:, 0], np.gradient(res2[:, 1], res2[:, 0])/2, np.gradient(res1[:, 1], res1[:, 0])/2
x, y, yerr = x[spacing:length][::spacing], y[spacing:length][::spacing], yerr[spacing:length][::spacing]
x, y, yerr = x, y, abs(yerr - y)

insax.errorbar(x = x, y = y, yerr = yerr, marker = 's', ls = 'none', markerfacecolor = lighten_color(colors[1], amount=0.5), markeredgecolor = colors[1], ecolor = colors[1], label = r'$D = 500 tlcc$')


x, y = np.arange(8, 15, 0.01), np.apply_along_axis(f, axis = 0, arr = np.arange(8, 15, 0.01))
insax.plot(x, y, color = 'k', linewidth = 2)

insax.set_ylabel(r'$\mathcal{D}(t)$', fontsize = 24)

insax.tick_params(axis='both', which='major', labelsize=24)
insax.set_ylim(-0.1, 2)

insax.axhline(D, color = (.64,.08,.18), ls = '--', linewidth = 2)

# PROCESS DATA

ax = inset_axes(insax, "100%", "100%",
                   bbox_to_anchor=(.35, .15, .65, .65),
                   bbox_transform=insax.transAxes)

spacing = 6

# TEBD PLOT

res1, res2 = np.load('./msd_tebd_bDim512.npy'), np.load('./msd_tebd_bDim1024.npy') 
length = min(len(res1), len(res2), length)

res1, res2 = res1[:lengthTEBD], res2[:lengthTEBD]

x, y, yerr = res2[1+spacing:length, 0][::spacing], res2[1+spacing:length, 1][::spacing], abs(res2[1+spacing:length, 1][::spacing] - res1[1+spacing:length, 1][::spacing])

ax.errorbar(x = x, y = y, yerr = yerr, marker = 'd', ls = 'none', markerfacecolor = lighten_color(colors[2], amount=0.5), markeredgecolor = colors[2], ecolor = colors[2], label = r'$D = 500 tebd$')

# TLCC

res1, res2 = np.load('./msd_bDim512.npy'), np.load('./msd_bDim1024.npy')
x, y, yerr = res2[:length, 0][::spacing], res2[:length, 1][::spacing], abs(res2[:length, 1][::spacing] - res1[:length, 1][::spacing])

ax.errorbar(x = x, y = y, yerr = yerr, marker = 's', ls = 'none', markerfacecolor = lighten_color(colors[1], amount=0.5), markeredgecolor = colors[1], ecolor = colors[1], label = r'$D = 500 tlcc$')
   
insax.set_xlabel(r'$t$', fontsize = 24)
ax.set_ylabel(r'$ W^2(t)$', fontsize = 24)

ax.tick_params(axis='both', which='major', labelsize=24)

# ZOOM INSET

zoom = zoomed_inset_axes(ax, 3.5, loc = 2)

###############################################################################################33

# TEBD PLOT

res1, res2 = np.load('./msd_tebd_bDim512.npy'), np.load('./msd_tebd_bDim1024.npy') 
length = min(len(res1), len(res2), length)

res1, res2 = res1[:lengthTEBD], res2[:lengthTEBD]

x, y, yerr = res2[1+spacing:length, 0][::spacing], res2[1+spacing:length, 1][::spacing], abs(res2[1+spacing:length, 1][::spacing] - res1[1+spacing:length, 1][::spacing])

idx = (x >= 13) & (x <= 15)
x, y, yerr = x[idx], y[idx], yerr[idx]

idx = (y >= 39.5) & (y <= 47.5)
x, y, yerr = x[idx], y[idx], abs(yerr[idx])

yerr = [ [ min(abs(39.5-y[n]), yerr[n]) for n in range(len(y)) ], [ min(abs(47.5-y[n]), yerr[n]) for n in range(len(y)) ]]
yerr = np.array(yerr)

zoom.errorbar(x = x, y = y, yerr = yerr, marker = 'd', ls = 'none', markerfacecolor = lighten_color(colors[2], amount=0.5), markeredgecolor = colors[2], ecolor = colors[2], label = r'$D = 500 tebd$', 
                markersize=3.5)

# TLCC

res1, res2 = np.load('./msd_bDim512.npy'), np.load('./msd_bDim1024.npy')
x, y, yerr = res2[:length, 0][::spacing], res2[:length, 1][::spacing], abs(res2[:length, 1][::spacing] - res1[:length, 1][::spacing])

idx = (x >= 13) & (x <= 15)
x, y, yerr = x[idx], y[idx], yerr[idx]

idx = (y >= 39.5) & (y <= 47.5)
x, y, yerr = x[idx], y[idx], abs(yerr[idx])

yerr = [ [ min(abs(39.5-y[n]), yerr[n]) for n in range(len(y)) ], [ min(abs(47.5-y[n]), yerr[n]) for n in range(len(y)) ]]
yerr = np.array(yerr)

zoom.errorbar(x = x, y = y, yerr = yerr, marker = 's', ls = 'none', markerfacecolor = lighten_color(colors[1], amount=0.5), markeredgecolor = colors[1], ecolor = colors[1], label = r'$D = 500 tlcc$',
                markersize=3.5)

####################################################################################################3

zoom.set_xlim(13, 15)
zoom.set_ylim(39.5, 47.5)

zoom.tick_params(
    axis='x',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    bottom=False,      # ticks along the bottom edge are off
    top=False,         # ticks along the top edge are off
    labelbottom=False)

zoom.tick_params(
    axis='y',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    left=False,      # ticks along the bottom edge are off
    right=False,         # ticks along the top edge are off
    labelleft=False)


mark_inset(ax, zoom, loc1=2, loc2=4, fc="none", ec="0.5")

plt.savefig('aZoomIn.svg', bbox_inches='tight', format = 'svg', dpi = 600 )

plt.show()







==> anc/data/diffusion/plotInfiniteTemperatureNonInt.py <==

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib as mpl

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 7
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2

mpl.rcParams['axes.prop_cycle'] = mpl.cycler(color=[(.64,.08,.18), (0,0.4,0.4), (1, 0.647, 0)])

colors = [(.64,.08,.18), (0,0.4,0.4), (1, 0.647, 0)]

fig, ax =  plt.subplots()

# PROCESS DATA

k = 0
 
bDim1, bDim2 = [200, 500]
spacing = 2

nonInt1 = np.loadtxt('./g-1.1/h0.5/corr_J1g-1.1h0.5dt0.1_D' + str(bDim1), comments = '%')
nonInt2 = np.loadtxt('./g-1.1/h0.5/corr_J1g-1.1h0.5dt0.1_D' + str(bDim2), comments = '%')

nonInt1, nonInt2 = nonInt1[ nonInt1[:, 2] == 17], nonInt2[ nonInt2[:, 2] == 17] 

distances = [0, 2, 4]

nonInt1 = [np.loadtxt('./processed/dataCorrelEnergy_J1g-1.1h0.5dt0.1_l' + str(l) + '_D' + str(bDim1) + '.txt', comments = '%') for l in [0, 2, 4]]
nonInt2 = [np.loadtxt('./processed/dataCorrelEnergy_J1g-1.1h0.5dt0.1_l' + str(l) + '_D' + str(bDim2) + '.txt', comments = '%') for l in [0, 2, 4]]


for (item1, item2) in zip(nonInt1, nonInt2):

    length = min(len(item1), len(item2), 150)
    
    x, y = item2[:length, 0], item2[:length, 1]
    yerr = y - item1[:length, 1]

    idx = (y >= 1e-1) & (y <= 2)
    x, y, yerr = x[idx], y[idx], abs(yerr[idx])

    yerr = [ [ min(abs(1e-1-y[n]), yerr[n]) for n in range(len(y)) ], [ min(abs(2-y[n]), yerr[n]) for n in range(len(y)) ]]
    yerr = np.array(yerr)

    ax.errorbar(x = x[::spacing], y = y[::spacing], yerr = yerr[:, ::spacing], marker = 's', ls = 'none', markerfacecolor = lighten_color(colors[k], amount=0.5), markeredgecolor = colors[k], label = r'$l = ' + str(distances[k]) + '$')

    k += 1

ax.legend(bbox_to_anchor=(0.12, 0.7, 0.3, 0.3), fontsize = 24, labelspacing = 0, borderpad = 0.2, handletextpad = 0.3, handlelength=1)

#ax.plot(np.linspace(0, 10, 100), 1/np.sqrt(np.linspace(0, 10, 100)), 'o')  

ax.set_xlabel(r'$t$', fontsize = 24)
ax.set_ylabel(r'$ tr(O_E^{[l]}(t)O_E^{[0]}(0))$', fontsize = 24)

ax.tick_params(axis='both', which='major', labelsize=24)
ax.set_yscale('log')
ax.set_ylim(1e-1, 2)
ax.set_xlim(right = 16)

#ax.set_xscale('log')

#ax.text(-2, 1.4, r'$(b)$', fontsize=30)

# INSET INTEGRABLE
insax = inset_axes(ax, "100%", "100%",
                   bbox_to_anchor=(.6, .5, .4, .45),
                   bbox_transform=ax.transAxes)

bDim1, bDim2 = [100, 200]
spacing = 2

int1 = np.loadtxt('./g0.5/h0/corr_J1g0.5h0dt0.1_D' + str(bDim1), comments = '%')
int2 = np.loadtxt('./g0.5/h0/corr_J1g0.5h0dt0.1_D' + str(bDim2), comments = '%')

int1, int2 = int1[ int1[:, 2] == 17], int2[ int2[:, 2] == 17] 

distances = [0, 2, 4]

int1 = [int1[ int1[:, 1] == distances[0]], int1[ int1[:, 1] == distances[1]], int1[ int1[:, 1] == distances[2]]]
int2 = [int2[ int2[:, 1] == distances[0]], int2[ int2[:, 1] == distances[1]], int2[ int2[:, 1] == distances[2]]]

insax.tick_params(axis='both', which='major', labelsize=24)

k = 0

exact = np.load('./exactEneAutocorrelations.npy')

for (item1, item2) in zip(int1, int2):

    length = min(len(item1), len(item2))
    
    x, y = item2[:length, 0], (item2[:length, 5] + 1j*item2[:length, 6])/(item2[:length, 3] + 1j*item2[:length, 4])
    yerr = y - (item1[:length, 5] + 1j*item1[:length, 6])/(item1[:length, 3] + 1j*item1[:length, 4])

    idx = (y >= 1e-2) & (y <= 2)
    x, y, yerr = x[idx], y[idx], abs(yerr[idx])

    yerr = [ [ min(abs(1e-2-y[n]), yerr[n]) for n in range(len(y)) ], [ min(abs(2-y[n]), yerr[n]) for n in range(len(y)) ]]
    yerr = np.array(yerr)

    insax.errorbar(x = x[::spacing], y = y[::spacing], yerr = yerr[:, ::spacing], marker = 's', ls = 'none', markerfacecolor = lighten_color(colors[k], amount=0.5), markeredgecolor = colors[k], markersize = 4)

    idx = exact[:, k+2] > 1e-2

    insax.plot(exact[idx, 0], exact[idx, k+2], 'k')

    k += 1

insax.set_yscale('log')
insax.set_ylim(1e-2, 2)



plt.savefig('infiniteTemperatureNonIntegrable.svg', bbox_inches='tight', format = 'svg', dpi = 600 )
plt.show()




==> anc/data/diffusion/processed/dataCorrelEnergy_J1g-1.1h0.5dt0.1_l0_D1000.txt <==
   1.0000000e-01   1.6545300e+00
   2.0000000e-01   1.5923100e+00
   3.0000000e-01   1.4978201e+00
   4.0000000e-01   1.3826695e+00
   5.0000000e-01   1.2594725e+00
   6.0000000e-01   1.1394487e+00
   7.0000000e-01   1.0306949e+00
   8.0000000e-01   9.3746836e-01
   9.0000000e-01   8.6044983e-01
   1.0000000e+00   7.9769467e-01
   1.1000000e+00   7.4593324e-01
   1.2000000e+00   7.0172751e-01
   1.3000000e+00   6.6231317e-01
   1.4000000e+00   6.2593450e-01
   1.5000000e+00   5.9184330e-01
   1.6000000e+00   5.5998646e-01
   1.7000000e+00   5.3066852e-01
   1.8000000e+00   5.0423159e-01
   1.9000000e+00   4.8085607e-01
   2.0000000e+00   4.6048564e-01
   2.1000000e+00   4.4285964e-01
   2.2000000e+00   4.2757490e-01
   2.3000000e+00   4.1416459e-01
   2.4000000e+00   4.0218099e-01
   2.5000000e+00   3.9122112e-01
   2.6000000e+00   3.8097350e-01
   2.7000000e+00   3.7121389e-01
   2.8000000e+00   3.6180906e-01
   2.9000000e+00   3.5271462e-01
   3.0000000e+00   3.4394767e-01
   3.1000000e+00   3.3557475e-01
   3.2000000e+00   3.2768153e-01
   3.3000000e+00   3.2033072e-01
   3.4000000e+00   3.1356114e-01
   3.5000000e+00   3.0735987e-01
   3.6000000e+00   3.0166993e-01
   3.7000000e+00   2.9640503e-01
   3.8000000e+00   2.9146077e-01
   3.9000000e+00   2.8674452e-01
   4.0000000e+00   2.8218856e-01
   4.1000000e+00   2.7776360e-01
   4.2000000e+00   2.7346405e-01
   4.3000000e+00   2.6931731e-01
   4.4000000e+00   2.6535193e-01
   4.5000000e+00   2.6159664e-01
   4.6000000e+00   2.5806755e-01
   4.7000000e+00   2.5475758e-01
   4.8000000e+00   2.5164094e-01
   4.9000000e+00   2.4868019e-01
   5.0000000e+00   2.4583520e-01
   5.1000000e+00   2.4306941e-01
   5.2000000e+00   2.4035955e-01
   5.3000000e+00   2.3769535e-01
   5.4000000e+00   2.3507924e-01
   5.5000000e+00   2.3252302e-01
   5.6000000e+00   2.3004103e-01
   5.7000000e+00   2.2764333e-01
   5.8000000e+00   2.2533414e-01
   5.9000000e+00   2.2310993e-01
   6.0000000e+00   2.2096067e-01
   6.1000000e+00   2.1887347e-01
   6.2000000e+00   2.1683580e-01
   6.3000000e+00   2.1483949e-01
   6.4000000e+00   2.1288054e-01
   6.5000000e+00   2.1096114e-01
   6.6000000e+00   2.0908532e-01
   6.7000000e+00   2.0725861e-01
   6.8000000e+00   2.0548345e-01
   6.9000000e+00   2.0375985e-01
   7.0000000e+00   2.0208464e-01
   7.1000000e+00   2.0045141e-01
   7.2000000e+00   1.9885589e-01
   7.3000000e+00   1.9729434e-01
   7.4000000e+00   1.9576533e-01
   7.5000000e+00   1.9427198e-01
   7.6000000e+00   1.9281887e-01
   7.7000000e+00   1.9141098e-01
   7.8000000e+00   1.9005075e-01
   7.9000000e+00   1.8873771e-01
   8.0000000e+00   1.8746653e-01
   8.1000000e+00   1.8622976e-01
   8.2000000e+00   1.8501696e-01
   8.3000000e+00   1.8381956e-01
   8.4000000e+00   1.8262908e-01
   8.5000000e+00   1.8144182e-01
   8.6000000e+00   1.8025862e-01
   8.7000000e+00   1.7908196e-01
   8.8000000e+00   1.7791674e-01
   8.9000000e+00   1.7676899e-01
   9.0000000e+00   1.7564390e-01
   9.1000000e+00   1.7454489e-01
   9.2000000e+00   1.7347362e-01
   9.3000000e+00   1.7242909e-01
   9.4000000e+00   1.7141037e-01
   9.5000000e+00   1.7041418e-01
   9.6000000e+00   1.6943751e-01
   9.7000000e+00   1.6847789e-01
   9.8000000e+00   1.6753259e-01
   9.9000000e+00   1.6660058e-01
   1.0000000e+01   1.6568047e-01


==> anc/data/diffusion/processed/dataCorrelEnergy_J1g-1.1h0.5dt0.1_l0_D200.txt <==
   1.0000000e-01   1.6545300e+00
   2.0000000e-01   1.5923100e+00
   3.0000000e-01   1.4978201e+00
   4.0000000e-01   1.3826695e+00
   5.0000000e-01   1.2594725e+00
   6.0000000e-01   1.1394487e+00
   7.0000000e-01   1.0306949e+00
   8.0000000e-01   9.3746836e-01
   9.0000000e-01   8.6044983e-01
   1.0000000e+00   7.9769467e-01
   1.1000000e+00   7.4593324e-01
   1.2000000e+00   7.0172751e-01
   1.3000000e+00   6.6231317e-01
   1.4000000e+00   6.2593450e-01
   1.5000000e+00   5.9184330e-01
   1.6000000e+00   5.5998646e-01
   1.7000000e+00   5.3066852e-01
   1.8000000e+00   5.0423159e-01
   1.9000000e+00   4.8085607e-01
   2.0000000e+00   4.6048564e-01
   2.1000000e+00   4.4285964e-01
   2.2000000e+00   4.2757490e-01
   2.3000000e+00   4.1416459e-01
   2.4000000e+00   4.0218099e-01
   2.5000000e+00   3.9122112e-01
   2.6000000e+00   3.8097350e-01
   2.7000000e+00   3.7121389e-01
   2.8000000e+00   3.6180906e-01
   2.9000000e+00   3.5271462e-01
   3.0000000e+00   3.4394767e-01
   3.1000000e+00   3.3557475e-01
   3.2000000e+00   3.2768153e-01
   3.3000000e+00   3.2033072e-01
   3.4000000e+00   3.1356114e-01
   3.5000000e+00   3.0735987e-01
   3.6000000e+00   3.0166993e-01
   3.7000000e+00   2.9640503e-01
   3.8000000e+00   2.9146077e-01
   3.9000000e+00   2.8674452e-01
   4.0000000e+00   2.8218856e-01
   4.1000000e+00   2.7776360e-01
   4.2000000e+00   2.7346405e-01
   4.3000000e+00   2.6931731e-01
   4.4000000e+00   2.6535193e-01
   4.5000000e+00   2.6159664e-01
   4.6000000e+00   2.5806755e-01
   4.7000000e+00   2.5475758e-01
   4.8000000e+00   2.5164094e-01
   4.9000000e+00   2.4868019e-01
   5.0000000e+00   2.4583520e-01
   5.1000000e+00   2.4306941e-01
   5.2000000e+00   2.4035928e-01
   5.3000000e+00   2.3769535e-01
   5.4000000e+00   2.3507924e-01
   5.5000000e+00   2.3252328e-01
   5.6000000e+00   2.3004103e-01
   5.7000000e+00   2.2764333e-01
   5.8000000e+00   2.2533440e-01
   5.9000000e+00   2.2311019e-01
   6.0000000e+00   2.2096093e-01
   6.1000000e+00   2.1887368e-01
   6.2000000e+00   2.1683602e-01
   6.3000000e+00   2.1483993e-01
   6.4000000e+00   2.1288100e-01
   6.5000000e+00   2.1096268e-01
   6.6000000e+00   2.0908686e-01
   6.7000000e+00   2.0726222e-01
   6.8000000e+00   2.0548707e-01
   6.9000000e+00   2.0376737e-01
   7.0000000e+00   2.0209165e-01
   7.1000000e+00   2.0046233e-01
   7.2000000e+00   1.9886681e-01
   7.3000000e+00   1.9730759e-01
   7.4000000e+00   1.9577937e-01
   7.5000000e+00   1.9428402e-01
   7.6000000e+00   1.9283327e-01
   7.7000000e+00   1.9141203e-01
   7.8000000e+00   1.9005340e-01
   7.9000000e+00   1.8870954e-01
   8.0000000e+00   1.8743834e-01
   8.1000000e+00   1.8617581e-01
   8.2000000e+00   1.8495848e-01
   8.3000000e+00   1.8373053e-01
   8.4000000e+00   1.8253505e-01
   8.5000000e+00   1.8129701e-01
   8.6000000e+00   1.8011007e-01
   8.7000000e+00   1.7887137e-01
   8.8000000e+00   1.7770832e-01
   8.9000000e+00   1.7650236e-01
   9.0000000e+00   1.7538526e-01
   9.1000000e+00   1.7426531e-01
   9.2000000e+00   1.7319998e-01
   9.3000000e+00   1.7212678e-01
   9.4000000e+00   1.7111078e-01
   9.5000000e+00   1.7009098e-01
   9.6000000e+00   1.6911143e-01
   9.7000000e+00   1.6808954e-01
   9.8000000e+00   1.6714099e-01
   9.9000000e+00   1.6620213e-01
   1.0000000e+01   1.6528786e-01
   1.0100000e+01   1.6436634e-01
   1.0200000e+01   1.6348169e-01
   1.0300000e+01   1.6254451e-01
   1.0400000e+01   1.6168891e-01
   1.0500000e+01   1.6081856e-01
   1.0600000e+01   1.5998757e-01
   1.0700000e+01   1.5912620e-01
   1.0800000e+01   1.5832401e-01
   1.0900000e+01   1.5747918e-01
   1.1000000e+01   1.5670199e-01
   1.1100000e+01   1.5592731e-01
   1.1200000e+01   1.5517395e-01
   1.1300000e+01   1.5437204e-01
   1.1400000e+01   1.5363976e-01
   1.1500000e+01   1.5285158e-01
   1.1600000e+01   1.5213894e-01
   1.1700000e+01   1.5144016e-01
   1.1800000e+01   1.5074916e-01
   1.1900000e+01   1.5007745e-01
   1.2000000e+01   1.4940537e-01
   1.2100000e+01   1.4873412e-01
   1.2200000e+01   1.4807707e-01
   1.2300000e+01   1.4740734e-01
   1.2400000e+01   1.4676358e-01
   1.2500000e+01   1.4609586e-01
   1.2600000e+01   1.4546216e-01
   1.2700000e+01   1.4487866e-01
   1.2800000e+01   1.4425827e-01
   1.2900000e+01   1.4367191e-01
   1.3000000e+01   1.4306451e-01
   1.3100000e+01   1.4249673e-01
   1.3200000e+01   1.4190895e-01
   1.3300000e+01   1.4138258e-01
   1.3400000e+01   1.4080728e-01
   1.3500000e+01   1.4027167e-01
   1.3600000e+01   1.3971190e-01
   1.3700000e+01   1.3918856e-01
   1.3800000e+01   1.3863917e-01
   1.3900000e+01   1.3814909e-01
   1.4000000e+01   1.3760774e-01
   1.4100000e+01   1.3713206e-01
   1.4200000e+01   1.3659930e-01
   1.4300000e+01   1.3613638e-01
   1.4400000e+01   1.3561429e-01
   1.4500000e+01   1.3521120e-01
   1.4600000e+01   1.3469668e-01
   1.4700000e+01   1.3429091e-01
   1.4800000e+01   1.3378365e-01
   1.4900000e+01   1.3335462e-01
   1.5000000e+01   1.3285306e-01
   1.5100000e+01   1.3241184e-01
   1.5200000e+01   1.3191781e-01
   1.5300000e+01   1.3149598e-01
   1.5400000e+01   1.3101311e-01
   1.5500000e+01   1.3049695e-01
   1.5600000e+01   1.3001753e-01
   1.5700000e+01   1.2961204e-01
   1.5800000e+01   1.2914013e-01
   1.5900000e+01   1.2873718e-01
   1.6000000e+01   1.2827359e-01
   1.6100000e+01   1.2787958e-01
   1.6200000e+01   1.2742072e-01
   1.6300000e+01   1.2698409e-01
   1.6400000e+01   1.2653426e-01
   1.6500000e+01   1.2605927e-01
   1.6600000e+01   1.2561826e-01
   1.6700000e+01   1.2512040e-01
   1.6800000e+01   1.2468254e-01
   1.6900000e+01   1.2421343e-01
   1.7000000e+01   1.2378077e-01
   1.7100000e+01   1.2332103e-01
   1.7200000e+01   1.2289435e-01
   1.7300000e+01   1.2252789e-01
   1.7400000e+01   1.2210567e-01
   1.7500000e+01   1.2168782e-01
   1.7600000e+01   1.2127360e-01
   1.7700000e+01   1.2085820e-01
   1.7800000e+01   1.2045121e-01
   1.7900000e+01   1.2005755e-01
   1.8000000e+01   1.1965578e-01
   1.8100000e+01   1.1922909e-01
   1.8200000e+01   1.1883226e-01
   1.8300000e+01   1.1842716e-01
   1.8400000e+01   1.1803549e-01
   1.8500000e+01   1.1761589e-01
   1.8600000e+01   1.1723120e-01
   1.8700000e+01   1.1691011e-01
   1.8800000e+01   1.1653236e-01
   1.8900000e+01   1.1614633e-01
   1.9000000e+01   1.1577245e-01
   1.9100000e+01   1.1544901e-01
   1.9200000e+01   1.1508133e-01
   1.9300000e+01   1.1476372e-01
   1.9400000e+01   1.1440094e-01
   1.9500000e+01   1.1394728e-01
   1.9600000e+01   1.1359071e-01
   1.9700000e+01   1.1315686e-01
   1.9800000e+01   1.1280981e-01
   1.9900000e+01   1.1242741e-01
   2.0000000e+01   1.1209191e-01
   2.0100000e+01   1.1167338e-01
   2.0200000e+01   1.1134024e-01


==> anc/data/diffusion/processed/dataCorrelEnergy_J1g-1.1h0.5dt0.1_l0_D500.txt <==
   1.0000000e-01   1.6545300e+00
   2.0000000e-01   1.5923100e+00
   3.0000000e-01   1.4978201e+00
   4.0000000e-01   1.3826695e+00
   5.0000000e-01   1.2594725e+00
   6.0000000e-01   1.1394487e+00
   7.0000000e-01   1.0306949e+00
   8.0000000e-01   9.3746836e-01
   9.0000000e-01   8.6044983e-01
   1.0000000e+00   7.9769467e-01
   1.1000000e+00   7.4593324e-01
   1.2000000e+00   7.0172751e-01
   1.3000000e+00   6.6231317e-01
   1.4000000e+00   6.2593450e-01
   1.5000000e+00   5.9184330e-01
   1.6000000e+00   5.5998646e-01
   1.7000000e+00   5.3066852e-01
   1.8000000e+00   5.0423159e-01
   1.9000000e+00   4.8085607e-01
   2.0000000e+00   4.6048564e-01
   2.1000000e+00   4.4285964e-01
   2.2000000e+00   4.2757490e-01
   2.3000000e+00   4.1416459e-01
   2.4000000e+00   4.0218099e-01
   2.5000000e+00   3.9122112e-01
   2.6000000e+00   3.8097350e-01
   2.7000000e+00   3.7121389e-01
   2.8000000e+00   3.6180906e-01
   2.9000000e+00   3.5271462e-01
   3.0000000e+00   3.4394767e-01
   3.1000000e+00   3.3557475e-01
   3.2000000e+00   3.2768153e-01
   3.3000000e+00   3.2033072e-01
   3.4000000e+00   3.1356114e-01
   3.5000000e+00   3.0735987e-01
   3.6000000e+00   3.0166993e-01
   3.7000000e+00   2.9640503e-01
   3.8000000e+00   2.9146077e-01
   3.9000000e+00   2.8674452e-01
   4.0000000e+00   2.8218856e-01
   4.1000000e+00   2.7776360e-01
   4.2000000e+00   2.7346405e-01
   4.3000000e+00   2.6931731e-01
   4.4000000e+00   2.6535193e-01
   4.5000000e+00   2.6159664e-01
   4.6000000e+00   2.5806755e-01
   4.7000000e+00   2.5475758e-01
   4.8000000e+00   2.5164094e-01
   4.9000000e+00   2.4868019e-01
   5.0000000e+00   2.4583520e-01
   5.1000000e+00   2.4306941e-01
   5.2000000e+00   2.4035955e-01
   5.3000000e+00   2.3769535e-01
   5.4000000e+00   2.3507924e-01
   5.5000000e+00   2.3252302e-01
   5.6000000e+00   2.3004103e-01
   5.7000000e+00   2.2764333e-01
   5.8000000e+00   2.2533414e-01
   5.9000000e+00   2.2310993e-01
   6.0000000e+00   2.2096067e-01
   6.1000000e+00   2.1887347e-01
   6.2000000e+00   2.1683580e-01
   6.3000000e+00   2.1483949e-01
   6.4000000e+00   2.1288054e-01
   6.5000000e+00   2.1096114e-01
   6.6000000e+00   2.0908532e-01
   6.7000000e+00   2.0725861e-01
   6.8000000e+00   2.0548345e-01
   6.9000000e+00   2.0375985e-01
   7.0000000e+00   2.0208464e-01
   7.1000000e+00   2.0045141e-01
   7.2000000e+00   1.9885589e-01
   7.3000000e+00   1.9729434e-01
   7.4000000e+00   1.9576533e-01
   7.5000000e+00   1.9427198e-01
   7.6000000e+00   1.9281913e-01
   7.7000000e+00   1.9141098e-01
   7.8000000e+00   1.9005075e-01
   7.9000000e+00   1.8873745e-01
   8.0000000e+00   1.8746627e-01
   8.1000000e+00   1.8622899e-01
   8.2000000e+00   1.8501644e-01
   8.3000000e+00   1.8381753e-01
   8.4000000e+00   1.8262705e-01
   8.5000000e+00   1.8143803e-01
   8.6000000e+00   1.8025457e-01
   8.7000000e+00   1.7907570e-01
   8.8000000e+00   1.7791024e-01
   8.9000000e+00   1.7676346e-01
   9.0000000e+00   1.7563814e-01
   9.1000000e+00   1.7453953e-01
   9.2000000e+00   1.7346827e-01
   9.3000000e+00   1.7242371e-01
   9.4000000e+00   1.7140472e-01
   9.5000000e+00   1.7040946e-01
   9.6000000e+00   1.6943277e-01
   9.7000000e+00   1.6847141e-01
   9.8000000e+00   1.6752556e-01
   9.9000000e+00   1.6658844e-01
   1.0000000e+01   1.6566809e-01
   1.0100000e+01   1.6475846e-01
   1.0200000e+01   1.6386393e-01
   1.0300000e+01   1.6298194e-01
   1.0400000e+01   1.6211701e-01
   1.0500000e+01   1.6127324e-01
   1.0600000e+01   1.6044113e-01
   1.0700000e+01   1.5962548e-01
   1.0800000e+01   1.5882389e-01
   1.0900000e+01   1.5804095e-01
   1.1000000e+01   1.5726459e-01
   1.1100000e+01   1.5649413e-01
   1.1200000e+01   1.5573904e-01
   1.1300000e+01   1.5499246e-01
   1.1400000e+01   1.5425899e-01
   1.1500000e+01   1.5353255e-01
   1.1600000e+01   1.5282231e-01
   1.1700000e+01   1.5213255e-01
   1.1800000e+01   1.5144753e-01
   1.1900000e+01   1.5077049e-01
   1.2000000e+01   1.5010617e-01
   1.2100000e+01   1.4943754e-01
   1.2200000e+01   1.4878617e-01
   1.2300000e+01   1.4813578e-01
   1.2400000e+01   1.4749538e-01
   1.2500000e+01   1.4686065e-01
   1.2600000e+01   1.4623437e-01
   1.2700000e+01   1.4559766e-01
   1.2800000e+01   1.4498677e-01
   1.2900000e+01   1.4436436e-01
   1.3000000e+01   1.4376876e-01
   1.3100000e+01   1.4315803e-01
   1.3200000e+01   1.4257744e-01
   1.3300000e+01   1.4200381e-01
   1.3400000e+01   1.4143826e-01
   1.3500000e+01   1.4086839e-01
   1.3600000e+01   1.4031710e-01
   1.3700000e+01   1.3976658e-01
   1.3800000e+01   1.3922902e-01
   1.3900000e+01   1.3869839e-01
   1.4000000e+01   1.3817245e-01
   1.4100000e+01   1.3765363e-01
   1.4200000e+01   1.3713884e-01
   1.4300000e+01   1.3663333e-01
   1.4400000e+01   1.3613076e-01
   1.4500000e+01   1.3562344e-01
   1.4600000e+01   1.3513151e-01
   1.4700000e+01   1.3463239e-01
   1.4800000e+01   1.3414925e-01
   1.4900000e+01   1.3369276e-01
   1.5000000e+01   1.3321686e-01
   1.5100000e+01   1.3274186e-01
   1.5200000e+01   1.3227580e-01
   1.5300000e+01   1.3183912e-01
   1.5400000e+01   1.3138395e-01
   1.5500000e+01   1.3093545e-01
   1.5600000e+01   1.3049164e-01
   1.5700000e+01   1.3009255e-01
   1.5800000e+01   1.2965776e-01
   1.5900000e+01   1.2923550e-01
   1.6000000e+01   1.2880846e-01
   1.6100000e+01   1.2839606e-01
   1.6200000e+01   1.2797603e-01
   1.6300000e+01   1.2757467e-01
   1.6400000e+01   1.2716293e-01
   1.6500000e+01   1.2677730e-01
   1.6600000e+01   1.2637177e-01
   1.6700000e+01   1.2598131e-01
   1.6800000e+01   1.2558325e-01
   1.6900000e+01   1.2523761e-01
   1.7000000e+01   1.2484499e-01
   1.7100000e+01   1.2448152e-01
   1.7200000e+01   1.2409639e-01
   1.7300000e+01   1.2374085e-01
   1.7400000e+01   1.2336244e-01
   1.7500000e+01   1.2302773e-01
   1.7600000e+01   1.2265679e-01
   1.7700000e+01   1.2234042e-01
   1.7800000e+01   1.2197490e-01
   1.7900000e+01   1.2165949e-01
   1.8000000e+01   1.2130068e-01
   1.8100000e+01   1.2101011e-01
   1.8200000e+01   1.2065570e-01
   1.8300000e+01   1.2035299e-01
   1.8400000e+01   1.2000553e-01
   1.8500000e+01   1.1969878e-01
   1.8600000e+01   1.1935596e-01
   1.8700000e+01   1.1905411e-01
   1.8800000e+01   1.1871567e-01
   1.8900000e+01   1.1838700e-01
   1.9000000e+01   1.1805372e-01
   1.9100000e+01   1.1771717e-01
   1.9200000e+01   1.1738984e-01


==> anc/data/diffusion/processed/dataCorrelEnergy_J1g-1.1h0.5dt0.1_l2_D1000.txt <==
   2.0000000e-01   4.8966500e-04
   3.0000000e-01   2.8084300e-03
   4.0000000e-01   8.7865400e-03
   5.0000000e-01   2.0240343e-02
   6.0000000e-01   3.8443788e-02
   7.0000000e-01   6.3708599e-02
   8.0000000e-01   9.5185424e-02
   9.0000000e-01   1.3094302e-01
   1.0000000e+00   1.6830666e-01
   1.1000000e+00   2.0437261e-01
   1.2000000e+00   2.3655928e-01
   1.3000000e+00   2.6305257e-01
   1.4000000e+00   2.8304465e-01
   1.5000000e+00   2.9671789e-01
   1.6000000e+00   3.0501910e-01
   1.7000000e+00   3.0930321e-01
   1.8000000e+00   3.1096727e-01
   1.9000000e+00   3.1116126e-01
   2.0000000e+00   3.1063467e-01
   2.1000000e+00   3.0974162e-01
   2.2000000e+00   3.0852225e-01
   2.3000000e+00   3.0686416e-01
   2.4000000e+00   3.0463569e-01
   2.5000000e+00   3.0178145e-01
   2.6000000e+00   2.9835041e-01
   2.7000000e+00   2.9447710e-01
   2.8000000e+00   2.9033479e-01
   2.9000000e+00   2.8608815e-01
   3.0000000e+00   2.8186803e-01
   3.1000000e+00   2.7775257e-01
   3.2000000e+00   2.7378502e-01
   3.3000000e+00   2.6998212e-01
   3.4000000e+00   2.6634768e-01
   3.5000000e+00   2.6288272e-01
   3.6000000e+00   2.5958106e-01
   3.7000000e+00   2.5642116e-01
   3.8000000e+00   2.5336924e-01
   3.9000000e+00   2.5038159e-01
   4.0000000e+00   2.4741265e-01
   4.1000000e+00   2.4443028e-01
   4.2000000e+00   2.4142239e-01
   4.3000000e+00   2.3840106e-01
   4.4000000e+00   2.3539988e-01
   4.5000000e+00   2.3246129e-01
   4.6000000e+00   2.2962490e-01
   4.7000000e+00   2.2691758e-01
   4.8000000e+00   2.2434715e-01
   4.9000000e+00   2.2190303e-01
   5.0000000e+00   2.1956149e-01
   5.1000000e+00   2.1729585e-01
   5.2000000e+00   2.1508670e-01
   5.3000000e+00   2.1292458e-01
   5.4000000e+00   2.1081448e-01
   5.5000000e+00   2.0877079e-01
   5.6000000e+00   2.0681101e-01
   5.7000000e+00   2.0494878e-01
   5.8000000e+00   2.0319067e-01
   5.9000000e+00   2.0153031e-01
   6.0000000e+00   1.9995163e-01
   6.1000000e+00   1.9843310e-01
   6.2000000e+00   1.9695264e-01
   6.3000000e+00   1.9549254e-01
   6.4000000e+00   1.9404354e-01
   6.5000000e+00   1.9260465e-01
   6.6000000e+00   1.9118111e-01
   6.7000000e+00   1.8978137e-01
   6.8000000e+00   1.8841262e-01
   6.9000000e+00   1.8707914e-01
   7.0000000e+00   1.8577998e-01
   7.1000000e+00   1.8451114e-01
   7.2000000e+00   1.8326644e-01
   7.3000000e+00   1.8204053e-01
   7.4000000e+00   1.8083193e-01
   7.5000000e+00   1.7964214e-01
   7.6000000e+00   1.7847432e-01
   7.7000000e+00   1.7733361e-01
   7.8000000e+00   1.7622462e-01
   7.9000000e+00   1.7514841e-01
   8.0000000e+00   1.7410275e-01
   8.1000000e+00   1.7308254e-01
   8.2000000e+00   1.7208094e-01
   8.3000000e+00   1.7109065e-01
   8.4000000e+00   1.7010676e-01
   8.5000000e+00   1.6912671e-01
   8.6000000e+00   1.6815166e-01
   8.7000000e+00   1.6718424e-01
   8.8000000e+00   1.6623011e-01
   8.9000000e+00   1.6529404e-01
   9.0000000e+00   1.6437999e-01
   9.1000000e+00   1.6349017e-01
   9.2000000e+00   1.6262456e-01
   9.3000000e+00   1.6178270e-01
   9.4000000e+00   1.6096089e-01
   9.5000000e+00   1.6015687e-01
   9.6000000e+00   1.5936633e-01
   9.7000000e+00   1.5858538e-01
   9.8000000e+00   1.5781335e-01
   9.9000000e+00   1.5704752e-01
   1.0000000e+01   1.5628637e-01
   1.0100000e+01   1.5553172e-01
   1.0200000e+01   1.5478097e-01


==> anc/data/diffusion/processed/dataCorrelEnergy_J1g-1.1h0.5dt0.1_l2_D200.txt <==
   2.0000000e-01   4.8966500e-04
   3.0000000e-01   2.8084300e-03
   4.0000000e-01   8.7865400e-03
   5.0000000e-01   2.0240343e-02
   6.0000000e-01   3.8443788e-02
   7.0000000e-01   6.3708599e-02
   8.0000000e-01   9.5185424e-02
   9.0000000e-01   1.3094302e-01
   1.0000000e+00   1.6830666e-01
   1.1000000e+00   2.0437261e-01
   1.2000000e+00   2.3655928e-01
   1.3000000e+00   2.6305257e-01
   1.4000000e+00   2.8304465e-01
   1.5000000e+00   2.9671789e-01
   1.6000000e+00   3.0501910e-01
   1.7000000e+00   3.0930321e-01
   1.8000000e+00   3.1096727e-01
   1.9000000e+00   3.1116126e-01
   2.0000000e+00   3.1063467e-01
   2.1000000e+00   3.0974162e-01
   2.2000000e+00   3.0852225e-01
   2.3000000e+00   3.0686416e-01
   2.4000000e+00   3.0463569e-01
   2.5000000e+00   3.0178145e-01
   2.6000000e+00   2.9835041e-01
   2.7000000e+00   2.9447710e-01
   2.8000000e+00   2.9033479e-01
   2.9000000e+00   2.8608815e-01
   3.0000000e+00   2.8186803e-01
   3.1000000e+00   2.7775257e-01
   3.2000000e+00   2.7378502e-01
   3.3000000e+00   2.6998212e-01
   3.4000000e+00   2.6634768e-01
   3.5000000e+00   2.6288272e-01
   3.6000000e+00   2.5958106e-01
   3.7000000e+00   2.5642116e-01
   3.8000000e+00   2.5336924e-01
   3.9000000e+00   2.5038159e-01
   4.0000000e+00   2.4741265e-01
   4.1000000e+00   2.4443028e-01
   4.2000000e+00   2.4142239e-01
   4.3000000e+00   2.3840106e-01
   4.4000000e+00   2.3539988e-01
   4.5000000e+00   2.3246129e-01
   4.6000000e+00   2.2962490e-01
   4.7000000e+00   2.2691758e-01
   4.8000000e+00   2.2434715e-01
   4.9000000e+00   2.2190330e-01
   5.0000000e+00   2.1956149e-01
   5.1000000e+00   2.1729585e-01
   5.2000000e+00   2.1508670e-01
   5.3000000e+00   2.1292458e-01
   5.4000000e+00   2.1081448e-01
   5.5000000e+00   2.0877053e-01
   5.6000000e+00   2.0681048e-01
   5.7000000e+00   2.0494878e-01
   5.8000000e+00   2.0319041e-01
   5.9000000e+00   2.0153057e-01
   6.0000000e+00   1.9995163e-01
   6.1000000e+00   1.9843284e-01
   6.2000000e+00   1.9695160e-01
   6.3000000e+00   1.9548889e-01
   6.4000000e+00   1.9403964e-01
   6.5000000e+00   1.9259739e-01
   6.6000000e+00   1.9117385e-01
   6.7000000e+00   1.8977070e-01
   6.8000000e+00   1.8840327e-01
   6.9000000e+00   1.8706125e-01
   7.0000000e+00   1.8576288e-01
   7.1000000e+00   1.8447509e-01
   7.2000000e+00   1.8322909e-01
   7.3000000e+00   1.8198098e-01
   7.4000000e+00   1.8076978e-01
   7.5000000e+00   1.7955472e-01
   7.6000000e+00   1.7838066e-01
   7.7000000e+00   1.7723449e-01
   7.8000000e+00   1.7611903e-01
   7.9000000e+00   1.7502755e-01
   8.0000000e+00   1.7397390e-01
   8.1000000e+00   1.7293151e-01
   8.2000000e+00   1.7191927e-01
   8.3000000e+00   1.7086282e-01
   8.4000000e+00   1.6986717e-01
   8.5000000e+00   1.6880561e-01
   8.6000000e+00   1.6782092e-01
   8.7000000e+00   1.6678551e-01
   8.8000000e+00   1.6582942e-01
   8.9000000e+00   1.6483705e-01
   9.0000000e+00   1.6392871e-01
   9.1000000e+00   1.6302163e-01
   9.2000000e+00   1.6216266e-01
   9.3000000e+00   1.6125591e-01
   9.4000000e+00   1.6043565e-01
   9.5000000e+00   1.5960704e-01
   9.6000000e+00   1.5881228e-01
   9.7000000e+00   1.5801502e-01
   9.8000000e+00   1.5723754e-01
   9.9000000e+00   1.5643728e-01
   1.0000000e+01   1.5567105e-01
   1.0100000e+01   1.5494512e-01
   1.0200000e+01   1.5419063e-01
   1.0300000e+01   1.5343642e-01
   1.0400000e+01   1.5269680e-01
   1.0500000e+01   1.5193078e-01
   1.0600000e+01   1.5120754e-01
   1.0700000e+01   1.5045096e-01
   1.0800000e+01   1.4974712e-01
   1.0900000e+01   1.4903284e-01
   1.1000000e+01   1.4834871e-01
   1.1100000e+01   1.4760143e-01
   1.1200000e+01   1.4693066e-01
   1.1300000e+01   1.4632891e-01
   1.1400000e+01   1.4567680e-01
   1.1500000e+01   1.4489208e-01
   1.1600000e+01   1.4425304e-01
   1.1700000e+01   1.4356824e-01
   1.1800000e+01   1.4294545e-01
   1.1900000e+01   1.4239387e-01
   1.2000000e+01   1.4178265e-01
   1.2100000e+01   1.4114918e-01
   1.2200000e+01   1.4054786e-01
   1.2300000e+01   1.3994464e-01
   1.2400000e+01   1.3934855e-01
   1.2500000e+01   1.3871978e-01
   1.2600000e+01   1.3814032e-01
   1.2700000e+01   1.3765338e-01
   1.2800000e+01   1.3707855e-01
   1.2900000e+01   1.3656835e-01
   1.3000000e+01   1.3601066e-01
   1.3100000e+01   1.3547566e-01
   1.3200000e+01   1.3492762e-01
   1.3300000e+01   1.3440348e-01
   1.3400000e+01   1.3386836e-01
   1.3500000e+01   1.3341278e-01
   1.3600000e+01   1.3288704e-01
   1.3700000e+01   1.3244361e-01
   1.3800000e+01   1.3192646e-01
   1.3900000e+01   1.3145918e-01
   1.4000000e+01   1.3094882e-01
   1.4100000e+01   1.3047497e-01
   1.4200000e+01   1.2997161e-01
   1.4300000e+01   1.2955531e-01
   1.4400000e+01   1.2905899e-01
   1.4500000e+01   1.2872855e-01
   1.4600000e+01   1.2823930e-01
   1.4700000e+01   1.2787784e-01
   1.4800000e+01   1.2739486e-01
   1.4900000e+01   1.2702523e-01
   1.5000000e+01   1.2654927e-01
   1.5100000e+01   1.2615936e-01
   1.5200000e+01   1.2568856e-01
   1.5300000e+01   1.2523208e-01
   1.5400000e+01   1.2476830e-01
   1.5500000e+01   1.2429568e-01
   1.5600000e+01   1.2383921e-01
   1.5700000e+01   1.2323465e-01
   1.5800000e+01   1.2277701e-01
   1.5900000e+01   1.2240739e-01
   1.6000000e+01   1.2195444e-01
   1.6100000e+01   1.2150473e-01
   1.6200000e+01   1.2105703e-01
   1.6300000e+01   1.2078544e-01
   1.6400000e+01   1.2034322e-01
   1.6500000e+01   1.1982836e-01
   1.6600000e+01   1.1939390e-01
   1.6700000e+01   1.1882752e-01
   1.6800000e+01   1.1839726e-01
   1.6900000e+01   1.1805242e-01
   1.7000000e+01   1.1762991e-01
   1.7100000e+01   1.1710875e-01
   1.7200000e+01   1.1668632e-01
   1.7300000e+01   1.1620690e-01
   1.7400000e+01   1.1578943e-01
   1.7500000e+01   1.1544133e-01
   1.7600000e+01   1.1502984e-01
   1.7700000e+01   1.1459620e-01
   1.7800000e+01   1.1418914e-01
   1.7900000e+01   1.1386558e-01
   1.8000000e+01   1.1346115e-01
   1.8100000e+01   1.1310880e-01
   1.8200000e+01   1.1271188e-01
   1.8300000e+01   1.1242631e-01
   1.8400000e+01   1.1203459e-01
   1.8500000e+01   1.1166487e-01
   1.8600000e+01   1.1127832e-01
   1.8700000e+01   1.1105048e-01
   1.8800000e+01   1.1067141e-01
   1.8900000e+01   1.1056132e-01
   1.9000000e+01   1.1018893e-01
   1.9100000e+01   1.1001049e-01
   1.9200000e+01   1.0964351e-01
   1.9300000e+01   1.0925690e-01
   1.9400000e+01   1.0889866e-01
   1.9500000e+01   1.0881599e-01
   1.9600000e+01   1.0846444e-01
   1.9700000e+01   1.0810844e-01
   1.9800000e+01   1.0776310e-01
   1.9900000e+01   1.0727788e-01
   2.0000000e+01   1.0693925e-01


==> anc/data/diffusion/processed/dataCorrelEnergy_J1g-1.1h0.5dt0.1_l2_D500.txt <==
   2.0000000e-01   4.8966500e-04
   3.0000000e-01   2.8084300e-03
   4.0000000e-01   8.7865400e-03
   5.0000000e-01   2.0240343e-02
   6.0000000e-01   3.8443788e-02
   7.0000000e-01   6.3708599e-02
   8.0000000e-01   9.5185424e-02
   9.0000000e-01   1.3094302e-01
   1.0000000e+00   1.6830666e-01
   1.1000000e+00   2.0437261e-01
   1.2000000e+00   2.3655928e-01
   1.3000000e+00   2.6305257e-01
   1.4000000e+00   2.8304465e-01
   1.5000000e+00   2.9671789e-01
   1.6000000e+00   3.0501910e-01
   1.7000000e+00   3.0930321e-01
   1.8000000e+00   3.1096727e-01
   1.9000000e+00   3.1116126e-01
   2.0000000e+00   3.1063467e-01
   2.1000000e+00   3.0974162e-01
   2.2000000e+00   3.0852225e-01
   2.3000000e+00   3.0686416e-01
   2.4000000e+00   3.0463569e-01
   2.5000000e+00   3.0178145e-01
   2.6000000e+00   2.9835041e-01
   2.7000000e+00   2.9447710e-01
   2.8000000e+00   2.9033479e-01
   2.9000000e+00   2.8608815e-01
   3.0000000e+00   2.8186803e-01
   3.1000000e+00   2.7775257e-01
   3.2000000e+00   2.7378502e-01
   3.3000000e+00   2.6998212e-01
   3.4000000e+00   2.6634768e-01
   3.5000000e+00   2.6288272e-01
   3.6000000e+00   2.5958106e-01
   3.7000000e+00   2.5642116e-01
   3.8000000e+00   2.5336924e-01
   3.9000000e+00   2.5038159e-01
   4.0000000e+00   2.4741265e-01
   4.1000000e+00   2.4443028e-01
   4.2000000e+00   2.4142239e-01
   4.3000000e+00   2.3840106e-01
   4.4000000e+00   2.3539988e-01
   4.5000000e+00   2.3246129e-01
   4.6000000e+00   2.2962490e-01
   4.7000000e+00   2.2691758e-01
   4.8000000e+00   2.2434715e-01
   4.9000000e+00   2.2190303e-01
   5.0000000e+00   2.1956149e-01
   5.1000000e+00   2.1729585e-01
   5.2000000e+00   2.1508670e-01
   5.3000000e+00   2.1292458e-01
   5.4000000e+00   2.1081448e-01
   5.5000000e+00   2.0877079e-01
   5.6000000e+00   2.0681101e-01
   5.7000000e+00   2.0494878e-01
   5.8000000e+00   2.0319067e-01
   5.9000000e+00   2.0153031e-01
   6.0000000e+00   1.9995163e-01
   6.1000000e+00   1.9843310e-01
   6.2000000e+00   1.9695264e-01
   6.3000000e+00   1.9549254e-01
   6.4000000e+00   1.9404354e-01
   6.5000000e+00   1.9260465e-01
   6.6000000e+00   1.9118111e-01
   6.7000000e+00   1.8978137e-01
   6.8000000e+00   1.8841262e-01
   6.9000000e+00   1.8707914e-01
   7.0000000e+00   1.8578024e-01
   7.1000000e+00   1.8451140e-01
   7.2000000e+00   1.8326670e-01
   7.3000000e+00   1.8204079e-01
   7.4000000e+00   1.8083245e-01
   7.5000000e+00   1.7964240e-01
   7.6000000e+00   1.7847458e-01
   7.7000000e+00   1.7733283e-01
   7.8000000e+00   1.7622358e-01
   7.9000000e+00   1.7514607e-01
   8.0000000e+00   1.7410016e-01
   8.1000000e+00   1.7307891e-01
   8.2000000e+00   1.7207731e-01
   8.3000000e+00   1.7108391e-01
   8.4000000e+00   1.7010054e-01
   8.5000000e+00   1.6911694e-01
   8.6000000e+00   1.6814241e-01
   8.7000000e+00   1.6716913e-01
   8.8000000e+00   1.6621526e-01
   8.9000000e+00   1.6527420e-01
   9.0000000e+00   1.6436068e-01
   9.1000000e+00   1.6346574e-01
   9.2000000e+00   1.6260015e-01
   9.3000000e+00   1.6175243e-01
   9.4000000e+00   1.6093037e-01
   9.5000000e+00   1.6011340e-01
   9.6000000e+00   1.5932131e-01
   9.7000000e+00   1.5853640e-01
   9.8000000e+00   1.5776254e-01
   9.9000000e+00   1.5699674e-01
   1.0000000e+01   1.5623583e-01
   1.0100000e+01   1.5547966e-01
   1.0200000e+01   1.5473046e-01
   1.0300000e+01   1.5398461e-01
   1.0400000e+01   1.5325112e-01
   1.0500000e+01   1.5251402e-01
   1.0600000e+01   1.5180185e-01
   1.0700000e+01   1.5109985e-01
   1.0800000e+01   1.5041090e-01
   1.0900000e+01   1.4971613e-01
   1.1000000e+01   1.4904655e-01
   1.1100000e+01   1.4839444e-01
   1.1200000e+01   1.4774309e-01
   1.1300000e+01   1.4709936e-01
   1.1400000e+01   1.4646308e-01
   1.1500000e+01   1.4584457e-01
   1.1600000e+01   1.4522652e-01
   1.1700000e+01   1.4461458e-01
   1.1800000e+01   1.4401456e-01
   1.1900000e+01   1.4342036e-01
   1.2000000e+01   1.4283445e-01
   1.2100000e+01   1.4224757e-01
   1.2200000e+01   1.4167359e-01
   1.2300000e+01   1.4108497e-01
   1.2400000e+01   1.4052084e-01
   1.2500000e+01   1.3995101e-01
   1.2600000e+01   1.3939963e-01
   1.2700000e+01   1.3885691e-01
   1.2800000e+01   1.3831885e-01
   1.2900000e+01   1.3775971e-01
   1.3000000e+01   1.3723392e-01
   1.3100000e+01   1.3670236e-01
   1.3200000e+01   1.3618774e-01
   1.3300000e+01   1.3567700e-01
   1.3400000e+01   1.3517532e-01
   1.3500000e+01   1.3469355e-01
   1.3600000e+01   1.3420380e-01
   1.3700000e+01   1.3373485e-01
   1.3800000e+01   1.3325447e-01
   1.3900000e+01   1.3276923e-01
   1.4000000e+01   1.3229818e-01
   1.4100000e+01   1.3185754e-01
   1.4200000e+01   1.3139555e-01
   1.4300000e+01   1.3095546e-01
   1.4400000e+01   1.3050203e-01
   1.4500000e+01   1.3004446e-01
   1.4600000e+01   1.2960118e-01
   1.4700000e+01   1.2915908e-01
   1.4800000e+01   1.2872232e-01
   1.4900000e+01   1.2832108e-01
   1.5000000e+01   1.2789208e-01
   1.5100000e+01   1.2749886e-01
   1.5200000e+01   1.2707735e-01
   1.5300000e+01   1.2667164e-01
   1.5400000e+01   1.2625894e-01
   1.5500000e+01   1.2590917e-01
   1.5600000e+01   1.2550478e-01
   1.5700000e+01   1.2510294e-01
   1.5800000e+01   1.2470605e-01
   1.5900000e+01   1.2439653e-01
   1.6000000e+01   1.2400559e-01
   1.6100000e+01   1.2363422e-01
   1.6200000e+01   1.2324870e-01
   1.6300000e+01   1.2286493e-01
   1.6400000e+01   1.2248564e-01
   1.6500000e+01   1.2218590e-01
   1.6600000e+01   1.2181310e-01
   1.6700000e+01   1.2145724e-01
   1.6800000e+01   1.2108989e-01
   1.6900000e+01   1.2076866e-01
   1.7000000e+01   1.2040620e-01
   1.7100000e+01   1.2018112e-01
   1.7200000e+01   1.1982512e-01
   1.7300000e+01   1.1949835e-01
   1.7400000e+01   1.1914805e-01
   1.7500000e+01   1.1883507e-01
   1.7600000e+01   1.1849019e-01
   1.7700000e+01   1.1825773e-01
   1.7800000e+01   1.1791854e-01
   1.7900000e+01   1.1764494e-01
   1.8000000e+01   1.1730936e-01
   1.8100000e+01   1.1701746e-01
   1.8200000e+01   1.1668706e-01
   1.8300000e+01   1.1646903e-01
   1.8400000e+01   1.1614277e-01
   1.8500000e+01   1.1590075e-01
   1.8600000e+01   1.1557836e-01
   1.8700000e+01   1.1527181e-01
   1.8800000e+01   1.1495304e-01
   1.8900000e+01   1.1467999e-01
   1.9000000e+01   1.1436560e-01
   1.9100000e+01   1.1403400e-01
   1.9200000e+01   1.1372349e-01
   1.9300000e+01   1.1334926e-01
   1.9400000e+01   1.1304314e-01


==> anc/data/diffusion/processed/dataCorrelEnergy_J1g-1.1h0.5dt0.1_l4_D1000.txt <==
   4.0000000e-01   1.4236800e-09
   5.0000000e-01   3.6456500e-08
   6.0000000e-01   3.9234600e-07
   7.0000000e-01   2.5883869e-06
   8.0000000e-01   1.2284594e-05
   9.0000000e-01   4.5766034e-05
   1.0000000e+00   1.4125740e-04
   1.1000000e+00   3.7451103e-04
   1.2000000e+00   8.7502469e-04
   1.3000000e+00   1.8360816e-03
   1.4000000e+00   3.5104132e-03
   1.5000000e+00   6.1853328e-03
   1.6000000e+00   1.0136715e-02
   1.7000000e+00   1.5569452e-02
   1.8000000e+00   2.2558626e-02
   1.9000000e+00   3.1009011e-02
   2.0000000e+00   4.0647290e-02
   2.1000000e+00   5.1055076e-02
   2.2000000e+00   6.1733142e-02
   2.3000000e+00   7.2187670e-02
   2.4000000e+00   8.2009350e-02
   2.5000000e+00   9.0929692e-02
   2.6000000e+00   9.8842489e-02
   2.7000000e+00   1.0578161e-01
   2.8000000e+00   1.1187336e-01
   2.9000000e+00   1.1727738e-01
   3.0000000e+00   1.2213296e-01
   3.1000000e+00   1.2652835e-01
   3.2000000e+00   1.3049663e-01
   3.3000000e+00   1.3403285e-01
   3.4000000e+00   1.3712235e-01
   3.5000000e+00   1.3976791e-01
   3.6000000e+00   1.4200383e-01
   3.7000000e+00   1.4389480e-01
   3.8000000e+00   1.4552114e-01
   3.9000000e+00   1.4695787e-01
   4.0000000e+00   1.4825756e-01
   4.1000000e+00   1.4944294e-01
   4.2000000e+00   1.5050975e-01
   4.3000000e+00   1.5143994e-01
   4.4000000e+00   1.5221702e-01
   4.5000000e+00   1.5283659e-01
   4.6000000e+00   1.5331174e-01
   4.7000000e+00   1.5366784e-01
   4.8000000e+00   1.5393255e-01
   4.9000000e+00   1.5412730e-01
   5.0000000e+00   1.5425892e-01
   5.1000000e+00   1.5432007e-01
   5.2000000e+00   1.5429279e-01
   5.3000000e+00   1.5415954e-01
   5.4000000e+00   1.5391236e-01
   5.5000000e+00   1.5355575e-01
   5.6000000e+00   1.5310954e-01
   5.7000000e+00   1.5260169e-01
   5.8000000e+00   1.5206205e-01
   5.9000000e+00   1.5151368e-01
   6.0000000e+00   1.5096908e-01
   6.1000000e+00   1.5042827e-01
   6.2000000e+00   1.4988234e-01
   6.3000000e+00   1.4931866e-01
   6.4000000e+00   1.4872846e-01
   6.5000000e+00   1.4810936e-01
   6.6000000e+00   1.4746824e-01
   6.7000000e+00   1.4681815e-01
   6.8000000e+00   1.4617552e-01
   6.9000000e+00   1.4555485e-01
   7.0000000e+00   1.4496460e-01
   7.1000000e+00   1.4440711e-01
   7.2000000e+00   1.4387699e-01
   7.3000000e+00   1.4336548e-01
   7.4000000e+00   1.4286271e-01
   7.5000000e+00   1.4236031e-01
   7.6000000e+00   1.4185456e-01
   7.7000000e+00   1.4134552e-01
   7.8000000e+00   1.4083508e-01
   7.9000000e+00   1.4032729e-01
   8.0000000e+00   1.3982578e-01
   8.1000000e+00   1.3933148e-01
   8.2000000e+00   1.3884444e-01
   8.3000000e+00   1.3836276e-01
   8.4000000e+00   1.3788529e-01
   8.5000000e+00   1.3741043e-01
   8.6000000e+00   1.3693935e-01
   8.7000000e+00   1.3647339e-01
   8.8000000e+00   1.3601504e-01
   8.9000000e+00   1.3556621e-01
   9.0000000e+00   1.3512879e-01
   9.1000000e+00   1.3470208e-01
   9.2000000e+00   1.3428467e-01
   9.3000000e+00   1.3387445e-01
   9.4000000e+00   1.3346777e-01
   9.5000000e+00   1.3306646e-01
   9.6000000e+00   1.3266086e-01
   9.7000000e+00   1.3225750e-01
   9.8000000e+00   1.3184841e-01
   9.9000000e+00   1.3144097e-01
   1.0000000e+01   1.3102989e-01
   1.0100000e+01   1.3062072e-01
   1.0200000e+01   1.3021238e-01
   1.0300000e+01   1.2980963e-01
   1.0400000e+01   1.2941076e-01


==> anc/data/diffusion/processed/dataCorrelEnergy_J1g-1.1h0.5dt0.1_l4_D200.txt <==
   4.0000000e-01   1.4236800e-09
   5.0000000e-01   3.6456500e-08
   6.0000000e-01   3.9234600e-07
   7.0000000e-01   2.5883869e-06
   8.0000000e-01   1.2284594e-05
   9.0000000e-01   4.5766034e-05
   1.0000000e+00   1.4125740e-04
   1.1000000e+00   3.7451103e-04
   1.2000000e+00   8.7502469e-04
   1.3000000e+00   1.8360816e-03
   1.4000000e+00   3.5104132e-03
   1.5000000e+00   6.1853328e-03
   1.6000000e+00   1.0136715e-02
   1.7000000e+00   1.5569452e-02
   1.8000000e+00   2.2558626e-02
   1.9000000e+00   3.1009011e-02
   2.0000000e+00   4.0647290e-02
   2.1000000e+00   5.1055076e-02
   2.2000000e+00   6.1733142e-02
   2.3000000e+00   7.2187670e-02
   2.4000000e+00   8.2009350e-02
   2.5000000e+00   9.0929692e-02
   2.6000000e+00   9.8842489e-02
   2.7000000e+00   1.0578161e-01
   2.8000000e+00   1.1187336e-01
   2.9000000e+00   1.1727738e-01
   3.0000000e+00   1.2213296e-01
   3.1000000e+00   1.2652835e-01
   3.2000000e+00   1.3049663e-01
   3.3000000e+00   1.3403285e-01
   3.4000000e+00   1.3712235e-01
   3.5000000e+00   1.3976791e-01
   3.6000000e+00   1.4200383e-01
   3.7000000e+00   1.4389480e-01
   3.8000000e+00   1.4552114e-01
   3.9000000e+00   1.4695787e-01
   4.0000000e+00   1.4825756e-01
   4.1000000e+00   1.4944294e-01
   4.2000000e+00   1.5050975e-01
   4.3000000e+00   1.5143994e-01
   4.4000000e+00   1.5221702e-01
   4.5000000e+00   1.5283659e-01
   4.6000000e+00   1.5331174e-01
   4.7000000e+00   1.5366784e-01
   4.8000000e+00   1.5393255e-01
   4.9000000e+00   1.5412730e-01
   5.0000000e+00   1.5425919e-01
   5.1000000e+00   1.5432007e-01
   5.2000000e+00   1.5429279e-01
   5.3000000e+00   1.5415981e-01
   5.4000000e+00   1.5391236e-01
   5.5000000e+00   1.5355575e-01
   5.6000000e+00   1.5310927e-01
   5.7000000e+00   1.5260142e-01
   5.8000000e+00   1.5206153e-01
   5.9000000e+00   1.5151316e-01
   6.0000000e+00   1.5096882e-01
   6.1000000e+00   1.5042827e-01
   6.2000000e+00   1.4988182e-01
   6.3000000e+00   1.4931944e-01
   6.4000000e+00   1.4872925e-01
   6.5000000e+00   1.4811054e-01
   6.6000000e+00   1.4746942e-01
   6.7000000e+00   1.4682156e-01
   6.8000000e+00   1.4617815e-01
   6.9000000e+00   1.4555499e-01
   7.0000000e+00   1.4496291e-01
   7.1000000e+00   1.4439647e-01
   7.2000000e+00   1.4386505e-01
   7.3000000e+00   1.4335122e-01
   7.4000000e+00   1.4284871e-01
   7.5000000e+00   1.4233691e-01
   7.6000000e+00   1.4182829e-01
   7.7000000e+00   1.4130897e-01
   7.8000000e+00   1.4079436e-01
   7.9000000e+00   1.4025992e-01
   8.0000000e+00   1.3975063e-01
   8.1000000e+00   1.3923352e-01
   8.2000000e+00   1.3873769e-01
   8.3000000e+00   1.3824748e-01
   8.4000000e+00   1.3776016e-01
   8.5000000e+00   1.3728567e-01
   8.6000000e+00   1.3680263e-01
   8.7000000e+00   1.3633849e-01
   8.8000000e+00   1.3586559e-01
   8.9000000e+00   1.3541141e-01
   9.0000000e+00   1.3496032e-01
   9.1000000e+00   1.3452745e-01
   9.2000000e+00   1.3409982e-01
   9.3000000e+00   1.3369070e-01
   9.4000000e+00   1.3326910e-01
   9.5000000e+00   1.3282803e-01
   9.6000000e+00   1.3240355e-01
   9.7000000e+00   1.3198116e-01
   9.8000000e+00   1.3155161e-01
   9.9000000e+00   1.3113300e-01
   1.0000000e+01   1.3070459e-01
   1.0100000e+01   1.3025895e-01
   1.0200000e+01   1.2983852e-01
   1.0300000e+01   1.2947869e-01
   1.0400000e+01   1.2906983e-01
   1.0500000e+01   1.2865268e-01
   1.0600000e+01   1.2825423e-01
   1.0700000e+01   1.2791642e-01
   1.0800000e+01   1.2753016e-01
   1.0900000e+01   1.2707034e-01
   1.1000000e+01   1.2668914e-01
   1.1100000e+01   1.2632431e-01
   1.1200000e+01   1.2594564e-01
   1.1300000e+01   1.2551486e-01
   1.1400000e+01   1.2513606e-01
   1.1500000e+01   1.2477771e-01
   1.1600000e+01   1.2439949e-01
   1.1700000e+01   1.2398413e-01
   1.1800000e+01   1.2360576e-01
   1.1900000e+01   1.2321403e-01
   1.2000000e+01   1.2283557e-01
   1.2100000e+01   1.2248487e-01
   1.2200000e+01   1.2210861e-01
   1.2300000e+01   1.2171664e-01
   1.2400000e+01   1.2134406e-01
   1.2500000e+01   1.2096434e-01
   1.2600000e+01   1.2059310e-01
   1.2700000e+01   1.2022561e-01
   1.2800000e+01   1.1985654e-01
   1.2900000e+01   1.1962029e-01
   1.3000000e+01   1.1925756e-01
   1.3100000e+01   1.1884443e-01
   1.3200000e+01   1.1848797e-01
   1.3300000e+01   1.1819441e-01
   1.3400000e+01   1.1784009e-01
   1.3500000e+01   1.1743860e-01
   1.3600000e+01   1.1708459e-01
   1.3700000e+01   1.1680694e-01
   1.3800000e+01   1.1645662e-01
   1.3900000e+01   1.1618662e-01
   1.4000000e+01   1.1583664e-01
   1.4100000e+01   1.1555938e-01
   1.4200000e+01   1.1520922e-01
   1.4300000e+01   1.1491907e-01
   1.4400000e+01   1.1457383e-01
   1.4500000e+01   1.1429712e-01
   1.4600000e+01   1.1395554e-01
   1.4700000e+01   1.1377920e-01
   1.4800000e+01   1.1344054e-01
   1.4900000e+01   1.1313033e-01
   1.5000000e+01   1.1279381e-01
   1.5100000e+01   1.1258133e-01
   1.5200000e+01   1.1224769e-01
   1.5300000e+01   1.1202808e-01
   1.5400000e+01   1.1169601e-01
   1.5500000e+01   1.1130482e-01
   1.5600000e+01   1.1097153e-01
   1.5700000e+01   1.1057940e-01
   1.5800000e+01   1.1024672e-01
   1.5900000e+01   1.0979701e-01
   1.6000000e+01   1.0945929e-01
   1.6100000e+01   1.0917785e-01
   1.6200000e+01   1.0883968e-01
   1.6300000e+01   1.0853074e-01
   1.6400000e+01   1.0819445e-01
   1.6500000e+01   1.0799036e-01
   1.6600000e+01   1.0766004e-01
   1.6700000e+01   1.0724532e-01
   1.6800000e+01   1.0691557e-01
   1.6900000e+01   1.0649792e-01
   1.7000000e+01   1.0616953e-01
   1.7100000e+01   1.0598728e-01
   1.7200000e+01   1.0566457e-01
   1.7300000e+01   1.0523103e-01
   1.7400000e+01   1.0491044e-01
   1.7500000e+01   1.0445711e-01
   1.7600000e+01   1.0413505e-01
   1.7700000e+01   1.0388443e-01
   1.7800000e+01   1.0356450e-01
   1.7900000e+01   1.0320740e-01
   1.8000000e+01   1.0288984e-01
   1.8100000e+01   1.0272055e-01
   1.8200000e+01   1.0240944e-01
   1.8300000e+01   1.0204670e-01
   1.8400000e+01   1.0173924e-01
   1.8500000e+01   1.0155894e-01
   1.8600000e+01   1.0125666e-01
   1.8700000e+01   1.0094480e-01
   1.8800000e+01   1.0064664e-01
   1.8900000e+01   1.0056453e-01
   1.9000000e+01   1.0026949e-01
   1.9100000e+01   1.0009348e-01
   1.9200000e+01   9.9808182e-02
   1.9300000e+01   9.9675407e-02
   1.9400000e+01   9.9392187e-02
   1.9500000e+01   9.8969980e-02
   1.9600000e+01   9.8692176e-02
   1.9700000e+01   9.8679078e-02
   1.9800000e+01   9.8405397e-02
   1.9900000e+01   9.8127821e-02
   2.0000000e+01   9.7860075e-02


==> anc/data/diffusion/processed/dataCorrelEnergy_J1g-1.1h0.5dt0.1_l4_D500.txt <==
   4.0000000e-01   1.4236800e-09
   5.0000000e-01   3.6456500e-08
   6.0000000e-01   3.9234600e-07
   7.0000000e-01   2.5883869e-06
   8.0000000e-01   1.2284594e-05
   9.0000000e-01   4.5766034e-05
   1.0000000e+00   1.4125740e-04
   1.1000000e+00   3.7451103e-04
   1.2000000e+00   8.7502469e-04
   1.3000000e+00   1.8360816e-03
   1.4000000e+00   3.5104132e-03
   1.5000000e+00   6.1853328e-03
   1.6000000e+00   1.0136715e-02
   1.7000000e+00   1.5569452e-02
   1.8000000e+00   2.2558626e-02
   1.9000000e+00   3.1009011e-02
   2.0000000e+00   4.0647290e-02
   2.1000000e+00   5.1055076e-02
   2.2000000e+00   6.1733142e-02
   2.3000000e+00   7.2187670e-02
   2.4000000e+00   8.2009350e-02
   2.5000000e+00   9.0929692e-02
   2.6000000e+00   9.8842489e-02
   2.7000000e+00   1.0578161e-01
   2.8000000e+00   1.1187336e-01
   2.9000000e+00   1.1727738e-01
   3.0000000e+00   1.2213296e-01
   3.1000000e+00   1.2652835e-01
   3.2000000e+00   1.3049663e-01
   3.3000000e+00   1.3403285e-01
   3.4000000e+00   1.3712235e-01
   3.5000000e+00   1.3976791e-01
   3.6000000e+00   1.4200383e-01
   3.7000000e+00   1.4389480e-01
   3.8000000e+00   1.4552114e-01
   3.9000000e+00   1.4695787e-01
   4.0000000e+00   1.4825756e-01
   4.1000000e+00   1.4944294e-01
   4.2000000e+00   1.5050975e-01
   4.3000000e+00   1.5143994e-01
   4.4000000e+00   1.5221702e-01
   4.5000000e+00   1.5283659e-01
   4.6000000e+00   1.5331174e-01
   4.7000000e+00   1.5366784e-01
   4.8000000e+00   1.5393255e-01
   4.9000000e+00   1.5412730e-01
   5.0000000e+00   1.5425892e-01
   5.1000000e+00   1.5432007e-01
   5.2000000e+00   1.5429279e-01
   5.3000000e+00   1.5415954e-01
   5.4000000e+00   1.5391236e-01
   5.5000000e+00   1.5355575e-01
   5.6000000e+00   1.5310954e-01
   5.7000000e+00   1.5260169e-01
   5.8000000e+00   1.5206205e-01
   5.9000000e+00   1.5151368e-01
   6.0000000e+00   1.5096908e-01
   6.1000000e+00   1.5042827e-01
   6.2000000e+00   1.4988234e-01
   6.3000000e+00   1.4931866e-01
   6.4000000e+00   1.4872846e-01
   6.5000000e+00   1.4810936e-01
   6.6000000e+00   1.4746824e-01
   6.7000000e+00   1.4681815e-01
   6.8000000e+00   1.4617552e-01
   6.9000000e+00   1.4555459e-01
   7.0000000e+00   1.4496460e-01
   7.1000000e+00   1.4440659e-01
   7.2000000e+00   1.4387646e-01
   7.3000000e+00   1.4336418e-01
   7.4000000e+00   1.4286141e-01
   7.5000000e+00   1.4235771e-01
   7.6000000e+00   1.4185222e-01
   7.7000000e+00   1.4134214e-01
   7.8000000e+00   1.4083170e-01
   7.9000000e+00   1.4032392e-01
   8.0000000e+00   1.3982241e-01
   8.1000000e+00   1.3932525e-01
   8.2000000e+00   1.3883848e-01
   8.3000000e+00   1.3835317e-01
   8.4000000e+00   1.3787570e-01
   8.5000000e+00   1.3740239e-01
   8.6000000e+00   1.3693158e-01
   8.7000000e+00   1.3646474e-01
   8.8000000e+00   1.3600639e-01
   8.9000000e+00   1.3555670e-01
   9.0000000e+00   1.3511902e-01
   9.1000000e+00   1.3469110e-01
   9.2000000e+00   1.3427370e-01
   9.3000000e+00   1.3385366e-01
   9.4000000e+00   1.3344699e-01
   9.5000000e+00   1.3303398e-01
   9.6000000e+00   1.3262967e-01
   9.7000000e+00   1.3220890e-01
   9.8000000e+00   1.3180084e-01
   9.9000000e+00   1.3138528e-01
   1.0000000e+01   1.3097677e-01
   1.0100000e+01   1.3055408e-01
   1.0200000e+01   1.3014624e-01
   1.0300000e+01   1.2973272e-01
   1.0400000e+01   1.2933257e-01
   1.0500000e+01   1.2894731e-01
   1.0600000e+01   1.2855967e-01
   1.0700000e+01   1.2817343e-01
   1.0800000e+01   1.2779644e-01
   1.0900000e+01   1.2742592e-01
   1.1000000e+01   1.2705861e-01
   1.1100000e+01   1.2667562e-01
   1.1200000e+01   1.2631105e-01
   1.1300000e+01   1.2594674e-01
   1.1400000e+01   1.2558201e-01
   1.1500000e+01   1.2520623e-01
   1.1600000e+01   1.2484312e-01
   1.1700000e+01   1.2448300e-01
   1.1800000e+01   1.2412181e-01
   1.1900000e+01   1.2377413e-01
   1.2000000e+01   1.2341489e-01
   1.2100000e+01   1.2303350e-01
   1.2200000e+01   1.2267876e-01
   1.2300000e+01   1.2232566e-01
   1.2400000e+01   1.2197459e-01
   1.2500000e+01   1.2161786e-01
   1.2600000e+01   1.2127197e-01
   1.2700000e+01   1.2090511e-01
   1.2800000e+01   1.2056445e-01
   1.2900000e+01   1.2023400e-01
   1.3000000e+01   1.1989733e-01
   1.3100000e+01   1.1955207e-01
   1.3200000e+01   1.1921911e-01
   1.3300000e+01   1.1887801e-01
   1.3400000e+01   1.1854976e-01
   1.3500000e+01   1.1822633e-01
   1.3600000e+01   1.1790327e-01
   1.3700000e+01   1.1760886e-01
   1.3800000e+01   1.1729024e-01
   1.3900000e+01   1.1696543e-01
   1.4000000e+01   1.1665228e-01
   1.4100000e+01   1.1632220e-01
   1.4200000e+01   1.1601425e-01
   1.4300000e+01   1.1575183e-01
   1.4400000e+01   1.1544931e-01
   1.4500000e+01   1.1513355e-01
   1.4600000e+01   1.1483597e-01
   1.4700000e+01   1.1453352e-01
   1.4800000e+01   1.1423988e-01
   1.4900000e+01   1.1393595e-01
   1.5000000e+01   1.1364521e-01
   1.5100000e+01   1.1339748e-01
   1.5200000e+01   1.1311088e-01
   1.5300000e+01   1.1285163e-01
   1.5400000e+01   1.1256994e-01
   1.5500000e+01   1.1229945e-01
   1.5600000e+01   1.1202039e-01
   1.5700000e+01   1.1176065e-01
   1.5800000e+01   1.1148627e-01
   1.5900000e+01   1.1123788e-01
   1.6000000e+01   1.1096560e-01
   1.6100000e+01   1.1076574e-01
   1.6200000e+01   1.1049708e-01
   1.6300000e+01   1.1024800e-01
   1.6400000e+01   1.0998321e-01
   1.6500000e+01   1.0974811e-01
   1.6600000e+01   1.0948543e-01
   1.6700000e+01   1.0928149e-01
   1.6800000e+01   1.0902194e-01
   1.6900000e+01   1.0880869e-01
   1.7000000e+01   1.0855200e-01
   1.7100000e+01   1.0835511e-01
   1.7200000e+01   1.0810075e-01
   1.7300000e+01   1.0797082e-01
   1.7400000e+01   1.0771932e-01
   1.7500000e+01   1.0749139e-01
   1.7600000e+01   1.0724377e-01
   1.7700000e+01   1.0703108e-01
   1.7800000e+01   1.0678376e-01
   1.7900000e+01   1.0662419e-01
   1.8000000e+01   1.0637971e-01
   1.8100000e+01   1.0621364e-01
   1.8200000e+01   1.0597175e-01
   1.8300000e+01   1.0577528e-01
   1.8400000e+01   1.0553522e-01
   1.8500000e+01   1.0538323e-01
   1.8600000e+01   1.0514448e-01
   1.8700000e+01   1.0498750e-01
   1.8800000e+01   1.0475160e-01
   1.8900000e+01   1.0452009e-01
   1.9000000e+01   1.0428600e-01
   1.9100000e+01   1.0407559e-01
   1.9200000e+01   1.0384203e-01
   1.9300000e+01   1.0358491e-01
   1.9400000e+01   1.0335318e-01
   1.9500000e+01   1.0303427e-01
   1.9600000e+01   1.0280258e-01


==> anc/data/globalQuenches/nonInt/heisenbergDMRG/plot.py <==

import numpy as np
import matplotlib.pyplot as plt

bondDimensions = [64, 128, 256, 512, 1024]
growth, tol = [], 1e-7

for bDim in bondDimensions:

    res = np.load('errorbDim' + str(bDim) + '.npy')
    res = res.sum(axis = -1)

    plt.plot(np.arange(len(res))/10, res, 'o')

    idx = np.where(res > tol)[0][0]

    growth.append(np.arange(len(res))[idx]/10)

plt.yscale('log')
plt.axhline(tol)
plt.show()    

growth = np.array(growth)
plt.plot(growth, bondDimensions, 'o')
plt.yscale('log')
plt.show()

res = np.c_[ np.array(growth).reshape(-1, 1), np.array(bondDimensions).reshape(-1, 1)]
np.save('scalingBondDimensionHeisenbergDMRG.npy', res)
    


==> anc/data/globalQuenches/plotCrit.py <==

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib as mpl

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 5
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2

mpl.rcParams['axes.prop_cycle'] = mpl.cycler(color=[(0,0,1), (.47,.67,.19), (0.3,0.5,0.93), (.64,.08,.18), (0.4,0,.4), (0,0.4,0.4)])

colors = [(0,0,1), (.47,.67,.19), (0.3,0.5,0.93), (.64,.08,.18), (0.4,0,.4), (0,0.4,0.4)]

fig, ax =  plt.subplots()

# PROCESS DATA

bDim1, bDim2 = 64, 128
spacing = 4

exact = np.load('exactCrit.npy')[1:]
    
hastings1 = np.load('./hastings/crit/resLongitudinalField0bondDimension' + str(bDim1) + 'trotterStep10.npy')
crit1 = np.load('./crit/resLongitudinalField0bondDimension' + str(bDim1) + 'trotterStep10.npy')

hastings2 = np.load('./hastings/crit/resLongitudinalField0bondDimension' + str(bDim2) + 'trotterStep10.npy')
crit2 = np.load('./crit/resLongitudinalField0bondDimension' + str(bDim2) + 'trotterStep10.npy')

tebd1, tebd2 = np.load('./crit/resbDim64.npy'), np.load('./crit/resbDim128.npy')


lengthH, lengthN = min(len(hastings1), len(hastings2)), min(len(crit1), len(crit2))

# PLOT TEBD

x, y = tebd1[1:, 0], tebd2[1:, 2]
yerr = y - tebd1[1:, 2]

ax.errorbar(x = x[::spacing], y = y[::spacing], yerr = abs(yerr)[::spacing], marker = 'd', ls = 'none', markerfacecolor = lighten_color(colors[2], amount=0.5), markeredgecolor = colors[2], ecolor = colors[2])

# PLOT STANDARD

x, y = crit1[:lengthN, 0], (crit2[:lengthN, 1]/crit2[:lengthN, 5])*np.exp(crit2[:lengthN, 2]-crit2[:lengthN, 6])
yerr = y - (crit1[:lengthN, 1]/crit1[:lengthN, 5])*np.exp(crit1[:lengthN, 2]-crit1[:lengthN, 6])

ax.errorbar(x = x[::spacing], y = y[::spacing], yerr = abs(yerr)[::spacing], marker = 's', ls = 'none', markerfacecolor = lighten_color(colors[1], amount=0.5), markeredgecolor = colors[1], ecolor = colors[1])

# PLOT HASTINGS

x, y = hastings1[:lengthH, 0], (hastings2[:lengthH, 1]/hastings2[:lengthH, 5])*np.exp(hastings2[:lengthH, 2]-hastings2[:lengthH, 6])
yerr = y - (hastings1[:lengthH, 1]/hastings1[:lengthH, 5])*np.exp(hastings1[:lengthH, 2]-hastings1[:lengthH, 6])

ax.errorbar(x = x[::spacing], y = y[::spacing], yerr = abs(yerr)[::spacing], marker = 'o', ls = 'none', markerfacecolor = lighten_color(colors[0], amount=0.5), markeredgecolor = colors[0], ecolor = colors[0])

# PLOT EXACT RESULTS

ax.plot(exact[:, 0], exact[:, 1], 'k')

ax.set_xlim(-1, 20)
ax.set_xlabel(r'$t$', fontsize = 20)
ax.set_ylabel(r'$\langle \sigma_x \rangle$', fontsize = 20)

ax.tick_params(axis='both', which='major', labelsize=20)


# INSET BOND DIMENSION
insax = inset_axes(ax, "100%", "100%",
                   bbox_to_anchor=(.65, .6, .3, .35),
                   bbox_transform=ax.transAxes)

scaling = np.load('./scalingBondDimension/scalingCrit.npy')

insax.plot(scaling[:, 1], scaling[:, 0], marker = 'd', ls = 'none', markerfacecolor = lighten_color(colors[2], amount=0.5), markeredgecolor = colors[2]) 
insax.plot(scaling[:, 2], scaling[:, 0], marker = 's', ls = 'none', markerfacecolor = lighten_color(colors[1], amount=0.5), markeredgecolor = colors[1])
insax.plot(scaling[:, 3], scaling[:, 0], marker = 'o', ls = 'none', markerfacecolor = lighten_color(colors[0], amount=0.5), markeredgecolor = colors[0]) 

insax.set_xlim(3, 24)

insax.set_yscale('log', base = 2)
insax.set_yticks([2**6, 2**8, 2**10])

#insax.set_xlim(left = 3, right=16)


insax.set_ylabel(r'$D$', fontsize = 20)

insax.tick_params(axis='both', which='major', labelsize=20)

plt.savefig('globalQuenchCrit.svg', bbox_inches='tight', format = 'svg', dpi = 600 )
plt.show()






==> anc/data/globalQuenches/plotIntegrable.py <==

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib as mpl

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 7
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2

mpl.rcParams['axes.prop_cycle'] = mpl.cycler(color=[(0,0,1), (.47,.67,.19), (0.3,0.5,0.93), (.64,.08,.18), (0.4,0,.4), (0,0.4,0.4)])

colors = [(0,0,1), (.47,.67,.19), (0.3,0.5,0.93), (.64,.08,.18), (0.4,0,.4), (0,0.4,0.4)]

fig, ax =  plt.subplots()

# PROCESS DATA

bDim1, bDim2 = 64, 128
spacing = 6

exact = np.load('exactInt.npy')[1:]

idx = exact[:, 0] < 20
exact = exact[idx, :]
    
hastings1 = np.load('./hastings/int/resLongitudinalField0bondDimension' + str(bDim1) + 'trotterStep10.npy')
int1 = np.load('./int/resLongitudinalField0bondDimension' + str(bDim1) + 'trotterStep10.npy')

hastings2 = np.load('./hastings/int/resLongitudinalField0bondDimension' + str(bDim2) + 'trotterStep10.npy')
int2 = np.load('./int/resLongitudinalField0bondDimension' + str(bDim2) + 'trotterStep10.npy')

lengthH, lengthN = min(len(hastings1), len(hastings2)), min(len(int1), len(int2))

tebd1, tebd2 = np.load('./int/resbDim64.npy'), np.load('./int/resbDim128.npy')

# PLOT TEBD

x, y = tebd1[1:, 0], tebd2[1:, 2]
yerr = y - tebd1[1:, 2]

idx = (x >= -1) & (x <= 20)
x, y, yerr = x[idx], y[idx], yerr[idx]

idx = (y >= 0.12) & (y <= 1.1)
x, y, yerr = x[idx], y[idx], abs(yerr[idx])

yerr = [ [ min(abs(0.12-y[n]), yerr[n]) for n in range(len(y)) ], [ min(abs(1.1-y[n]), yerr[n]) for n in range(len(y)) ]]
yerr = np.array(yerr)


ax.errorbar(x = x[::spacing], y = y[::spacing], yerr = abs(yerr)[:, ::spacing], marker = 'd', ls = 'none', markerfacecolor = lighten_color(colors[2], amount=0.5), markeredgecolor = colors[2], ecolor = colors[2], label = 'TEBD')

# PLOT STANDARD

x, y = int1[:lengthN, 0], (int2[:lengthN, 1]/int2[:lengthN, 5])*np.exp(int2[:lengthN, 2]-int2[:lengthN, 6])
yerr = y - (int1[:lengthN, 1]/int1[:lengthN, 5])*np.exp(int1[:lengthN, 2]-int1[:lengthN, 6])

idx = (x >= -1) & (x <= 20)
x, y, yerr = x[idx], y[idx], yerr[idx]

idx = (y >= 0.12) & (y <= 1.1)
x, y, yerr = x[idx], y[idx], abs(yerr[idx])

yerr = [ [ min(abs(0.12-y[n]), yerr[n]) for n in range(len(y)) ], [ min(abs(1.1-y[n]), yerr[n]) for n in range(len(y)) ]]
yerr = np.array(yerr)

ax.errorbar(x = x[::spacing], y = y[::spacing], yerr = abs(yerr)[:, ::spacing], marker = 's', ls = 'none', markerfacecolor = lighten_color(colors[1], amount=0.5), markeredgecolor = colors[1], ecolor = colors[1], label = 'Standard TLCC')

# PLOT HASTINGS

x, y = hastings1[:lengthH, 0], (hastings2[:lengthH, 1]/hastings2[:lengthH, 5])*np.exp(hastings2[:lengthH, 2]-hastings2[:lengthH, 6])
yerr = y - (hastings1[:lengthH, 1]/hastings1[:lengthH, 5])*np.exp(hastings1[:lengthH, 2]-hastings1[:lengthH, 6])

idx = (x >= -1) & (x <= 20)
x, y, yerr = x[idx], y[idx], yerr[idx]

idx = (y >= 0.12) & (y <= 1.1)
x, y, yerr = x[idx], y[idx], abs(yerr[idx])

yerr = [ [ min(abs(0.12-y[n]), yerr[n]) for n in range(len(y)) ], [ min(abs(1.1-y[n]), yerr[n]) for n in range(len(y)) ]]
yerr = np.array(yerr)

ax.errorbar(x = x[::spacing], y = y[::spacing], yerr = abs(yerr)[:, ::spacing], marker = 'o', ls = 'none', markerfacecolor = lighten_color(colors[0], amount=0.5), markeredgecolor = colors[0], ecolor = colors[0], label = 'Hybrid TLCC')

#ax.legend()

# EXACT

ax.plot(exact[:, 0], exact[:, 1], 'k')

ax.set_xlim(-1, 20)
ax.set_ylim(0.12, 1.1)
#ax.set_ylim(-1.12, -.9)
ax.set_xlabel(r'$t$', fontsize = 24)
ax.set_ylabel(r'$\langle \sigma_x \rangle$', fontsize = 24)

ax.tick_params(axis='both', which='major', labelsize=24)

#ax.text(2, 0.9, r'$(a)$', fontsize=30)

# INSET BOND DIMENSION
insax = inset_axes(ax, "100%", "100%",
                   bbox_to_anchor=(.65, .62, .3, .35),
                   bbox_transform=ax.transAxes)

scaling = np.load('./scalingBondDimension/scalingInt.npy')

insax.plot(scaling[:, 1], scaling[:, 0], marker = 'd', ls = 'none', markerfacecolor = lighten_color(colors[2], amount=0.5), markeredgecolor = colors[2]) 
insax.plot(scaling[:, 2], scaling[:, 0], marker = 's', ls = 'none', markerfacecolor = lighten_color(colors[1], amount=0.5), markeredgecolor = colors[1])
insax.plot(scaling[:, 3], scaling[:, 0], marker = 'o', ls = 'none', markerfacecolor = lighten_color(colors[0], amount=0.5), markeredgecolor = colors[0]) 

insax.set_xlim(4, 24)

#insax.set_xscale('log')

insax.set_xticks([5, 10, 15])
insax.set_xticklabels((r'$5$', r'$10$',r'$15$'), fontsize=24)
insax.set_xticks([], minor=True)

insax.set_yscale('log', base = 2)
insax.set_yticks([2**6, 2**8, 2**10])
insax.set_ylim(2**6-10, 2**10)


insax.set_ylabel(r'$D$', fontsize = 24)

insax.tick_params(axis='both', which='major', labelsize=24)

plt.savefig('plotInt.svg', bbox_inches='tight', format = 'svg', dpi = 600 )
plt.show()






==> anc/data/globalQuenches/plotNonIntegrable.py <==

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib as mpl
import subprocess

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 7
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2

mpl.rcParams['axes.prop_cycle'] = mpl.cycler(color=[(0,0,1), (.47,.67,.19), (0.3,0.5,0.93), (0.541, 0.169, 0.886)])

colors = [(0,0,1), (.47,.67,.19), (0.3,0.5,0.93), (0.541, 0.169, 0.886)]

fig, ax =  plt.subplots()

# PROCESS DATA

bDim1, bDim2 = [256, 512]
spacing = 6

hastings1 = np.load('./hastings/resLongitudinalField5bondDimension' + str(bDim1) + 'trotterStep10.npy')
nonInt1 = np.load('./nonInt/resLongitudinalField5bondDimension' + str(bDim1) + 'trotterStep10.npy')
tebd1 = np.load('./nonInt/resbDim256.npy')[1:]


hastings2 = np.load('./hastings/resLongitudinalField5bondDimension' + str(bDim2) + 'trotterStep10.npy')
nonInt2 = np.load('./nonInt/resLongitudinalField5bondDimension' + str(bDim2) + 'trotterStep10.npy')
tebd2 = np.load('./nonInt/resbDim512.npy')[1:]

lengthH, lengthN, lengthT = min(len(hastings1), len(hastings2)), min(len(nonInt1), len(nonInt2)), min(len(tebd1), len(tebd2))

# PLOT HEISENBERG DMRG

dmrg1, dmrg2 = np.load('./nonInt/heisenbergDMRG/resbDim256.npy'), np.load('./nonInt/heisenbergDMRG/resbDim512.npy')

lengthD = min(len(dmrg1), len(dmrg2), 110)

print('aaaaaaaaaaaaaaa', lengthD)

x, y = dmrg1[:lengthD, 0], dmrg2[:lengthD, 1]
yerr = y - dmrg1[:lengthD, 1]

idx = (x >= -1) & (x <= 20)
x, y, yerr = x[idx], y[idx], yerr[idx]

idx = (y >= -1.12) & (y <= -.9)
x, y, yerr = x[idx], y[idx], abs(yerr[idx])

yerr = [ [ min(abs(-1.12-y[n]), yerr[n]) for n in range(len(y)) ], [ min(abs(-.9-y[n]), yerr[n]) for n in range(len(y)) ]]
yerr = np.array(yerr)

ax.errorbar(x = x[1::spacing], y = y[1::spacing], yerr = abs(yerr)[:, 1::spacing], marker = '^', linestyle = 'none', markerfacecolor = lighten_color(colors[3], amount=0.5), markeredgecolor = colors[3], ecolor = colors[3], 
            label = 'Heisenberg DMRG')

# PLOT TEBD

x, y = tebd1[:lengthT, 0], tebd2[:lengthT, 1]
yerr = y - tebd1[:lengthT, 1]

idx = (x >= -1) & (x <= 20)
x, y, yerr = x[idx], y[idx], yerr[idx]

idx = (y >= -1.12) & (y <= -.9)
x, y, yerr = x[idx], y[idx], abs(yerr[idx])

yerr = [ [ min(abs(-1.12-y[n]), yerr[n]) for n in range(len(y)) ], [ min(abs(-.9-y[n]), yerr[n]) for n in range(len(y)) ]]
yerr = np.array(yerr)

ax.errorbar(x = x[::spacing], y = y[::spacing], yerr = abs(yerr)[:, ::spacing], marker = 'd', linestyle = 'none', markerfacecolor = lighten_color(colors[2], amount=0.5), markeredgecolor = colors[2], ecolor = colors[2],
            label =  'TEBD')

# PLOT STANDARD

x, y = nonInt1[:lengthH, 0], (nonInt2[:lengthH, 7]/nonInt2[:lengthH, 9])*np.exp(nonInt2[:lengthH, 8]-nonInt2[:lengthH, 10])
yerr = y - (nonInt1[:lengthH, 7]/nonInt1[:lengthH, 9])*np.exp(nonInt1[:lengthH, 8]-nonInt1[:lengthH, 10])

idx = (x >= -1) & (x <= 20)
x, y, yerr = x[idx], y[idx], yerr[idx]

idx = (y >= -1.12) & (y <= -.9)
x, y, yerr = x[idx], y[idx], abs(yerr[idx])

yerr = [ [ min(abs(-1.12-y[n]), yerr[n]) for n in range(len(y)) ], [ min(abs(-.9-y[n]), yerr[n]) for n in range(len(y)) ]]
yerr = np.array(yerr)

ax.errorbar(x = x[::spacing], y = y[::spacing], yerr = abs(yerr)[:, ::spacing], marker = 's', linestyle = 'none', markerfacecolor = lighten_color(colors[1], amount=0.5), markeredgecolor = colors[1], ecolor = colors[1],
            label = 'TLC')

# PLOT HASTINGS

x, y = hastings1[:lengthH, 0], (hastings2[:lengthH, 7]/hastings2[:lengthH, 9])*np.exp(hastings2[:lengthH, 8]-hastings2[:lengthH, 10])
yerr = y - (hastings1[:lengthH, 7]/hastings1[:lengthH, 9])*np.exp(hastings1[:lengthH, 8]-hastings1[:lengthH, 10])

idx = (x >= -1) & (x <= 20)
x, y, yerr = x[idx], y[idx], yerr[idx]

idx = (y >= -1.12) & (y <= -.9)
x, y, yerr = x[idx], y[idx], abs(yerr[idx])

yerr = [ [ min(abs(-1.12-y[n]), yerr[n]) for n in range(len(y)) ], [ min(abs(-.9-y[n]), yerr[n]) for n in range(len(y)) ]]
yerr = np.array(yerr)

ax.errorbar(x = x[::spacing], y = y[::spacing], yerr = yerr[:, ::spacing], marker = 'o', linestyle = 'none', markerfacecolor = lighten_color(colors[0], amount=0.5), markeredgecolor = colors[0], ecolor = colors[0],
            label = 'Hybrid TLC')

ax.set_xlim(-1, 20)
ax.set_ylim(-1.12, -.9)
ax.set_xlabel(r'$t$', fontsize = 24)
ax.set_ylabel(r'$\langle H \rangle$', fontsize = 24)

ax.set_yticks([-1.1, -1.05, -1, -0.95, -0.9])

ax.legend(loc = 'upper left', prop={'size': 15})

ax.tick_params(axis='both', which='major', labelsize=24)

# INSET BOND DIMENSION
insax = inset_axes(ax, "100%", "100%",
                   bbox_to_anchor=(.68, .6, .3, .35),
                   bbox_transform=ax.transAxes)

scaling = np.load('./scalingBondDimension/scalingNonInt.npy')

insax.plot(scaling[:, 4], scaling[:, 0], marker = '^', ls = 'none', markerfacecolor = lighten_color(colors[3], amount=0.5), markeredgecolor = colors[3])
insax.plot(scaling[:, 1], scaling[:, 0], marker = 'd', ls = 'none', markerfacecolor = lighten_color(colors[2], amount=0.5), markeredgecolor = colors[2]) 
insax.plot(scaling[:, 2], scaling[:, 0], marker = 's', ls = 'none', markerfacecolor = lighten_color(colors[1], amount=0.5), markeredgecolor = colors[1])
insax.plot(scaling[:, 3], scaling[:, 0], marker = 'o', ls = 'none', markerfacecolor = lighten_color(colors[0], amount=0.5), markeredgecolor = colors[0]) 

insax.set_xlim(2, 10)

insax.set_yscale('log', base = 2)

insax.set_yticks([2**6, 2**8, 2**10])

insax.set_ylabel(r'$D$', fontsize = 24, labelpad=-10)

insax.tick_params(axis='both', which='major', labelsize=24)

# INSET ENERGY

'''
insaxEne = inset_axes(ax, "100%", "100%",
                   bbox_to_anchor=(.2, .6, .3, .35),
                   bbox_transform=ax.transAxes)

hastings1 = np.load('./hastings/resLongitudinalField5bondDimension' + str(bDim1) + 'trotterStep10.npy')
nonInt1 = np.load('./nonInt/resLongitudinalField5bondDimension' + str(bDim1) + 'trotterStep10.npy')

hastings2 = np.load('./hastings/resLongitudinalField5bondDimension' + str(bDim2) + 'trotterStep10.npy')
nonInt2 = np.load('./nonInt/resLongitudinalField5bondDimension' + str(bDim2) + 'trotterStep10.npy')


lengthH, lengthN = min(len(hastings1), len(hastings2)), min(len(nonInt1), len(nonInt2))

# IF ENERGY WE HAVE TO TAKE 7-8 AS THE OBSERVABLES

# IF SIGMAX WE HAVE TO TAKE 1-2

# PLOT STANDARD

spacing = 4

x, y = nonInt1[:lengthH, 0], (nonInt2[:lengthH, 7]/nonInt2[:lengthH, 9])*np.exp(nonInt2[:lengthH, 8]-nonInt2[:lengthH, 10])
yerr = y - (nonInt1[:lengthH, 7]/nonInt1[:lengthH, 9])*np.exp(nonInt1[:lengthH, 8]-nonInt1[:lengthH, 10])

idx = (x >= 12) & (x <= 18)
x, y, yerr = x[idx], y[idx], yerr[idx]

idx = (y >= -1.05) & (y <= -1.03)
x, y, yerr = x[idx], y[idx], yerr[idx]

insaxEne.errorbar(x = x[::spacing], y = y[::spacing], yerr = abs(yerr)[::spacing], marker = 's', linestyle = 'none', markerfacecolor = lighten_color(colors[1], amount=0.5), markeredgecolor = colors[1], ecolor = colors[1])

# PLOT HASTINGS

x, y = hastings1[:lengthH, 0], (hastings2[:lengthH, 7]/hastings2[:lengthH, 9])*np.exp(hastings2[:lengthH, 8]-hastings2[:lengthH, 10])
yerr = y - (hastings1[:lengthH, 7]/hastings1[:lengthH, 9])*np.exp(hastings1[:lengthH, 8]-hastings1[:lengthH, 10])

idx = (x >= 12) & (x <= 18)
x, y, yerr = x[idx], y[idx], yerr[idx]

idx = (y >= -1.05) & (y <= -1.03)
x, y, yerr = x[idx], y[idx], yerr[idx]

insaxEne.errorbar(x = x[::spacing], y = y[::spacing], yerr = abs(yerr)[::spacing], marker = 'o', linestyle = 'none', markerfacecolor = lighten_color(colors[0], amount=0.5), markeredgecolor = colors[0], ecolor = colors[0])

insaxEne.set_ylim(-1.05, -1.03)
insaxEne.set_xlim(12, 18)

insaxEne.tick_params(axis='both', which='major', labelsize=20)
'''

plt.savefig('plotNonIntegrable.svg', bbox_inches='tight', format = 'svg', dpi = 600 )
plt.show()





==> anc/data/globalQuenches/scalingBondDimension/plotCrit.py <==

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib as mpl

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 8
mpl.rcParams['axes.linewidth'] = 4
mpl.rcParams['xtick.major.width'] = 6
mpl.rcParams['ytick.major.width'] = 6
mpl.rcParams['xtick.labelsize'] = 60
mpl.rcParams['ytick.labelsize'] = 60

# START PLOT

bDim = [64, 128, 256, 512, 1024]

# INTEGRABLE CASE

fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(20,8))

scaling = []

tolTEBD, tol = 1e-9, 1e-7
length, spacing = 200, 5

colors = ['C0', 'C1', 'C2', 'C3', 'C4']
k = 0

for x in bDim:

    tebd = np.load('./tebd/crit/errorbDim' + str(x) + '.npy')
    
    std, hastings = np.load('./../crit/resLongitudinalField0bondDimension' + str(x) + 'trotterStep10.npy'), \
                        np.load('./../hastings/secondRound/crit/resLongitudinalField0bondDimension' + str(x) + 'trotterStep10.npy')


    tebd = np.c_[0.1*np.arange(len(tebd)).reshape(-1, 1), tebd.reshape(-1, 1)]
    std, hastings = np.c_[ std[:, 0].reshape(-1, 1), (std[:, 5]*np.exp(std[:, 6])).reshape(-1, 1) ], \
                        np.c_[ hastings[:, 0].reshape(-1, 1), (hastings[:, 5]*np.exp(hastings[:, 6])).reshape(-1, 1) ]  

    
    tebd, std, hastings = tebd[:length], std[:length], hastings[:length]

    # PLOT

    ax1.errorbar(x = tebd[::spacing, 0], y = tebd[::spacing, 1], marker = 'd', linestyle = 'none', markerfacecolor = lighten_color(colors[k], amount=0.5), markeredgecolor = colors[k], ecolor = colors[k], label = r'$ D = ' + str(x) + '$')
    ax2.errorbar(x = std[::spacing, 0], y = abs(std[::spacing, 1]-1), marker = 's', linestyle = 'none', markerfacecolor = lighten_color(colors[k], amount=0.5), markeredgecolor = colors[k], ecolor = colors[k], label = r'$ D = ' + str(x) + '$')
    ax3.errorbar(x = hastings[::spacing, 0], y = abs(hastings[::spacing, 1]-1), marker = 'o',  linestyle = 'none', markerfacecolor = lighten_color(colors[k], amount=0.5), markeredgecolor = colors[k], ecolor = colors[k], label = r'$ D = ' + str(x) + '$')

    k += 1                           

ax1.set_yscale('log')
ax1.axhline(tolTEBD, color = 'k')
ax1.set_ylim(1e-15, 1e-2)
ax1.set_xlabel(r'$t$', fontsize = 60)

ax2.set_yscale('log')
ax2.axhline(tol, color = 'k')
ax2.set_ylim(1e-15, 1e-2)
ax2.set_xlabel(r'$t$', fontsize = 60)

ax3.set_yscale('log')
ax3.axhline(tol, color = 'k')
ax3.set_ylim(1e-15, 1e-2)
ax3.set_xlabel(r'$t$', fontsize = 60)

plt.tight_layout()
plt.savefig('figS8.pdf', bbox_inches='tight', format = 'pdf', dpi = 600 )
plt.show()



==> anc/data/globalQuenches/scalingBondDimension/plotInt.py <==

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib as mpl

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 8
mpl.rcParams['axes.linewidth'] = 4
mpl.rcParams['xtick.major.width'] = 6
mpl.rcParams['ytick.major.width'] = 6
mpl.rcParams['xtick.labelsize'] = 60
mpl.rcParams['ytick.labelsize'] = 60

# START PLOT

bDim = [64, 128, 256, 512, 1024]

# INTEGRABLE CASE

fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(20,8))

scaling = []

tolTEBD, tol = 1e-9, 1e-7
length, spacing = 200, 5

colors = ['C0', 'C1', 'C2', 'C3', 'C4']
k = 0

for x in bDim:

    tebd = np.load('./tebd/int/errorbDim' + str(x) + '.npy')
    
    std, hastings = np.load('./../int/resLongitudinalField0bondDimension' + str(x) + 'trotterStep10.npy'), \
                        np.load('./../hastings/secondRound/int/resLongitudinalField0bondDimension' + str(x) + 'trotterStep10.npy')


    tebd = np.c_[0.1*np.arange(len(tebd)).reshape(-1, 1), tebd.reshape(-1, 1)]
    std, hastings = np.c_[ std[:, 0].reshape(-1, 1), (std[:, 5]*np.exp(std[:, 6])).reshape(-1, 1) ], \
                        np.c_[ hastings[:, 0].reshape(-1, 1), (hastings[:, 5]*np.exp(hastings[:, 6])).reshape(-1, 1) ]  

    
    tebd, std, hastings = tebd[:length], std[:length], hastings[:length]

    # PLOT

    ax1.errorbar(x = tebd[::spacing, 0], y = tebd[::spacing, 1], marker = 'd', linestyle = 'none', markerfacecolor = lighten_color(colors[k], amount=0.5), markeredgecolor = colors[k], ecolor = colors[k], label = r'$ D = ' + str(x) + '$')
    ax2.errorbar(x = std[::spacing, 0], y = abs(std[::spacing, 1]-1), marker = 's', linestyle = 'none', markerfacecolor = lighten_color(colors[k], amount=0.5), markeredgecolor = colors[k], ecolor = colors[k], label = r'$ D = ' + str(x) + '$')
    ax3.errorbar(x = hastings[::spacing, 0], y = abs(hastings[::spacing, 1]-1), marker = 'o',  linestyle = 'none', markerfacecolor = lighten_color(colors[k], amount=0.5), markeredgecolor = colors[k], ecolor = colors[k], label = r'$ D = ' + str(x) + '$')

    k += 1                           

ax1.set_yscale('log')
ax1.axhline(tolTEBD, color = 'k')
ax1.set_ylim(1e-15, 1e-2)
ax1.set_xlabel(r'$t$', fontsize = 60)

ax2.set_yscale('log')
ax2.axhline(tol, color = 'k')
ax2.set_ylim(1e-15, 1e-2)
ax2.set_xlabel(r'$t$', fontsize = 60)

ax3.set_yscale('log')
ax3.axhline(tol, color = 'k')
ax3.set_ylim(1e-15, 1e-2)
ax3.set_xlabel(r'$t$', fontsize = 60)

plt.tight_layout()
ax3.legend(fontsize = 30)
plt.savefig('figS7.pdf', bbox_inches='tight', format = 'pdf', dpi = 600 )
plt.show()



==> anc/data/globalQuenches/scalingBondDimension/plotNonInt.py <==

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib as mpl

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 8
mpl.rcParams['axes.linewidth'] = 4
mpl.rcParams['xtick.major.width'] = 6
mpl.rcParams['ytick.major.width'] = 6
mpl.rcParams['xtick.labelsize'] = 60
mpl.rcParams['ytick.labelsize'] = 60

# START PLOT

bDim = [64, 128, 256, 512, 1024]

# INTEGRABLE CASE

fig, axs = plt.subplots(nrows = 2, ncols = 2, figsize = (20, 20))

scaling = []

tolTEBD, tol = 1e-9, 1e-7
length, spacing = 120, 2

colors = ['C0', 'C1', 'C2', 'C3', 'C4']
k = 0

for x in bDim:

    tebd = np.load('./tebd/nonInt/errorbDim' + str(x) + '.npy')
    
    std, hastings = np.load('./../nonInt/resLongitudinalField5bondDimension' + str(x) + 'trotterStep10.npy'), \
                        np.load('./../hastings/secondRound/nonInt/resLongitudinalField5bondDimension' + str(x) + 'trotterStep10.npy')

    dmrg = np.load('./../nonInt/heisenbergDMRG/errorbDim' + str(x) + '.npy')
    dmrg = dmrg.sum(axis = -1)

    tebd = np.c_[0.1*np.arange(len(tebd)).reshape(-1, 1), tebd.reshape(-1, 1)]
    std, hastings = np.c_[ std[:, 0].reshape(-1, 1), (std[:, 5]*np.exp(std[:, 6])).reshape(-1, 1) ], \
                        np.c_[ hastings[:, 0].reshape(-1, 1), (hastings[:, 5]*np.exp(hastings[:, 6])).reshape(-1, 1) ] 

    dmrg = np.c_[0.1*np.arange(len(dmrg)).reshape(-1, 1), dmrg.reshape(-1, 1)] 

    
    tebd, std, hastings, dmrg = tebd[:length], std[:length], hastings[:length], dmrg[:length]

    # PLOT

    axs[0, 0].errorbar(x = tebd[::spacing, 0], y = tebd[::spacing, 1], marker = 'd', linestyle = 'none', markerfacecolor = lighten_color(colors[k], amount=0.5), markeredgecolor = colors[k], ecolor = colors[k], label = r'$ D = ' + str(x) + '$')
    axs[1, 0].errorbar(x = std[::spacing, 0], y = abs(std[::spacing, 1]-1), marker = 's', linestyle = 'none', markerfacecolor = lighten_color(colors[k], amount=0.5), markeredgecolor = colors[k], ecolor = colors[k], label = r'$ D = ' + str(x) + '$')
    axs[1, 1].errorbar(x = hastings[::spacing, 0], y = abs(hastings[::spacing, 1]-1), marker = 'o',  linestyle = 'none', markerfacecolor = lighten_color(colors[k], amount=0.5), markeredgecolor = colors[k], ecolor = colors[k], label = r'$ D = ' + str(x) + '$')
    axs[0, 1].errorbar(x = dmrg[::spacing, 0], y =  dmrg[::spacing, 1], marker = '^',  linestyle = 'none', markerfacecolor = lighten_color(colors[k], amount=0.5), markeredgecolor = colors[k], ecolor = colors[k], label = r'$ D = ' + str(x) + '$')

     

    k += 1                           

axs[0, 0].set_yscale('log')
axs[0, 0].axhline(tolTEBD, color = 'k')
axs[0, 0].set_ylim(1e-15, 1e-2)

axs[0, 1].set_yscale('log')
axs[0, 1].axhline(tol, color = 'k')
axs[0, 1].set_ylim(1e-15, 1e-2)

axs[1, 0].set_yscale('log')
axs[1, 0].axhline(tol, color = 'k')
axs[1, 0].set_ylim(1e-15, 1e-2)
axs[1, 0].set_xlabel(r'$t$', fontsize = 60)

axs[1, 1].set_yscale('log')
axs[1, 1].axhline(tol, color = 'k')
axs[1, 1].set_ylim(1e-15, 1e-2)
axs[1, 1].set_xlabel(r'$t$', fontsize = 60)

plt.tight_layout()
plt.savefig('figS9.pdf', bbox_inches='tight', format = 'pdf', dpi = 600 )
plt.show()



==> anc/data/globalQuenches/scalingBondDimension/scalingBondDimension.py <==

import numpy as np
import matplotlib.pyplot as plt

bDim = [64, 128, 256, 512, 1024]

# INTEGRABLE CASE

fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(20,8))

scaling = []

tolTEBD, tol = 1e-9, 1e-7

for x in bDim:

    tebd = np.load('./tebd/int/errorbDim' + str(x) + '.npy')
    
    std, hastings = np.load('./../int/resLongitudinalField0bondDimension' + str(x) + 'trotterStep10.npy'), \
                        np.load('./../hastings/secondRound/int/resLongitudinalField0bondDimension' + str(x) + 'trotterStep10.npy')


    tebd = np.c_[0.1*np.arange(len(tebd)).reshape(-1, 1), tebd.reshape(-1, 1)]
    std, hastings = np.c_[ std[:, 0].reshape(-1, 1), (std[:, 5]*np.exp(std[:, 6])).reshape(-1, 1) ], \
                        np.c_[ hastings[:, 0].reshape(-1, 1), (hastings[:, 5]*np.exp(hastings[:, 6])).reshape(-1, 1) ]  

    
    # PLOT

    ax1.plot(tebd[:, 0], tebd[:, 1], 'o')
    ax2.plot(std[:, 0], abs(std[:, 1]-1), 'o')
    ax3.plot(hastings[:, 0], abs(hastings[:, 1]-1), 'o')   

    # ADD LIMITS

    tebd, std, hastings = np.r_[ tebd, np.array([100, 10]).reshape(1, -1)], np.r_[ std, np.array([100, 10]).reshape(1, -1)], \
                                np.r_[ hastings, np.array([100, 10]).reshape(1, -1)] 

    idx1, idx2, idx3 = np.where( tebd[:, 1] > tolTEBD)[0][0], np.where( abs(std[:, 1]-1) > tol)[0][0], np.where( abs(hastings[:, 1]-1) > tol)[0][0]

    scaling.append([x, tebd[idx1, 0], std[idx2, 0], hastings[idx3, 0]])                              

ax1.set_yscale('log')
ax1.set_xlim(right = 30)
ax1.hlines(tolTEBD, xmin = 0, xmax = 30, color = 'k')
ax2.set_yscale('log')
ax2.set_xlim(right = 30)
ax2.hlines(tol, xmin = 0, xmax = 30, color = 'k')
ax3.set_yscale('log')
ax3.set_xlim(right = 30)
ax3.hlines(tol, xmin = 0, xmax = 30, color = 'k')
plt.show()

scaling = np.array(scaling)

plt.plot(scaling[:, 1], scaling[:, 0], 'o', label = 'tebd')
plt.plot(scaling[:, 2], scaling[:, 0], 'o', label = 'std')
plt.plot(scaling[:, 3], scaling[:, 0], 'o', label = 'hastings')
plt.legend()
plt.yscale('log')
plt.xlim(right = 30)
plt.show()

#np.save('scalingInt.npy', scaling)

# CRITICAL CASE

fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(20,8))

scaling = []

tolTEBD, tol = 1e-9, 1e-7

for x in bDim:

    tebd = np.load('./tebd/crit/errorbDim' + str(x) + '.npy')
    
    std, hastings = np.load('./../crit/resLongitudinalField0bondDimension' + str(x) + 'trotterStep10.npy'), \
                        np.load('./../hastings/secondRound/crit/resLongitudinalField0bondDimension' + str(x) + 'trotterStep10.npy')


    tebd = np.c_[0.1*np.arange(len(tebd)).reshape(-1, 1), tebd.reshape(-1, 1)]
    std, hastings = np.c_[ std[:, 0].reshape(-1, 1), (std[:, 5]*np.exp(std[:, 6])).reshape(-1, 1) ], \
                        np.c_[ hastings[:, 0].reshape(-1, 1), (hastings[:, 5]*np.exp(hastings[:, 6])).reshape(-1, 1) ]  

    
    # PLOT

    ax1.plot(tebd[:, 0], tebd[:, 1], 'o')
    ax2.plot(std[:, 0], abs(std[:, 1]-1), 'o')
    ax3.plot(hastings[:, 0], abs(hastings[:, 1]-1), 'o')   

    # ADD LIMITS

    tebd, std, hastings = np.r_[ tebd, np.array([100, 10]).reshape(1, -1)], np.r_[ std, np.array([100, 10]).reshape(1, -1)], \
                                np.r_[ hastings, np.array([100, 10]).reshape(1, -1)] 

    idx1, idx2, idx3 = np.where( tebd[:, 1] > tolTEBD)[0][0], np.where( abs(std[:, 1]-1) > tol)[0][0], np.where( abs(hastings[:, 1]-1) > tol)[0][0]

    scaling.append([x, tebd[idx1, 0], std[idx2, 0], hastings[idx3, 0]])                              

ax1.set_yscale('log')
ax1.set_xlim(right = 30)
ax1.hlines(tolTEBD, xmin = 0, xmax = 30, color = 'k')
ax2.set_yscale('log')
ax2.set_xlim(right = 30)
ax2.hlines(tol, xmin = 0, xmax = 30, color = 'k')
ax3.set_yscale('log')
ax3.set_xlim(right = 30)
ax3.hlines(tol, xmin = 0, xmax = 30, color = 'k')
plt.show()

scaling = np.array(scaling)

plt.plot(scaling[:, 1], scaling[:, 0], 'o', label = 'tebd')
plt.plot(scaling[:, 2], scaling[:, 0], 'o', label = 'std')
plt.plot(scaling[:, 3], scaling[:, 0], 'o', label = 'hastings')
plt.legend()
plt.yscale('log')
plt.xlim(right = 30)
plt.show()

#np.save('scalingCrit.npy', scaling)

# NON INTEGRABLE CASE

fig, (ax1, ax2, ax3, ax4) = plt.subplots(1, 4, figsize=(20,8))

scaling = []

tolTEBD, tolDMRG, tol = 1e-9, 1e-9, 1e-7

for x in bDim:

    tebd = np.load('./tebd/nonInt/errorbDim' + str(x) + '.npy')
    
    std, hastings = np.load('./../nonInt/resLongitudinalField5bondDimension' + str(x) + 'trotterStep10.npy'), \
                        np.load('./../hastings/secondRound/nonInt/resLongitudinalField5bondDimension' + str(x) + 'trotterStep10.npy')

    dmrg = np.load('./../nonInt/heisenbergDMRG/errorbDim' + str(x) + '.npy')
    dmrg = dmrg.sum(axis = -1)


    tebd = np.c_[0.1*np.arange(len(tebd)).reshape(-1, 1), tebd.reshape(-1, 1)]
    std, hastings = np.c_[ std[:, 0].reshape(-1, 1), (std[:, 5]*np.exp(std[:, 6])).reshape(-1, 1) ], \
                        np.c_[ hastings[:, 0].reshape(-1, 1), (hastings[:, 5]*np.exp(hastings[:, 6])).reshape(-1, 1) ]  

    dmrg = np.c_[0.1*np.arange(len(dmrg)).reshape(-1, 1), dmrg.reshape(-1, 1)]

    
    # PLOT

    ax1.plot(tebd[:, 0], tebd[:, 1], 'o')
    ax2.plot(std[:, 0], abs(std[:, 1]-1), 'o')
    ax3.plot(hastings[:, 0], abs(hastings[:, 1]-1), 'o')   
    ax4.plot(dmrg[:, 0], dmrg[:, 1], 'o')   

    # ADD LIMITS

    tebd, std, hastings, dmrg = np.r_[ tebd, np.array([100, 10]).reshape(1, -1)], np.r_[ std, np.array([100, 10]).reshape(1, -1)], \
                                np.r_[ hastings, np.array([100, 10]).reshape(1, -1)], np.r_[ dmrg, np.array([100, 10]).reshape(1, -1)] 

    idx1, idx2, idx3, idx4 = np.where( tebd[:, 1] > tolTEBD)[0][0], np.where( abs(std[:, 1]-1) > tol)[0][0], np.where( abs(hastings[:, 1]-1) > tol)[0][0], \
                                    np.where( dmrg[:, 1] > tol)[0][0]

    scaling.append([x, tebd[idx1, 0], std[idx2, 0], hastings[idx3, 0], dmrg[idx4, 0]])                              

ax1.set_yscale('log')
ax1.set_xlim(right = 30)
ax1.hlines(tolTEBD, xmin = 0, xmax = 30, color = 'k')
ax2.set_yscale('log')
ax2.set_xlim(right = 30)
ax2.hlines(tol, xmin = 0, xmax = 30, color = 'k')
ax3.set_yscale('log')
ax3.set_xlim(right = 30)
ax3.hlines(tol, xmin = 0, xmax = 30, color = 'k')
ax4.set_yscale('log')
ax4.set_xlim(right = 30)
ax4.hlines(tolDMRG, xmin = 0, xmax = 30, color = 'k')
plt.show()

scaling = np.array(scaling)

plt.plot(scaling[:, 1], scaling[:, 0], 'o', label = 'tebd')
plt.plot(scaling[:, 2], scaling[:, 0], 'o', label = 'std')
plt.plot(scaling[:, 3], scaling[:, 0], 'o', label = 'hastings')
plt.plot(scaling[:, 4], scaling[:, 0], 'o', label = 'dmrg')
plt.legend()
plt.yscale('log')
plt.xlim(right = 30)
plt.show()

#np.save('scalingNonInt.npy', scaling)




==> anc/data/liebRobinson/dataDiffLR_initX_Ising_J1g0.5h0dt0.1_D200_Leff10.txt <==
   0.0000000e+00   0.0000000e+00   0.0000000e+00   1.0000000e+00   5.0000000e-01
   1.0000000e-01   6.6613381e-16   1.0547119e-15   9.6053050e-01   4.9970373e-01
   2.0000000e-01   0.0000000e+00   1.1102230e-15   8.4984925e-01   4.9888055e-01
   3.0000000e-01   3.3306691e-16   7.7715612e-16   6.8938895e-01   4.9771125e-01
   4.0000000e-01   6.6613381e-16   1.3877788e-15   5.0947518e-01   4.9644765e-01
   5.0000000e-01  -1.1657342e-15  -7.7715612e-16   3.4263937e-01   4.9535207e-01
   6.0000000e-01   2.6201263e-14   1.5099033e-14   2.1668771e-01   4.9463590e-01
   7.0000000e-01   9.0877306e-13   4.8439031e-13   1.4917271e-01   4.9441301e-01
   8.0000000e-01   1.5065837e-11   8.0908613e-12   1.4450954e-01   4.9467903e-01
   9.0000000e-01   1.5481053e-10   8.4298846e-11   1.9427122e-01   4.9532090e-01
   1.0000000e+00   1.1417029e-09   6.3196798e-10   2.8038112e-01   4.9615241e-01
   1.1000000e+00   2.1679325e-12   1.1834422e-12   3.8021682e-01   4.9696548e-01
   1.2000000e+00   1.6179280e-11   8.9595553e-12   4.7222812e-01   4.9758264e-01
   1.3000000e+00   9.7834296e-11   5.5020544e-11   5.4064672e-01   4.9789737e-01
   1.4000000e+00   4.9767301e-10   2.8468550e-10   5.7821274e-01   4.9789243e-01
   1.5000000e+00   2.1884781e-09   1.2756236e-09   5.8644748e-01   4.9763335e-01
   1.6000000e+00   9.9271980e-09   5.8991875e-09   5.7368332e-01   4.9724089e-01
   1.7000000e+00   4.5632419e-08   2.7880812e-08   5.5163079e-01   4.9685173e-01
   1.8000000e+00   1.8929333e-07   1.2028229e-07   5.3157276e-01   4.9657928e-01
   1.9000000e+00   6.7228855e-07   4.4890692e-07   5.2126036e-01   4.9648534e-01
   2.0000000e+00   2.0398351e-06   1.4461997e-06   5.2327535e-01   4.9656946e-01
   2.1000000e+00   2.5899404e-08   1.6687728e-08   5.3513097e-01   4.9677715e-01
   2.2000000e+00   8.8268616e-08   5.9237710e-08   5.5086077e-01   4.9702283e-01
   2.3000000e+00   2.6442047e-07   1.8588137e-07   5.6344590e-01   4.9721927e-01
   2.4000000e+00   7.0660377e-07   5.2386160e-07   5.6725897e-01   4.9730429e-01
   2.5000000e+00   1.7034721e-06   1.3432106e-06   5.5978656e-01   4.9725711e-01
   2.6000000e+00   3.7260480e-06   3.1613937e-06   5.4218637e-01   4.9710047e-01
   2.7000000e+00   7.3936621e-06   6.8672022e-06   5.1863268e-01   4.9688922e-01
   2.8000000e+00   1.3236166e-05   1.3814001e-05   4.9477717e-01   4.9669016e-01
   2.9000000e+00   2.1115758e-05   2.5798429e-05   4.7589167e-01   4.9656011e-01
   3.0000000e+00   2.9254986e-05   4.4832913e-05   4.6530359e-01   4.9652908e-01
   3.1000000e+00   1.9516948e-06   1.8326646e-06   4.6358677e-01   4.9659339e-01
   3.2000000e+00   3.4383950e-06   3.6039634e-06   4.6869236e-01   4.9672001e-01
   3.3000000e+00   5.4726379e-06   6.6410389e-06   4.7689239e-01   4.9685971e-01
   3.4000000e+00   7.6986002e-06   1.1478387e-05   4.8416339e-01   4.9696430e-01
   3.5000000e+00   9.0939864e-06   1.8620704e-05   4.8752937e-01   4.9700200e-01
   3.6000000e+00   7.6550769e-06   2.8365910e-05   4.8593694e-01   4.9696634e-01
   3.7000000e+00   2.5511010e-07   4.0604986e-05   4.8041974e-01   4.9687612e-01
   3.8000000e+00  -1.7092869e-05   5.4690100e-05   4.7355759e-01   4.9676723e-01
   3.9000000e+00  -4.8388124e-05   6.9485408e-05   4.6846303e-01   4.9667954e-01
   4.0000000e+00  -9.6203091e-05   8.3691149e-05   4.6766334e-01   4.9664343e-01
   4.1000000e+00  -6.1203978e-07   9.7120645e-06   4.7225338e-01   4.9667036e-01
   4.2000000e+00  -5.5326596e-06   1.2953351e-05   4.8157914e-01   4.9675034e-01
   4.3000000e+00  -1.4632292e-05   1.6085000e-05   4.9352044e-01   4.9685654e-01
   4.4000000e+00  -2.9155685e-05   1.8462148e-05   5.0524049e-01   4.9695517e-01
   4.5000000e+00  -4.9719435e-05   1.9353269e-05   5.1412543e-01   4.9701697e-01
   4.6000000e+00  -7.5721385e-05   1.8138804e-05   5.1859282e-01   4.9702652e-01
   4.7000000e+00  -1.0479253e-04   1.4578970e-05   5.1851150e-01   4.9698635e-01
   4.8000000e+00  -1.3245180e-04   9.1077524e-06   5.1511955e-01   4.9691496e-01
   4.9000000e+00  -1.5210938e-04   3.1037486e-06   5.1049954e-01   4.9683961e-01
   5.0000000e+00  -1.5553577e-04  -9.2217518e-07   5.0681279e-01   4.9678672e-01
   5.1000000e+00  -3.4279321e-05  -3.7803857e-07   5.0556207e-01   4.9677312e-01
   5.2000000e+00  -4.5673215e-05  -4.2543363e-06   5.0712641e-01   4.9680096e-01
   5.3000000e+00  -5.6435505e-05  -9.5784760e-06   5.1070699e-01   4.9685789e-01
   5.4000000e+00  -6.4390639e-05  -1.6100492e-05   5.1467823e-01   4.9692206e-01
   5.5000000e+00  -6.7019633e-05  -2.3294966e-05   5.1720304e-01   4.9696998e-01
   5.6000000e+00  -6.1918687e-05  -3.0394360e-05   5.1689082e-01   4.9698460e-01
   5.7000000e+00  -4.7469506e-05  -3.6515555e-05   5.1327391e-01   4.9696076e-01
   5.8000000e+00  -2.3642304e-05  -4.0879141e-05   5.0695104e-01   4.9690638e-01
   5.9000000e+00   7.2611204e-06  -4.3088812e-05   4.9936534e-01   4.9683925e-01
   6.0000000e+00   4.0020388e-05  -4.3407522e-05   4.9230886e-01   4.9678061e-01
   6.1000000e+00  -2.0288516e-05  -1.4327605e-05   4.8733252e-01   4.9674788e-01
   6.2000000e+00  -1.5942863e-05  -1.7196567e-05   4.8526394e-01   4.9674912e-01
   6.3000000e+00  -9.8539999e-06  -2.0068231e-05   4.8598895e-01   4.9678076e-01
   6.4000000e+00  -3.8976373e-06  -2.3258989e-05   4.8855757e-01   4.9682939e-01
   6.5000000e+00  -1.2949705e-06  -2.7593582e-05   4.9156222e-01   4.9687684e-01
   6.6000000e+00  -6.5727452e-06  -3.4341945e-05   4.9364797e-01   4.9690636e-01
   6.7000000e+00  -2.5364384e-05  -4.5613363e-05   4.9397593e-01   4.9690852e-01
   6.8000000e+00  -6.3642458e-05  -6.3996886e-05   4.9248519e-01   4.9688373e-01
   6.9000000e+00  -1.2691756e-04  -9.3430446e-05   4.8987421e-01   4.9684261e-01
   7.0000000e+00  -2.1866456e-04  -1.3673406e-04   4.8731986e-01   4.9680005e-01
   7.1000000e+00   2.0932022e-06   7.7384996e-06   4.8604211e-01   4.9677146e-01
   7.2000000e+00  -8.3241191e-06   5.3102190e-06   4.8686900e-01   4.9676736e-01
   7.3000000e+00  -2.8235642e-05   3.7886947e-07   4.8994918e-01   4.9678884e-01
   7.4000000e+00  -6.0400045e-05  -1.0901793e-05   4.9470670e-01   4.9683096e-01
   7.5000000e+00  -1.0628142e-04  -2.7573016e-05   5.0004129e-01   4.9687763e-01
   7.6000000e+00  -1.6702943e-04  -5.4597876e-05   5.0470129e-01   4.9691714e-01
   7.7000000e+00  -2.4123296e-04  -9.0879227e-05   5.0769130e-01   4.9693534e-01
   7.8000000e+00  -3.2639135e-04  -1.4027029e-04   5.0858166e-01   4.9693036e-01
   7.9000000e+00  -4.1896668e-04  -2.0297183e-04   5.0761436e-01   4.9690515e-01
   8.0000000e+00  -5.1163293e-04  -2.7918409e-04   5.0557629e-01   4.9686932e-01
   8.1000000e+00  -5.0204911e-05   2.6692354e-05   5.0350310e-01   4.9683802e-01
   8.2000000e+00  -7.4184944e-05   2.3993600e-05   5.0230193e-01   4.9681783e-01
   8.3000000e+00  -1.0096391e-04   1.7438844e-05   5.0244796e-01   4.9681907e-01
   8.4000000e+00  -1.2873670e-04   7.8966215e-06   5.0383338e-01   4.9683830e-01
   8.5000000e+00  -1.5597171e-04  -3.7725978e-06   5.0583087e-01   4.9686557e-01
   8.6000000e+00  -1.7951084e-04  -2.1289309e-05   5.0753176e-01   4.9689211e-01
   8.7000000e+00  -2.0345678e-04  -4.5132286e-05   5.0808521e-01   4.9690650e-01
   8.8000000e+00  -2.2827959e-04  -7.8094096e-05   5.0699128e-01   4.9690368e-01
   8.9000000e+00  -2.6001626e-04  -1.2681275e-04   5.0428408e-01   4.9688830e-01
   9.0000000e+00  -3.0533330e-04  -1.9426181e-04   5.0051510e-01   4.9686662e-01
   9.1000000e+00   1.6845139e-05   8.0185685e-05   4.9656542e-01   4.9684520e-01
   9.2000000e+00   1.8486221e-05   7.7939798e-05   4.9335081e-01   4.9682884e-01
   9.3000000e+00   2.4095300e-05   8.2287317e-05   4.9152648e-01   4.9682331e-01
   9.4000000e+00   3.1123005e-05   9.5021416e-05   4.9128610e-01   4.9682805e-01
   9.5000000e+00   3.4211551e-05   1.0800478e-04   4.9232461e-01   4.9684580e-01
   9.6000000e+00   2.9677204e-05   1.2467483e-04   4.9396634e-01   4.9686265e-01
   9.7000000e+00   1.4740754e-05   1.4676966e-04   4.9541753e-01   4.9686439e-01
   9.8000000e+00  -2.6004282e-05   1.5615991e-04   4.9606068e-01   4.9685804e-01
   9.9000000e+00  -9.6861998e-05   1.4550329e-04   4.9564370e-01   4.9684372e-01
   1.0000000e+01  -2.1074591e-04   1.0662571e-04   4.9437396e-01   4.9682714e-01
   1.0100000e+01   1.0203151e-04   1.6699545e-04   4.9282221e-01   4.9682761e-01
   1.0200000e+01   9.9823498e-05   1.6231925e-04   4.9169962e-01   4.9683337e-01
   1.0300000e+01   8.8852305e-05   1.6901204e-04   4.9161956e-01   4.9684137e-01
   1.0400000e+01   7.0779880e-05   1.7241921e-04   4.9286250e-01   4.9686935e-01
   1.0500000e+01   3.5421237e-05   1.7653985e-04   4.9529464e-01   4.9691069e-01
   1.0600000e+01  -5.8679436e-06   2.0058128e-04   4.9838203e-01   4.9693857e-01
   1.0700000e+01  -4.5911941e-05   2.4679250e-04   5.0139199e-01   4.9694049e-01
   1.0800000e+01  -9.8357616e-05   2.9005877e-04   5.0365033e-01   4.9693171e-01
   1.0900000e+01  -1.4736842e-04   3.4510012e-04   5.0471262e-01   4.9689075e-01
   1.1000000e+01  -2.0527443e-04   3.8757329e-04   5.0454923e-01   4.9683964e-01
   1.1100000e+01   2.1415846e-04   3.3925760e-04   5.0349632e-01   4.9677628e-01
   1.1200000e+01   2.4649664e-04   3.8866543e-04   5.0214954e-01   4.9674755e-01
   1.1300000e+01   2.7042886e-04   4.2736297e-04   5.0112607e-01   4.9674344e-01
   1.1400000e+01   2.7457677e-04   4.4952272e-04   5.0086451e-01   4.9677562e-01
   1.1500000e+01   2.7267173e-04   4.4142214e-04   5.0144884e-01   4.9685900e-01
   1.1600000e+01   2.5552714e-04   4.6793464e-04   5.0263197e-01   4.9692495e-01
   1.1700000e+01   2.4487275e-04   5.1858958e-04   5.0388206e-01   4.9697660e-01
   1.1800000e+01   2.5740522e-04   6.2845138e-04   5.0460515e-01   4.9697017e-01
   1.1900000e+01   2.8400641e-04   7.6373244e-04   5.0437250e-01   4.9693189e-01
   1.2000000e+01   3.2533306e-04   9.1035653e-04   5.0303927e-01   4.9687107e-01
   1.2100000e+01   2.2973006e-04   3.1999741e-04   5.0081637e-01   4.9677045e-01
   1.2200000e+01   3.0885074e-04   4.0254084e-04   4.9822760e-01   4.9672602e-01
   1.2300000e+01   3.8922044e-04   4.6108643e-04   4.9587477e-01   4.9671918e-01
   1.2400000e+01   4.6706037e-04   5.2115836e-04   4.9427642e-01   4.9673288e-01
   1.2500000e+01   5.5588288e-04   5.9197944e-04   4.9368139e-01   4.9676291e-01
   1.2600000e+01   5.9331016e-04   6.4256016e-04   4.9408644e-01   4.9684057e-01
   1.2700000e+01   5.9843830e-04   6.9841246e-04   4.9511660e-01   4.9693623e-01
   1.2800000e+01   5.9299244e-04   7.7512776e-04   4.9623886e-01   4.9702728e-01
   1.2900000e+01   5.7709391e-04   9.2549700e-04   4.9696968e-01   4.9705332e-01
   1.3000000e+01   5.7031963e-04   1.1562395e-03   4.9700119e-01   4.9700158e-01
   1.3100000e+01  -2.3587177e-05  -6.2613420e-05   4.9634237e-01   4.9695172e-01
   1.3200000e+01   9.0998394e-05   5.2206798e-05   4.9527738e-01   4.9688014e-01
   1.3300000e+01   2.3363637e-04   2.1123991e-04   4.9428467e-01   4.9677957e-01
   1.3400000e+01   4.0319431e-04   3.6366869e-04   4.9381921e-01   4.9671035e-01
   1.3500000e+01   5.3904716e-04   4.6590427e-04   4.9423319e-01   4.9672310e-01
   1.3600000e+01   6.1665568e-04   5.6506920e-04   4.9557468e-01   4.9677362e-01
   1.3700000e+01   6.0219549e-04   6.0310568e-04   4.9762121e-01   4.9691851e-01
   1.3800000e+01   5.7866223e-04   6.6552707e-04   4.9983829e-01   4.9706760e-01
   1.3900000e+01   5.5943199e-04   8.4328881e-04   5.0171617e-01   4.9712421e-01
   1.4000000e+01   5.4499834e-04   1.0844219e-03   5.0287597e-01   4.9713584e-01
   1.4100000e+01  -2.2155510e-04  -4.8517637e-04   5.0314157e-01   4.9710088e-01
   1.4200000e+01  -1.4108107e-04  -3.8054246e-04   5.0262242e-01   4.9700925e-01
   1.4300000e+01   2.2653293e-05  -1.7002692e-04   5.0164301e-01   4.9682497e-01
   1.4400000e+01   2.1738221e-04   1.3072553e-04   5.0068716e-01   4.9657397e-01
   1.4500000e+01   3.9626125e-04   3.0500294e-04   5.0016737e-01   4.9648234e-01
   1.4600000e+01   5.7148737e-04   4.5293644e-04   5.0024425e-01   4.9645642e-01
   1.4700000e+01   6.3019139e-04   4.5287284e-04   5.0095479e-01   4.9662060e-01
   1.4800000e+01   6.8776885e-04   5.3934715e-04   5.0189196e-01   4.9673976e-01
   1.4900000e+01   7.0677314e-04   6.0274831e-04   5.0269425e-01   4.9692107e-01
   1.5000000e+01   7.3103084e-04   7.3309821e-04   5.0295586e-01   4.9707219e-01
   1.5100000e+01  -4.3754520e-04  -7.8192714e-04   5.0244884e-01   4.9722992e-01
   1.5200000e+01  -4.4074928e-04  -8.2842589e-04   5.0114453e-01   4.9722740e-01
   1.5300000e+01  -3.9068046e-04  -8.3200494e-04   4.9937436e-01   4.9718947e-01
   1.5400000e+01  -2.0178284e-04  -6.2534186e-04   4.9746816e-01   4.9695874e-01
   1.5500000e+01   5.8917600e-05  -4.0920412e-04   4.9590700e-01   4.9674658e-01
   1.5600000e+01   3.2810158e-04  -2.4480416e-04   4.9503194e-01   4.9662346e-01
   1.5700000e+01   5.6526142e-04  -1.4703181e-04   4.9493868e-01   4.9661077e-01
   1.5800000e+01   7.1922116e-04  -1.0492649e-04   4.9550231e-01   4.9670098e-01
   1.5900000e+01   7.7100720e-04  -1.1573995e-04   4.9640456e-01   4.9689245e-01
   1.6000000e+01   7.9126610e-04  -8.7358408e-05   4.9719950e-01   4.9709342e-01
   1.6100000e+01  -3.9420287e-04  -6.9422933e-04   4.9760647e-01   4.9721813e-01
   1.6200000e+01  -5.2328322e-04  -7.9533144e-04   4.9744919e-01   4.9721283e-01
   1.6300000e+01  -5.3192672e-04  -8.7953270e-04   4.9680829e-01   4.9718767e-01
   1.6400000e+01  -4.7517086e-04  -9.1213129e-04   4.9603657e-01   4.9711559e-01
   1.6500000e+01  -3.0219578e-04  -8.0405240e-04   4.9543695e-01   4.9691748e-01
   1.6600000e+01  -5.1083178e-05  -6.3857871e-04   4.9532970e-01   4.9668719e-01
   1.6700000e+01   1.8841795e-04  -5.4226563e-04   4.9591344e-01   4.9656092e-01
   1.6800000e+01   3.1670521e-04  -5.8023655e-04   4.9718249e-01   4.9661157e-01
   1.6900000e+01   4.0863414e-04  -5.6758686e-04   4.9877637e-01   4.9666022e-01
   1.7000000e+01   4.0462500e-04  -6.3814824e-04   5.0038420e-01   4.9684576e-01


==> anc/data/liebRobinson/dataDiffLR_initX_Ising_J1g0.5h0dt0.1_D200_Leff4.txt <==
   0.0000000e+00   0.0000000e+00   0.0000000e+00   1.0000000e+00   5.0000000e-01
   1.0000000e-01  -5.5511151e-15  -2.7200464e-15   9.6053050e-01   4.9970373e-01
   2.0000000e-01   3.4416914e-15   1.9984014e-15   8.4984925e-01   4.9888055e-01
   3.0000000e-01   7.1574620e-05   3.8002802e-05   6.8938895e-01   4.9771125e-01
   4.0000000e-01   5.2326308e-04   2.8815031e-04   5.0947518e-01   4.9644765e-01
   5.0000000e-01   2.0343930e-03   1.1763904e-03   3.4263937e-01   4.9535207e-01
   6.0000000e-01   5.6148229e-03   3.4579334e-03   2.1668771e-01   4.9463590e-01
   7.0000000e-01   1.2302630e-02   8.2058515e-03   1.4917271e-01   4.9441301e-01
   8.0000000e-01   2.2621366e-02   1.6682812e-02   1.4450954e-01   4.9467903e-01
   9.0000000e-01   3.5942383e-02   3.0102191e-02   1.9427122e-01   4.9532090e-01
   1.0000000e+00   4.9985472e-02   4.9321126e-02   2.8038112e-01   4.9615241e-01
   1.1000000e+00   1.7676120e-03   1.2311615e-03   3.8021682e-01   4.9696548e-01
   1.2000000e+00   3.4506712e-03   2.5908638e-03   4.7222812e-01   4.9758264e-01
   1.3000000e+00   4.9700485e-03   4.5547749e-03   5.4064672e-01   4.9789737e-01
   1.4000000e+00   4.2229754e-03   6.6873647e-03   5.7821274e-01   4.9789243e-01
   1.5000000e+00  -1.2430565e-03   8.2980848e-03   5.8644748e-01   4.9763335e-01
   1.6000000e+00  -1.3202813e-02   8.6709954e-03   5.7368332e-01   4.9724089e-01
   1.7000000e+00  -3.1930772e-02   7.3345300e-03   5.5163079e-01   4.9685173e-01
   1.8000000e+00  -5.5871536e-02   4.2956184e-03   5.3157276e-01   4.9657928e-01
   1.9000000e+00  -8.1915422e-02   1.6717755e-04   5.2126036e-01   4.9648534e-01
   2.0000000e+00  -1.0617894e-01  -3.8579842e-03   5.2327535e-01   4.9656946e-01
   2.1000000e+00  -9.3141800e-03   2.0307747e-03   5.3513097e-01   4.9677715e-01
   2.2000000e+00  -1.7719293e-02   7.1528279e-04   5.5086077e-01   4.9702283e-01
   2.3000000e+00  -2.8052118e-02  -1.3469500e-03   5.6344590e-01   4.9721927e-01
   2.4000000e+00  -3.9360320e-02  -3.8254418e-03   5.6725897e-01   4.9730429e-01
   2.5000000e+00  -5.1113668e-02  -6.4357290e-03   5.5978656e-01   4.9725711e-01
   2.6000000e+00  -6.3155380e-02  -8.9923592e-03   5.4218637e-01   4.9710047e-01
   2.7000000e+00  -7.5381381e-02  -1.1400691e-02   5.1863268e-01   4.9688922e-01
   2.8000000e+00  -8.7377118e-02  -1.3596702e-02   4.9477717e-01   4.9669016e-01
   2.9000000e+00  -9.8251776e-02  -1.5460067e-02   4.7589167e-01   4.9656011e-01
   3.0000000e+00  -1.0681267e-01  -1.6734131e-02   4.6530359e-01   4.9652908e-01
   3.1000000e+00  -2.2907077e-02  -9.1453773e-04   4.6358677e-01   4.9659339e-01
   3.2000000e+00  -2.7682817e-02  -1.7680379e-03   4.6869236e-01   4.9672001e-01
   3.3000000e+00  -3.2338124e-02  -2.6706654e-03   4.7689239e-01   4.9685971e-01
   3.4000000e+00  -3.6698911e-02  -3.5292511e-03   4.8416339e-01   4.9696430e-01
   3.5000000e+00  -4.0946910e-02  -4.3116300e-03   4.8752937e-01   4.9700200e-01
   3.6000000e+00  -4.5687537e-02  -5.0808866e-03   4.8593694e-01   4.9696634e-01
   3.7000000e+00  -5.1802872e-02  -5.9862315e-03   4.8041974e-01   4.9687612e-01
   3.8000000e+00  -6.0149214e-02  -7.2124802e-03   4.7355759e-01   4.9676723e-01
   3.9000000e+00  -7.1231805e-02  -8.9027652e-03   4.6846303e-01   4.9667954e-01
   4.0000000e+00  -8.5002442e-02  -1.1077712e-02   4.6766334e-01   4.9664343e-01
   4.1000000e+00  -1.0335645e-02   4.4323895e-03   4.7225338e-01   4.9667036e-01
   4.2000000e+00  -1.2098484e-02   5.2247364e-03   4.8157914e-01   4.9675034e-01
   4.3000000e+00  -1.5085416e-02   5.8079280e-03   4.9352044e-01   4.9685654e-01
   4.4000000e+00  -1.9670790e-02   6.0992925e-03   5.0524049e-01   4.9695517e-01
   4.5000000e+00  -2.6229245e-02   6.0621191e-03   5.1412543e-01   4.9701697e-01
   4.6000000e+00  -3.5191620e-02   5.6750289e-03   5.1859282e-01   4.9702652e-01
   4.7000000e+00  -4.6975875e-02   4.9139753e-03   5.1851150e-01   4.9698635e-01
   4.8000000e+00  -6.1797821e-02   3.7531955e-03   5.1511955e-01   4.9691496e-01
   4.9000000e+00  -7.9439218e-02   2.1843036e-03   5.1049954e-01   4.9683961e-01
   5.0000000e+00  -9.9090170e-02   2.4599227e-04   5.0681279e-01   4.9678672e-01
   5.1000000e+00  -5.2768779e-03   1.0584611e-02   5.0556207e-01   4.9677312e-01
   5.2000000e+00  -9.6424029e-03   1.1779269e-02   5.0712641e-01   4.9680096e-01
   5.3000000e+00  -1.5474106e-02   1.2804234e-02   5.1070699e-01   4.9685789e-01
   5.4000000e+00  -2.2711526e-02   1.3710560e-02   5.1467823e-01   4.9692206e-01
   5.5000000e+00  -3.1225522e-02   1.4594979e-02   5.1720304e-01   4.9696998e-01
   5.6000000e+00  -4.0916565e-02   1.5549954e-02   5.1689082e-01   4.9698460e-01
   5.7000000e+00  -5.1750946e-02   1.6621188e-02   5.1327391e-01   4.9696076e-01
   5.8000000e+00  -6.3707431e-02   1.7783817e-02   5.0695104e-01   4.9690638e-01
   5.9000000e+00  -7.6659078e-02   1.8942727e-02   4.9936534e-01   4.9683925e-01
   6.0000000e+00  -9.0256262e-02   1.9955454e-02   4.9230886e-01   4.9678061e-01
   6.1000000e+00  -7.4229715e-03   1.3409294e-02   4.8733252e-01   4.9674788e-01
   6.2000000e+00  -1.0315937e-02   1.5612938e-02   4.8526394e-01   4.9674912e-01
   6.3000000e+00  -1.3604173e-02   1.8041808e-02   4.8598895e-01   4.9678076e-01
   6.4000000e+00  -1.7406752e-02   2.0705556e-02   4.8855757e-01   4.9682939e-01
   6.5000000e+00  -2.1905668e-02   2.3619560e-02   4.9156222e-01   4.9687684e-01
   6.6000000e+00  -2.7396260e-02   2.6771784e-02   4.9364797e-01   4.9690636e-01
   6.7000000e+00  -3.4296686e-02   3.0094006e-02   4.9397593e-01   4.9690852e-01
   6.8000000e+00  -4.3078588e-02   3.3447353e-02   4.9248519e-01   4.9688373e-01
   6.9000000e+00  -5.4121479e-02   3.6625234e-02   4.8987421e-01   4.9684261e-01
   7.0000000e+00  -6.7534511e-02   3.9378208e-02   4.8731986e-01   4.9680005e-01
   7.1000000e+00   1.9739652e-05   1.5196246e-02   4.8604211e-01   4.9677146e-01
   7.2000000e+00  -4.4396710e-04   1.8502544e-02   4.8686900e-01   4.9676736e-01
   7.3000000e+00  -1.7767466e-03   2.2123613e-02   4.8994918e-01   4.9678884e-01
   7.4000000e+00  -4.4361243e-03   2.6008862e-02   4.9470670e-01   4.9683096e-01
   7.5000000e+00  -8.8423652e-03   3.0140797e-02   5.0004129e-01   4.9687763e-01
   7.6000000e+00  -1.5366388e-02   3.4499939e-02   5.0470129e-01   4.9691714e-01
   7.7000000e+00  -2.4310755e-02   3.9048120e-02   5.0769130e-01   4.9693534e-01
   7.8000000e+00  -3.5860423e-02   4.3693041e-02   5.0858166e-01   4.9693036e-01
   7.9000000e+00  -4.9991623e-02   4.8284019e-02   5.0761436e-01   4.9690515e-01
   8.0000000e+00  -6.6362615e-02   5.2611182e-02   5.0557629e-01   4.9686932e-01
   8.1000000e+00   3.4416400e-03   1.4159975e-02   5.0350310e-01   4.9683802e-01
   8.2000000e+00   1.6896236e-03   1.7578421e-02   5.0230193e-01   4.9681783e-01
   8.3000000e+00  -1.2550265e-03   2.1409268e-02   5.0244796e-01   4.9681907e-01
   8.4000000e+00  -5.5920181e-03   2.5693318e-02   5.0383338e-01   4.9683830e-01
   8.5000000e+00  -1.1435554e-02   3.0494920e-02   5.0583087e-01   4.9686557e-01
   8.6000000e+00  -1.8817083e-02   3.5865627e-02   5.0753176e-01   4.9689211e-01
   8.7000000e+00  -2.7721603e-02   4.1815567e-02   5.0808521e-01   4.9690650e-01
   8.8000000e+00  -3.8095472e-02   4.8275700e-02   5.0699128e-01   4.9690368e-01
   8.9000000e+00  -4.9842650e-02   5.5076607e-02   5.0428408e-01   4.9688830e-01
   9.0000000e+00  -6.2773656e-02   6.1954312e-02   5.0051510e-01   4.9686662e-01
   9.1000000e+00  -1.7370006e-03   9.5150666e-03   4.9656542e-01   4.9684520e-01
   9.2000000e+00  -3.3699267e-03   1.2886361e-02   4.9335081e-01   4.9682884e-01
   9.3000000e+00  -5.4590885e-03   1.6934670e-02   4.9152648e-01   4.9682331e-01
   9.4000000e+00  -8.1741974e-03   2.1720300e-02   4.9128610e-01   4.9682805e-01
   9.5000000e+00  -1.1715725e-02   2.7289942e-02   4.9232461e-01   4.9684580e-01
   9.6000000e+00  -1.6304913e-02   3.3674452e-02   4.9396634e-01   4.9686265e-01
   9.7000000e+00  -2.2196666e-02   4.0848662e-02   4.9541753e-01   4.9686439e-01
   9.8000000e+00  -2.9693980e-02   4.8689259e-02   4.9606068e-01   4.9685804e-01
   9.9000000e+00  -3.9087610e-02   5.6990699e-02   4.9564370e-01   4.9684372e-01
   1.0000000e+01  -5.0593061e-02   6.5452726e-02   4.9437396e-01   4.9682714e-01
   1.0100000e+01  -2.7641247e-03   4.1304285e-03   4.9282221e-01   4.9682761e-01
   1.0200000e+01  -2.9373912e-03   7.3216836e-03   4.9169962e-01   4.9683337e-01
   1.0300000e+01  -3.6207105e-03   1.1247671e-02   4.9161956e-01   4.9684137e-01
   1.0400000e+01  -5.1882290e-03   1.5936982e-02   4.9286250e-01   4.9686935e-01
   1.0500000e+01  -8.0455369e-03   2.1444223e-02   4.9529464e-01   4.9691069e-01
   1.0600000e+01  -1.2552339e-02   2.7829730e-02   4.9838203e-01   4.9693857e-01
   1.0700000e+01  -1.9026022e-02   3.5103772e-02   5.0139199e-01   4.9694049e-01
   1.0800000e+01  -2.7740421e-02   4.3190396e-02   5.0365033e-01   4.9693171e-01
   1.0900000e+01  -3.8841462e-02   5.1972715e-02   5.0471262e-01   4.9689075e-01
   1.1000000e+01  -5.2344293e-02   6.1201672e-02   5.0454923e-01   4.9683964e-01
   1.1100000e+01  -4.0332227e-03  -1.2780009e-03   5.0349632e-01   4.9677628e-01
   1.1200000e+01  -5.1258274e-03   1.0733223e-03   5.0214954e-01   4.9674755e-01
   1.1300000e+01  -6.9916954e-03   4.1031886e-03   5.0112607e-01   4.9674344e-01
   1.1400000e+01  -9.8693388e-03   7.9173928e-03   5.0086451e-01   4.9677562e-01
   1.1500000e+01  -1.3961352e-02   1.2627651e-02   5.0144884e-01   4.9685900e-01
   1.1600000e+01  -1.9452571e-02   1.8416396e-02   5.0263197e-01   4.9692495e-01
   1.1700000e+01  -2.6453751e-02   2.5354318e-02   5.0388206e-01   4.9697660e-01
   1.1800000e+01  -3.5048835e-02   3.3490320e-02   5.0460515e-01   4.9697017e-01
   1.1900000e+01  -4.5318769e-02   4.2709637e-02   5.0437250e-01   4.9693189e-01
   1.2000000e+01  -5.7281980e-02   5.2804330e-02   5.0303927e-01   4.9687107e-01
   1.2100000e+01  -1.0763971e-02  -6.6927591e-03   5.0081637e-01   4.9677045e-01
   1.2200000e+01  -1.2444141e-02  -5.3250785e-03   4.9822760e-01   4.9672602e-01
   1.2300000e+01  -1.4389358e-02  -3.2512979e-03   4.9587477e-01   4.9671918e-01
   1.2400000e+01  -1.6750585e-02  -3.0041172e-04   4.9427642e-01   4.9673288e-01
   1.2500000e+01  -1.9737675e-02   3.6846582e-03   4.9368139e-01   4.9676291e-01
   1.2600000e+01  -2.3687050e-02   8.8047218e-03   4.9408644e-01   4.9684057e-01
   1.2700000e+01  -2.8892235e-02   1.5177660e-02   4.9511660e-01   4.9693623e-01
   1.2800000e+01  -3.5674087e-02   2.2846165e-02   4.9623886e-01   4.9702728e-01
   1.2900000e+01  -4.4381469e-02   3.1800596e-02   4.9696968e-01   4.9705332e-01
   1.3000000e+01  -5.5295138e-02   4.1877777e-02   4.9700119e-01   4.9700158e-01
   1.3100000e+01  -1.4072173e-02  -1.0098993e-02   4.9634237e-01   4.9695172e-01
   1.3200000e+01  -1.4972312e-02  -9.5386986e-03   4.9527738e-01   4.9688014e-01
   1.3300000e+01  -1.6029351e-02  -8.3053554e-03   4.9428467e-01   4.9677957e-01
   1.3400000e+01  -1.7552299e-02  -6.3149804e-03   4.9381921e-01   4.9671035e-01
   1.3500000e+01  -2.0003054e-02  -3.4608750e-03   4.9423319e-01   4.9672310e-01
   1.3600000e+01  -2.3846885e-02   4.5635200e-04   4.9557468e-01   4.9677362e-01
   1.3700000e+01  -2.9550326e-02   5.5125164e-03   4.9762121e-01   4.9691851e-01
   1.3800000e+01  -3.7414430e-02   1.1882643e-02   4.9983829e-01   4.9706760e-01
   1.3900000e+01  -4.7719481e-02   1.9674629e-02   5.0171617e-01   4.9712421e-01
   1.4000000e+01  -6.0615684e-02   2.8755295e-02   5.0287597e-01   4.9713584e-01
   1.4100000e+01  -1.4459985e-02  -1.0618389e-02   5.0314157e-01   4.9710088e-01
   1.4200000e+01  -1.6127599e-02  -1.1038422e-02   5.0262242e-01   4.9700925e-01
   1.4300000e+01  -1.8179820e-02  -1.0910396e-02   5.0164301e-01   4.9682497e-01
   1.4400000e+01  -2.0920096e-02  -1.0078318e-02   5.0068716e-01   4.9657397e-01
   1.4500000e+01  -2.4703254e-02  -8.5575448e-03   5.0016737e-01   4.9648234e-01
   1.4600000e+01  -2.9831398e-02  -6.0342962e-03   5.0024425e-01   4.9645642e-01
   1.4700000e+01  -3.6696133e-02  -2.4287038e-03   5.0095479e-01   4.9662060e-01
   1.4800000e+01  -4.5397415e-02   2.6531147e-03   5.0189196e-01   4.9673976e-01
   1.4900000e+01  -5.6106529e-02   9.1863085e-03   5.0269425e-01   4.9692107e-01
   1.5000000e+01  -6.8812794e-02   1.7241072e-02   5.0295586e-01   4.9707219e-01
   1.5100000e+01  -1.7226541e-02  -9.0227096e-03   5.0244884e-01   4.9722992e-01
   1.5200000e+01  -1.9812746e-02  -1.0324718e-02   5.0114453e-01   4.9722740e-01
   1.5300000e+01  -2.2587527e-02  -1.1255179e-02   4.9937436e-01   4.9718947e-01
   1.5400000e+01  -2.5633456e-02  -1.1457425e-02   4.9746816e-01   4.9695874e-01
   1.5500000e+01  -2.9285762e-02  -1.0916082e-02   4.9590700e-01   4.9674658e-01
   1.5600000e+01  -3.3933500e-02  -9.4663979e-03   4.9503194e-01   4.9662346e-01
   1.5700000e+01  -3.9956638e-02  -6.9094235e-03   4.9493868e-01   4.9661077e-01
   1.5800000e+01  -4.7722096e-02  -3.0589638e-03   4.9550231e-01   4.9670098e-01
   1.5900000e+01  -5.7509319e-02   2.1953609e-03   4.9640456e-01   4.9689245e-01
   1.6000000e+01  -6.9420093e-02   8.9576772e-03   4.9719950e-01   4.9709342e-01
   1.6100000e+01  -1.6951461e-02  -4.8708702e-03   4.9760647e-01   4.9721813e-01
   1.6200000e+01  -1.9224213e-02  -6.4393298e-03   4.9744919e-01   4.9721283e-01
   1.6300000e+01  -2.1581224e-02  -7.8197371e-03   4.9680829e-01   4.9718767e-01
   1.6400000e+01  -2.4356896e-02  -8.8161264e-03   4.9603657e-01   4.9711559e-01
   1.6500000e+01  -2.7887938e-02  -9.1421415e-03   4.9543695e-01   4.9691748e-01
   1.6600000e+01  -3.2647169e-02  -8.6611271e-03   4.9532970e-01   4.9668719e-01
   1.6700000e+01  -3.9138347e-02  -7.2758537e-03   4.9591344e-01   4.9656092e-01
   1.6800000e+01  -4.7793327e-02  -4.8482659e-03   4.9718249e-01   4.9661157e-01
   1.6900000e+01  -5.8741339e-02  -1.0396489e-03   4.9877637e-01   4.9666022e-01
   1.7000000e+01  -7.2086064e-02   4.0905415e-03   5.0038420e-01   4.9684576e-01
   1.7100000e+01  -1.3442020e-02   1.3451152e-03   5.0157610e-01   4.9695590e-01
   1.7200000e+01  -1.6107557e-02  -3.8249571e-04   5.0212598e-01   4.9708469e-01
   1.7300000e+01  -1.9296647e-02  -2.0731391e-03   5.0205467e-01   4.9713859e-01
   1.7400000e+01  -2.3168719e-02  -3.4946156e-03   5.0147376e-01   4.9705128e-01
   1.7500000e+01  -2.8034065e-02  -4.5492902e-03   5.0069996e-01   4.9694252e-01
   1.7600000e+01  -3.4220463e-02  -4.9180335e-03   5.0006511e-01   4.9674453e-01
   1.7700000e+01  -4.2020737e-02  -4.4524396e-03   4.9981340e-01   4.9657111e-01
   1.7800000e+01  -5.1651664e-02  -3.0103392e-03   5.0003826e-01   4.9652538e-01
   1.7900000e+01  -6.3151871e-02  -3.4843687e-04   5.0060017e-01   4.9656181e-01
   1.8000000e+01  -7.6482436e-02   3.6047549e-03   5.0128922e-01   4.9672858e-01
   1.8100000e+01  -1.1778170e-02   7.1786203e-03   5.0175021e-01   4.9693856e-01
   1.8200000e+01  -1.5213556e-02   5.6843344e-03   5.0169796e-01   4.9714929e-01
   1.8300000e+01  -1.9151051e-02   4.1162569e-03   5.0107619e-01   4.9730210e-01
   1.8400000e+01  -2.3602741e-02   2.7166806e-03   4.9989647e-01   4.9731174e-01
   1.8500000e+01  -2.8831624e-02   1.6595739e-03   4.9849384e-01   4.9720845e-01
   1.8600000e+01  -3.5046450e-02   1.0959493e-03   4.9716804e-01   4.9707472e-01
   1.8700000e+01  -4.2478390e-02   1.2974061e-03   4.9619810e-01   4.9688031e-01
   1.8800000e+01  -5.1431016e-02   2.3263147e-03   4.9584601e-01   4.9678783e-01
   1.8900000e+01  -6.1976262e-02   4.3538199e-03   4.9604227e-01   4.9680879e-01
   1.9000000e+01  -7.4134957e-02   7.6041338e-03   4.9660164e-01   4.9683366e-01
   1.9100000e+01  -9.6807040e-03   1.2160819e-02   4.9725008e-01   4.9688948e-01
   1.9200000e+01  -1.2662005e-02   1.1507736e-02   4.9775038e-01   4.9703299e-01
   1.9300000e+01  -1.6111600e-02   1.0654797e-02   4.9786868e-01   4.9719160e-01
   1.9400000e+01  -2.0180690e-02   9.9013759e-03   4.9758140e-01   4.9717486e-01
   1.9500000e+01  -2.5145687e-02   9.2546528e-03   4.9707102e-01   4.9713143e-01
   1.9600000e+01  -3.1229724e-02   8.9339964e-03   4.9652706e-01   4.9703060e-01
   1.9700000e+01  -3.8775826e-02   9.1899885e-03   4.9627848e-01   4.9682599e-01
   1.9800000e+01  -4.7922663e-02   1.0092441e-02   4.9642842e-01   4.9664726e-01
   1.9900000e+01  -5.8852101e-02   1.1796394e-02   4.9708066e-01   4.9651179e-01
   2.0000000e+01  -7.1588898e-02   1.4372333e-02   4.9815136e-01   4.9647126e-01


==> anc/data/liebRobinson/dataDiffLR_initX_Ising_J1g0.5h0dt0.1_D200_Leff6.txt <==
   0.0000000e+00   0.0000000e+00   0.0000000e+00   1.0000000e+00   5.0000000e-01
   1.0000000e-01  -1.6653345e-15  -1.1102230e-16   9.6053050e-01   4.9970373e-01
   2.0000000e-01   2.1094237e-15   1.4432899e-15   8.4984925e-01   4.9888055e-01
   3.0000000e-01   2.1094237e-15   2.2204460e-15   6.8938895e-01   4.9771125e-01
   4.0000000e-01   5.9513806e-08   3.1383588e-08   5.0947518e-01   4.9644765e-01
   5.0000000e-01   8.8273517e-07   4.7520199e-07   3.4263937e-01   4.9535207e-01
   6.0000000e-01   6.3307807e-06   3.4974994e-06   2.1668771e-01   4.9463590e-01
   7.0000000e-01   3.0188739e-05   1.7214442e-05   1.4917271e-01   4.9441301e-01
   8.0000000e-01   1.0922450e-04   6.4696719e-05   1.4450954e-01   4.9467903e-01
   9.0000000e-01   3.2188044e-04   1.9947856e-04   1.9427122e-01   4.9532090e-01
   1.0000000e+00   8.0663197e-04   5.2737345e-04   2.8038112e-01   4.9615241e-01
   1.1000000e+00   6.6597895e-06   3.9967216e-06   3.8021682e-01   4.9696548e-01
   1.2000000e+00   2.0307838e-05   1.2627194e-05   4.7222812e-01   4.9758264e-01
   1.3000000e+00   5.4624729e-05   3.5367804e-05   5.4064672e-01   4.9789737e-01
   1.4000000e+00   1.3841248e-04   9.5316269e-05   5.7821274e-01   4.9789243e-01
   1.5000000e+00   3.0176158e-04   2.3354287e-04   5.8644748e-01   4.9763335e-01
   1.6000000e+00   5.2545366e-04   4.9867006e-04   5.7368332e-01   4.9724089e-01
   1.7000000e+00   6.6534604e-04   9.2013654e-04   5.5163079e-01   4.9685173e-01
   1.8000000e+00   3.8108461e-04   1.4693862e-03   5.3157276e-01   4.9657928e-01
   1.9000000e+00  -8.8986302e-04   2.0205288e-03   5.2126036e-01   4.9648534e-01
   2.0000000e+00  -3.8755252e-03   2.3269832e-03   5.2327535e-01   4.9656946e-01
   2.1000000e+00   1.9410928e-04   2.8450345e-04   5.3513097e-01   4.9677715e-01
   2.2000000e+00   1.8135485e-04   4.8093856e-04   5.5086077e-01   4.9702283e-01
   2.3000000e+00  -2.4669274e-05   7.2951068e-04   5.6344590e-01   4.9721927e-01
   2.4000000e+00  -6.1434975e-04   9.8892733e-04   5.6725897e-01   4.9730429e-01
   2.5000000e+00  -1.7970611e-03   1.1932473e-03   5.5978656e-01   4.9725711e-01
   2.6000000e+00  -3.7308867e-03   1.2713975e-03   5.4218637e-01   4.9710047e-01
   2.7000000e+00  -6.4640679e-03   1.1711728e-03   5.1863268e-01   4.9688922e-01
   2.8000000e+00  -9.9188190e-03   8.7625001e-04   4.9477717e-01   4.9669016e-01
   2.9000000e+00  -1.3927212e-02   4.0699519e-04   4.7589167e-01   4.9656011e-01
   3.0000000e+00  -1.8302219e-02  -1.9798084e-04   4.6530359e-01   4.9652908e-01
   3.1000000e+00  -1.1788600e-03   7.6878466e-04   4.6358677e-01   4.9659339e-01
   3.2000000e+00  -1.9821478e-03   8.7706436e-04   4.6869236e-01   4.9672001e-01
   3.3000000e+00  -2.9567357e-03   9.7449430e-04   4.7689239e-01   4.9685971e-01
   3.4000000e+00  -4.0318148e-03   1.0811469e-03   4.8416339e-01   4.9696430e-01
   3.5000000e+00  -5.1281551e-03   1.2255203e-03   4.8752937e-01   4.9700200e-01
   3.6000000e+00  -6.1722686e-03   1.4408122e-03   4.8593694e-01   4.9696634e-01
   3.7000000e+00  -7.1060575e-03   1.7617448e-03   4.8041974e-01   4.9687612e-01
   3.8000000e+00  -7.9018844e-03   2.2197043e-03   4.7355759e-01   4.9676723e-01
   3.9000000e+00  -8.5919846e-03   2.8330837e-03   4.6846303e-01   4.9667954e-01
   4.0000000e+00  -9.3109048e-03   3.5910656e-03   4.6766334e-01   4.9664343e-01
   4.1000000e+00  -1.3421215e-03   8.9280439e-04   4.7225338e-01   4.9667036e-01
   4.2000000e+00  -1.2602692e-03   1.2030451e-03   4.8157914e-01   4.9675034e-01
   4.3000000e+00  -9.9941550e-04   1.6526736e-03   4.9352044e-01   4.9685654e-01
   4.4000000e+00  -5.6953162e-04   2.2732340e-03   5.0524049e-01   4.9695517e-01
   4.5000000e+00  -4.1116134e-05   3.0824718e-03   5.1412543e-01   4.9701697e-01
   4.6000000e+00   4.4708819e-04   4.0783506e-03   5.1859282e-01   4.9702652e-01
   4.7000000e+00   6.9928870e-04   5.2382656e-03   5.1851150e-01   4.9698635e-01
   4.8000000e+00   4.8668235e-04   6.5229353e-03   5.1511955e-01   4.9691496e-01
   4.9000000e+00  -4.2791862e-04   7.8820991e-03   5.1049954e-01   4.9683961e-01
   5.0000000e+00  -2.2753659e-03   9.2581372e-03   5.0681279e-01   4.9678672e-01
   5.1000000e+00   1.2858993e-03   1.5755610e-03   5.0556207e-01   4.9677312e-01
   5.2000000e+00   1.7270072e-03   2.1489676e-03   5.0712641e-01   4.9680096e-01
   5.3000000e+00   2.0635690e-03   2.8436656e-03   5.1070699e-01   4.9685789e-01
   5.4000000e+00   2.2088895e-03   3.6616675e-03   5.1467823e-01   4.9692206e-01
   5.5000000e+00   2.0740035e-03   4.6039583e-03   5.1720304e-01   4.9696998e-01
   5.6000000e+00   1.5750762e-03   5.6723624e-03   5.1689082e-01   4.9698460e-01
   5.7000000e+00   6.4632414e-04   6.8727888e-03   5.1327391e-01   4.9696076e-01
   5.8000000e+00  -7.4464104e-04   8.2191460e-03   5.0695104e-01   4.9690638e-01
   5.9000000e+00  -2.5873451e-03   9.7357357e-03   4.9936534e-01   4.9683925e-01
   6.0000000e+00  -4.8339416e-03   1.1455151e-02   4.9230886e-01   4.9678061e-01
   6.1000000e+00   7.5133577e-04   1.3686414e-03   4.8733252e-01   4.9674788e-01
   6.2000000e+00   5.7107853e-04   1.7581498e-03   4.8526394e-01   4.9674912e-01
   6.3000000e+00   3.2830213e-04   2.2478060e-03   4.8598895e-01   4.9678076e-01
   6.4000000e+00   6.7381277e-05   2.8747396e-03   4.8855757e-01   4.9682939e-01
   6.5000000e+00  -1.5691276e-04   3.6855936e-03   4.9156222e-01   4.9687684e-01
   6.6000000e+00  -2.9524837e-04   4.7331006e-03   4.9364797e-01   4.9690636e-01
   6.7000000e+00  -3.1887936e-04   6.0711980e-03   4.9397593e-01   4.9690852e-01
   6.8000000e+00  -2.3041941e-04   7.7508386e-03   4.9248519e-01   4.9688373e-01
   6.9000000e+00  -7.2282007e-05   9.8145064e-03   4.8987421e-01   4.9684261e-01
   7.0000000e+00   6.3485507e-05   1.2293040e-02   4.8731986e-01   4.9680005e-01
   7.1000000e+00  -7.7500394e-04   7.0648169e-06   4.8604211e-01   4.9677146e-01
   7.2000000e+00  -5.7705155e-04   2.3825521e-04   4.8686900e-01   4.9676736e-01
   7.3000000e+00  -1.8570136e-04   6.2401083e-04   4.8994918e-01   4.9678884e-01
   7.4000000e+00   4.1208217e-04   1.2074984e-03   4.9470670e-01   4.9683096e-01
   7.5000000e+00   1.1987876e-03   2.0375260e-03   5.0004129e-01   4.9687763e-01
   7.6000000e+00   2.1131144e-03   3.1542129e-03   5.0470129e-01   4.9691714e-01
   7.7000000e+00   3.0458422e-03   4.5980736e-03   5.0769130e-01   4.9693534e-01
   7.8000000e+00   3.8415185e-03   6.3977812e-03   5.0858166e-01   4.9693036e-01
   7.9000000e+00   4.3104500e-03   8.5792233e-03   5.0761436e-01   4.9690515e-01
   8.0000000e+00   4.2477560e-03   1.1162793e-02   5.0557629e-01   4.9686932e-01
   8.1000000e+00  -3.1023734e-04  -1.2539271e-03   5.0350310e-01   4.9683802e-01
   8.2000000e+00   8.5594195e-05  -1.1713250e-03   5.0230193e-01   4.9681783e-01
   8.3000000e+00   5.0219714e-04  -9.8157007e-04   5.0244796e-01   4.9681907e-01
   8.4000000e+00   8.9086523e-04  -6.5434746e-04   5.0383338e-01   4.9683830e-01
   8.5000000e+00   1.1979086e-03  -1.5233070e-04   5.0583087e-01   4.9686557e-01
   8.6000000e+00   1.3683986e-03   5.6563828e-04   5.0753176e-01   4.9689211e-01
   8.7000000e+00   1.3393621e-03   1.5531492e-03   5.0808521e-01   4.9690650e-01
   8.8000000e+00   1.0553609e-03   2.8709927e-03   5.0699128e-01   4.9690368e-01
   8.9000000e+00   4.6659150e-04   4.5852559e-03   5.0428408e-01   4.9688830e-01
   9.0000000e+00  -4.5944898e-04   6.7728472e-03   5.0051510e-01   4.9686662e-01
   9.1000000e+00  -1.4991088e-03  -2.4479704e-03   4.9656542e-01   4.9684520e-01
   9.2000000e+00  -1.7900102e-03  -2.7438096e-03   4.9335081e-01   4.9682884e-01
   9.3000000e+00  -2.1164776e-03  -2.9922512e-03   4.9152648e-01   4.9682331e-01
   9.4000000e+00  -2.4472077e-03  -3.1486729e-03   4.9128610e-01   4.9682805e-01
   9.5000000e+00  -2.7416410e-03  -3.1638308e-03   4.9232461e-01   4.9684580e-01
   9.6000000e+00  -2.9553297e-03  -2.9628412e-03   4.9396634e-01   4.9686265e-01
   9.7000000e+00  -3.0539798e-03  -2.4608431e-03   4.9541753e-01   4.9686439e-01
   9.8000000e+00  -3.0394568e-03  -1.5848962e-03   4.9606068e-01   4.9685804e-01
   9.9000000e+00  -2.9346677e-03  -2.4783182e-04   4.9564370e-01   4.9684372e-01
   1.0000000e+01  -2.8077715e-03   1.6349952e-03   4.9437396e-01   4.9682714e-01
   1.0100000e+01  -3.6132443e-03  -3.3720082e-03   4.9282221e-01   4.9682761e-01
   1.0200000e+01  -4.0003600e-03  -3.9519193e-03   4.9169962e-01   4.9683337e-01
   1.0300000e+01  -4.2761902e-03  -4.4998688e-03   4.9161956e-01   4.9684137e-01
   1.0400000e+01  -4.4052442e-03  -4.9885563e-03   4.9286250e-01   4.9686935e-01
   1.0500000e+01  -4.3815947e-03  -5.3630118e-03   4.9529464e-01   4.9691069e-01
   1.0600000e+01  -4.2059575e-03  -5.5447664e-03   4.9838203e-01   4.9693857e-01
   1.0700000e+01  -3.9205075e-03  -5.4653716e-03   5.0139199e-01   4.9694049e-01
   1.0800000e+01  -3.6292878e-03  -5.0783028e-03   5.0365033e-01   4.9693171e-01
   1.0900000e+01  -3.4434332e-03  -4.2929641e-03   5.0471262e-01   4.9689075e-01
   1.1000000e+01  -3.5260981e-03  -3.0545144e-03   5.0454923e-01   4.9683964e-01
   1.1100000e+01  -3.5280731e-03  -3.1403160e-03   5.0349632e-01   4.9677628e-01
   1.1200000e+01  -3.8109967e-03  -3.7871531e-03   5.0214954e-01   4.9674755e-01
   1.1300000e+01  -4.1180980e-03  -4.4959140e-03   5.0112607e-01   4.9674344e-01
   1.1400000e+01  -4.4861090e-03  -5.2543463e-03   5.0086451e-01   4.9677562e-01
   1.1500000e+01  -4.9309273e-03  -6.0473640e-03   5.0144884e-01   4.9685900e-01
   1.1600000e+01  -5.4944654e-03  -6.7675754e-03   5.0263197e-01   4.9692495e-01
   1.1700000e+01  -6.1900850e-03  -7.3671141e-03   5.0388206e-01   4.9697660e-01
   1.1800000e+01  -7.0363095e-03  -7.7357414e-03   5.0460515e-01   4.9697017e-01
   1.1900000e+01  -8.0721201e-03  -7.8153418e-03   5.0437250e-01   4.9693189e-01
   1.2000000e+01  -9.3128851e-03  -7.5127274e-03   5.0303927e-01   4.9687107e-01
   1.2100000e+01  -3.4623515e-03  -2.0364946e-03   5.0081637e-01   4.9677045e-01
   1.2200000e+01  -4.2471337e-03  -2.7548493e-03   4.9822760e-01   4.9672602e-01
   1.2300000e+01  -5.1726187e-03  -3.6272149e-03   4.9587477e-01   4.9671918e-01
   1.2400000e+01  -6.2237126e-03  -4.6167062e-03   4.9427642e-01   4.9673288e-01
   1.2500000e+01  -7.3515747e-03  -5.6883019e-03   4.9368139e-01   4.9676291e-01
   1.2600000e+01  -8.5709551e-03  -6.8301113e-03   4.9408644e-01   4.9684057e-01
   1.2700000e+01  -9.8112177e-03  -7.9555768e-03   4.9511660e-01   4.9693623e-01
   1.2800000e+01  -1.1005451e-02  -8.9705127e-03   4.9623886e-01   4.9702728e-01
   1.2900000e+01  -1.2123768e-02  -9.7280319e-03   4.9696968e-01   4.9705332e-01
   1.3000000e+01  -1.3138088e-02  -1.0114888e-02   4.9700119e-01   4.9700158e-01
   1.3100000e+01  -3.9493442e-03  -4.7582619e-04   4.9634237e-01   4.9695172e-01
   1.3200000e+01  -4.8253270e-03  -1.0781487e-03   4.9527738e-01   4.9688014e-01
   1.3300000e+01  -5.7337875e-03  -1.7867388e-03   4.9428467e-01   4.9677957e-01
   1.3400000e+01  -6.6452459e-03  -2.6525185e-03   4.9381921e-01   4.9671035e-01
   1.3500000e+01  -7.5914211e-03  -3.7101756e-03   4.9423319e-01   4.9672310e-01
   1.3600000e+01  -8.5768925e-03  -4.8922796e-03   4.9557468e-01   4.9677362e-01
   1.3700000e+01  -9.6329255e-03  -6.2233886e-03   4.9762121e-01   4.9691851e-01
   1.3800000e+01  -1.0698759e-02  -7.5702773e-03   4.9983829e-01   4.9706760e-01
   1.3900000e+01  -1.1811404e-02  -8.7796333e-03   5.0171617e-01   4.9712421e-01
   1.4000000e+01  -1.3046067e-02  -9.8262907e-03   5.0287597e-01   4.9713584e-01
   1.4100000e+01  -2.5212016e-03   1.9381100e-03   5.0314157e-01   4.9710088e-01
   1.4200000e+01  -3.1994162e-03   1.6561185e-03   5.0262242e-01   4.9700925e-01
   1.4300000e+01  -3.9254035e-03   1.3031639e-03   5.0164301e-01   4.9682497e-01
   1.4400000e+01  -4.7711208e-03   8.3901330e-04   5.0068716e-01   4.9657397e-01
   1.4500000e+01  -5.8045473e-03   2.9023098e-05   5.0016737e-01   4.9648234e-01
   1.4600000e+01  -7.0341997e-03  -1.0333673e-03   5.0024425e-01   4.9645642e-01
   1.4700000e+01  -8.5917715e-03  -2.4609766e-03   5.0095479e-01   4.9662060e-01
   1.4800000e+01  -1.0377595e-02  -3.9914943e-03   5.0189196e-01   4.9673976e-01
   1.4900000e+01  -1.2439865e-02  -5.6855046e-03   5.0269425e-01   4.9692107e-01
   1.5000000e+01  -1.4737128e-02  -7.3814950e-03   5.0295586e-01   4.9707219e-01
   1.5100000e+01  -7.7201935e-04   4.3415577e-03   5.0244884e-01   4.9722992e-01
   1.5200000e+01  -1.6487580e-03   4.3090036e-03   5.0114453e-01   4.9722740e-01
   1.5300000e+01  -2.7123950e-03   4.1314668e-03   4.9937436e-01   4.9718947e-01
   1.5400000e+01  -3.8800002e-03   3.9423503e-03   4.9746816e-01   4.9695874e-01
   1.5500000e+01  -5.2069225e-03   3.5139302e-03   4.9590700e-01   4.9674658e-01
   1.5600000e+01  -6.7301107e-03   2.7690720e-03   4.9503194e-01   4.9662346e-01
   1.5700000e+01  -8.4517401e-03   1.6914935e-03   4.9493868e-01   4.9661077e-01
   1.5800000e+01  -1.0378897e-02   3.0771667e-04   4.9550231e-01   4.9670098e-01
   1.5900000e+01  -1.2489356e-02  -1.3457430e-03   4.9640456e-01   4.9689245e-01
   1.6000000e+01  -1.4683290e-02  -3.1244818e-03   4.9719950e-01   4.9709342e-01
   1.6100000e+01   1.3422638e-04   5.8943598e-03   4.9760647e-01   4.9721813e-01
   1.6200000e+01  -7.5022715e-04   6.2751676e-03   4.9744919e-01   4.9721283e-01
   1.6300000e+01  -1.6729419e-03   6.5442014e-03   4.9680829e-01   4.9718767e-01
   1.6400000e+01  -2.6790247e-03   6.6990916e-03   4.9603657e-01   4.9711559e-01
   1.6500000e+01  -3.7065151e-03   6.7918489e-03   4.9543695e-01   4.9691748e-01
   1.6600000e+01  -4.7845917e-03   6.7048735e-03   4.9532970e-01   4.9668719e-01
   1.6700000e+01  -6.0012508e-03   6.2832285e-03   4.9591344e-01   4.9656092e-01
   1.6800000e+01  -7.4679140e-03   5.4426138e-03   4.9718249e-01   4.9661157e-01
   1.6900000e+01  -9.1417454e-03   4.3611335e-03   4.9877637e-01   4.9666022e-01
   1.7000000e+01  -1.1138942e-02   2.9136227e-03   5.0038420e-01   4.9684576e-01
   1.7100000e+01   1.5389747e-03   6.6550905e-03   5.0157610e-01   4.9695590e-01
   1.7200000e+01   1.1298645e-03   7.3513102e-03   5.0212598e-01   4.9708469e-01
   1.7300000e+01   5.8146038e-04   8.0522393e-03   5.0205467e-01   4.9713859e-01
   1.7400000e+01  -4.7900800e-05   8.7824815e-03   5.0147376e-01   4.9705128e-01
   1.7500000e+01  -7.9458736e-04   9.3791291e-03   5.0069996e-01   4.9694252e-01
   1.7600000e+01  -1.7123677e-03   9.8676816e-03   5.0006511e-01   4.9674453e-01
   1.7700000e+01  -2.8790044e-03   1.0095959e-02   4.9981340e-01   4.9657111e-01
   1.7800000e+01  -4.4018234e-03   9.9300534e-03   5.0003826e-01   4.9652538e-01
   1.7900000e+01  -6.3398123e-03   9.3964861e-03   5.0060017e-01   4.9656181e-01
   1.8000000e+01  -8.8044779e-03   8.4443160e-03   5.0128922e-01   4.9672858e-01
   1.8100000e+01   2.8508349e-03   6.0991838e-03   5.0175021e-01   4.9693856e-01
   1.8200000e+01   2.5203101e-03   6.9888880e-03   5.0169796e-01   4.9714929e-01
   1.8300000e+01   1.9641153e-03   7.9259305e-03   5.0107619e-01   4.9730210e-01
   1.8400000e+01   1.2886556e-03   8.9561527e-03   4.9989647e-01   4.9731174e-01
   1.8500000e+01   4.2917995e-04   1.0008467e-02   4.9849384e-01   4.9720845e-01
   1.8600000e+01  -5.8687168e-04   1.0960009e-02   4.9716804e-01   4.9707472e-01
   1.8700000e+01  -1.7671248e-03   1.1803194e-02   4.9619810e-01   4.9688031e-01
   1.8800000e+01  -3.2500932e-03   1.2342393e-02   4.9584601e-01   4.9678783e-01
   1.8900000e+01  -5.0319624e-03   1.2540204e-02   4.9604227e-01   4.9680879e-01
   1.9000000e+01  -7.1597743e-03   1.2489946e-02   4.9660164e-01   4.9683366e-01


==> anc/data/liebRobinson/dataDiffLR_initX_Ising_J1g0.5h0dt0.1_D200_Leff8.txt <==
   0.0000000e+00   0.0000000e+00   0.0000000e+00   1.0000000e+00   5.0000000e-01
   1.0000000e-01  -8.3266727e-15  -3.9968029e-15   9.6053050e-01   4.9970373e-01
   2.0000000e-01   1.3322676e-15   6.1062266e-16   8.4984925e-01   4.9888055e-01
   3.0000000e-01   1.1102230e-16   5.5511151e-16   6.8938895e-01   4.9771125e-01
   4.0000000e-01   1.6653345e-15   2.2204460e-15   5.0947518e-01   4.9644765e-01
   5.0000000e-01   4.0268733e-11   2.1163071e-11   3.4263937e-01   4.9535207e-01
   6.0000000e-01   1.0022350e-09   5.3420107e-10   2.1668771e-01   4.9463590e-01
   7.0000000e-01   1.1424448e-08   6.1938170e-09   1.4917271e-01   4.9441301e-01
   8.0000000e-01   8.3067250e-08   4.5949709e-08   1.4450954e-01   4.9467903e-01
   9.0000000e-01   4.4369658e-07   2.5125366e-07   1.9427122e-01   4.9532090e-01
   1.0000000e+00   1.8823261e-06   1.0951290e-06   2.8038112e-01   4.9615241e-01
   1.1000000e+00   6.5597457e-09   3.6991786e-09   3.8021682e-01   4.9696548e-01
   1.2000000e+00   3.0934509e-08   1.7813543e-08   4.7222812e-01   4.9758264e-01
   1.3000000e+00   1.2408397e-07   7.3148848e-08   5.4064672e-01   4.9789737e-01
   1.4000000e+00   4.3435825e-07   2.6285787e-07   5.7821274e-01   4.9789243e-01
   1.5000000e+00   1.5326145e-06   9.5638018e-07   5.8644748e-01   4.9763335e-01
   1.6000000e+00   5.1728192e-06   3.3917709e-06   5.7368332e-01   4.9724089e-01
   1.7000000e+00   1.5263689e-05   1.0773828e-05   5.5163079e-01   4.9685173e-01
   1.8000000e+00   3.8064802e-05   2.9711887e-05   5.3157276e-01   4.9657928e-01
   1.9000000e+00   7.9767849e-05   7.1342548e-05   5.2126036e-01   4.9648534e-01
   2.0000000e+00   1.3920938e-04   1.5094216e-04   5.2327535e-01   4.9656946e-01
   2.1000000e+00   5.3542832e-06   4.0797523e-06   5.3513097e-01   4.9677715e-01
   2.2000000e+00   1.2309838e-05   1.0240467e-05   5.5086077e-01   4.9702283e-01
   2.3000000e+00   2.4970554e-05   2.3183720e-05   5.6344590e-01   4.9721927e-01
   2.4000000e+00   4.4662365e-05   4.7837275e-05   5.6725897e-01   4.9730429e-01
   2.5000000e+00   6.9064331e-05   9.0402918e-05   5.5978656e-01   4.9725711e-01
   2.6000000e+00   8.7447821e-05   1.5684639e-04   5.4218637e-01   4.9710047e-01
   2.7000000e+00   7.5640053e-05   2.5041977e-04   5.1863268e-01   4.9688922e-01
   2.8000000e+00  -6.2674750e-06   3.6908393e-04   4.9477717e-01   4.9669016e-01
   2.9000000e+00  -2.1022946e-04   5.0423888e-04   4.7589167e-01   4.9656011e-01
   3.0000000e+00  -5.8897979e-04   6.4216064e-04   4.6530359e-01   4.9652908e-01
   3.1000000e+00   3.3029708e-05   7.2667470e-05   4.6358677e-01   4.9659339e-01
   3.2000000e+00   2.3996865e-05   1.1013345e-04   4.6869236e-01   4.9672001e-01
   3.3000000e+00  -1.0077893e-05   1.5655306e-04   4.7689239e-01   4.9685971e-01
   3.4000000e+00  -8.3330821e-05   2.0962818e-04   4.8416339e-01   4.9696430e-01
   3.5000000e+00  -2.0759237e-04   2.6628377e-04   4.8752937e-01   4.9700200e-01
   3.6000000e+00  -3.8689020e-04   3.2446545e-04   4.8593694e-01   4.9696634e-01
   3.7000000e+00  -6.1266868e-04   3.8542726e-04   4.8041974e-01   4.9687612e-01
   3.8000000e+00  -8.6163407e-04   4.5582905e-04   4.7355759e-01   4.9676723e-01
   3.9000000e+00  -1.0970900e-03   5.4907740e-04   4.6846303e-01   4.9667954e-01
   4.0000000e+00  -1.2733467e-03   6.8568990e-04   4.6766334e-01   4.9664343e-01
   4.1000000e+00  -1.5989712e-04   9.6458564e-05   4.7225338e-01   4.9667036e-01
   4.2000000e+00  -2.3394700e-04   1.0821415e-04   4.8157914e-01   4.9675034e-01
   4.3000000e+00  -3.0693009e-04   1.2153069e-04   4.9352044e-01   4.9685654e-01
   4.4000000e+00  -3.6155915e-04   1.4186384e-04   5.0524049e-01   4.9695517e-01
   4.5000000e+00  -3.7584160e-04   1.7807232e-04   5.1412543e-01   4.9701697e-01
   4.6000000e+00  -3.2551553e-04   2.4260389e-04   5.1859282e-01   4.9702652e-01
   4.7000000e+00  -1.8807340e-04   3.5115170e-04   5.1851150e-01   4.9698635e-01
   4.8000000e+00   5.1518426e-05   5.2158747e-04   5.1511955e-01   4.9691496e-01
   4.9000000e+00   3.9404850e-04   7.7216047e-04   5.1049954e-01   4.9683961e-01
   5.0000000e+00   8.1990793e-04   1.1192797e-03   5.0681279e-01   4.9678672e-01
   5.1000000e+00  -1.3387612e-04   7.2495341e-07   5.0556207e-01   4.9677312e-01
   5.2000000e+00  -7.9243574e-05   1.2775527e-05   5.0712641e-01   4.9680096e-01
   5.3000000e+00   1.3189820e-05   4.0610815e-05   5.1070699e-01   4.9685789e-01
   5.4000000e+00   1.4288143e-04   8.9653763e-05   5.1467823e-01   4.9692206e-01
   5.5000000e+00   3.0212446e-04   1.6472051e-04   5.1720304e-01   4.9696998e-01
   5.6000000e+00   4.7557815e-04   2.6965924e-04   5.1689082e-01   4.9698460e-01
   5.7000000e+00   6.4149394e-04   4.0747345e-04   5.1327391e-01   4.9696076e-01
   5.8000000e+00   7.7447380e-04   5.8099874e-04   5.0695104e-01   4.9690638e-01
   5.9000000e+00   8.4930286e-04   7.9406476e-04   4.9936534e-01   4.9683925e-01
   6.0000000e+00   8.4530224e-04   1.0530275e-03   4.9230886e-01   4.9678061e-01
   6.1000000e+00   6.6581009e-05  -4.2911927e-05   4.8733252e-01   4.9674788e-01
   6.2000000e+00   7.6659771e-05  -4.3562256e-05   4.8526394e-01   4.9674912e-01
   6.3000000e+00   5.9243128e-05  -4.7861216e-05   4.8598895e-01   4.9678076e-01
   6.4000000e+00   4.5651341e-06  -5.8322074e-05   4.8855757e-01   4.9682939e-01
   6.5000000e+00  -9.3168701e-05  -7.6645913e-05   4.9156222e-01   4.9687684e-01
   6.6000000e+00  -2.3270446e-04  -1.0228386e-04   4.9364797e-01   4.9690636e-01
   6.7000000e+00  -4.0292245e-04  -1.3122225e-04   4.9397593e-01   4.9690852e-01
   6.8000000e+00  -5.8081012e-04  -1.5403677e-04   4.9248519e-01   4.9688373e-01
   6.9000000e+00  -7.3178026e-04  -1.5557072e-04   4.8987421e-01   4.9684261e-01
   7.0000000e+00  -8.1219808e-04  -1.1203729e-04   4.8731986e-01   4.9680005e-01
   7.1000000e+00  -3.3912633e-04  -1.9700105e-04   4.8604211e-01   4.9677146e-01
   7.2000000e+00  -4.8433220e-04  -2.7690278e-04   4.8686900e-01   4.9676736e-01
   7.3000000e+00  -6.4460630e-04  -3.7685363e-04   4.8994918e-01   4.9678884e-01
   7.4000000e+00  -8.0532654e-04  -4.9812109e-04   4.9470670e-01   4.9683096e-01
   7.5000000e+00  -9.4663233e-04  -6.3447747e-04   5.0004129e-01   4.9687763e-01
   7.6000000e+00  -1.0466330e-03  -7.8275662e-04   5.0470129e-01   4.9691714e-01
   7.7000000e+00  -1.0821343e-03  -9.3087020e-04   5.0769130e-01   4.9693534e-01
   7.8000000e+00  -1.0335617e-03  -1.0689375e-03   5.0858166e-01   4.9693036e-01
   7.9000000e+00  -8.8867286e-04  -1.1808932e-03   5.0761436e-01   4.9690515e-01
   8.0000000e+00  -6.4326042e-04  -1.2484090e-03   5.0557629e-01   4.9686932e-01
   8.1000000e+00  -5.9985335e-04  -3.7190696e-04   5.0350310e-01   4.9683802e-01
   8.2000000e+00  -6.7616311e-04  -4.7761451e-04   5.0230193e-01   4.9681783e-01
   8.3000000e+00  -7.3813535e-04  -6.0246848e-04   5.0244796e-01   4.9681907e-01
   8.4000000e+00  -7.8497260e-04  -7.4655062e-04   5.0383338e-01   4.9683830e-01
   8.5000000e+00  -8.2060629e-04  -9.1032321e-04   5.0583087e-01   4.9686557e-01
   8.6000000e+00  -8.5184971e-04  -1.0990317e-03   5.0753176e-01   4.9689211e-01
   8.7000000e+00  -8.9615556e-04  -1.3142776e-03   5.0808521e-01   4.9690650e-01
   8.8000000e+00  -9.6829075e-04  -1.5584171e-03   5.0699128e-01   4.9690368e-01
   8.9000000e+00  -1.0861117e-03  -1.8343997e-03   5.0428408e-01   4.9688830e-01
   9.0000000e+00  -1.2618730e-03  -2.1361903e-03   5.0051510e-01   4.9686662e-01
   9.1000000e+00  -3.7174686e-04  -2.8113184e-04   4.9656542e-01   4.9684520e-01
   9.2000000e+00  -4.6740382e-04  -3.8752587e-04   4.9335081e-01   4.9682884e-01
   9.3000000e+00  -6.0342336e-04  -5.1922179e-04   4.9152648e-01   4.9682331e-01
   9.4000000e+00  -7.9187561e-04  -6.8236799e-04   4.9128610e-01   4.9682805e-01
   9.5000000e+00  -1.0441275e-03  -8.9269773e-04   4.9232461e-01   4.9684580e-01
   9.6000000e+00  -1.3640230e-03  -1.1528978e-03   4.9396634e-01   4.9686265e-01
   9.7000000e+00  -1.7463140e-03  -1.4645003e-03   4.9541753e-01   4.9686439e-01
   9.8000000e+00  -2.1883056e-03  -1.8444873e-03   4.9606068e-01   4.9685804e-01
   9.9000000e+00  -2.6653649e-03  -2.2930473e-03   4.9564370e-01   4.9684372e-01
   1.0000000e+01  -3.1517380e-03  -2.8038110e-03   4.9437396e-01   4.9682714e-01
   1.0100000e+01  -3.7841141e-04   2.1432020e-05   4.9282221e-01   4.9682761e-01
   1.0200000e+01  -5.9583288e-04  -9.5864064e-05   4.9169962e-01   4.9683337e-01
   1.0300000e+01  -8.6510879e-04  -2.4144803e-04   4.9161956e-01   4.9684137e-01
   1.0400000e+01  -1.1765163e-03  -4.3625940e-04   4.9286250e-01   4.9686935e-01
   1.0500000e+01  -1.5285753e-03  -6.8166109e-04   4.9529464e-01   4.9691069e-01
   1.0600000e+01  -1.8961344e-03  -9.6266971e-04   4.9838203e-01   4.9693857e-01
   1.0700000e+01  -2.2578959e-03  -1.2799668e-03   5.0139199e-01   4.9694049e-01
   1.0800000e+01  -2.6148837e-03  -1.6600937e-03   5.0365033e-01   4.9693171e-01
   1.0900000e+01  -2.9417997e-03  -2.0878720e-03   5.0471262e-01   4.9689075e-01
   1.1000000e+01  -3.2461594e-03  -2.5846744e-03   5.0454923e-01   4.9683964e-01
   1.1100000e+01  -2.7101595e-04   4.2129061e-04   5.0349632e-01   4.9677628e-01
   1.1200000e+01  -3.5985334e-04   4.0297123e-04   5.0214954e-01   4.9674755e-01
   1.1300000e+01  -4.7949703e-04   3.4498457e-04   5.0112607e-01   4.9674344e-01
   1.1400000e+01  -6.4663110e-04   2.3377105e-04   5.0086451e-01   4.9677562e-01
   1.1500000e+01  -8.5543769e-04   4.6199149e-05   5.0144884e-01   4.9685900e-01
   1.1600000e+01  -1.1260819e-03  -1.6402610e-04   5.0263197e-01   4.9692495e-01
   1.1700000e+01  -1.4506592e-03  -4.2009402e-04   5.0388206e-01   4.9697660e-01
   1.1800000e+01  -1.8278910e-03  -7.0054108e-04   5.0460515e-01   4.9697017e-01
   1.1900000e+01  -2.2815157e-03  -1.0523899e-03   5.0437250e-01   4.9693189e-01
   1.2000000e+01  -2.8214577e-03  -1.5007435e-03   5.0303927e-01   4.9687107e-01
   1.2100000e+01   3.6982976e-04   1.0839289e-03   5.0081637e-01   4.9677045e-01
   1.2200000e+01   3.6717751e-04   1.1886327e-03   4.9822760e-01   4.9672602e-01
   1.2300000e+01   3.0076681e-04   1.2427567e-03   4.9587477e-01   4.9671918e-01
   1.2400000e+01   1.5176462e-04   1.2598612e-03   4.9427642e-01   4.9673288e-01
   1.2500000e+01  -7.8009260e-05   1.2354182e-03   4.9368139e-01   4.9676291e-01
   1.2600000e+01  -4.5823053e-04   1.1234202e-03   4.9408644e-01   4.9684057e-01
   1.2700000e+01  -9.7210722e-04   9.3375462e-04   4.9511660e-01   4.9693623e-01
   1.2800000e+01  -1.5948671e-03   6.6658911e-04   4.9623886e-01   4.9702728e-01
   1.2900000e+01  -2.3177056e-03   3.6046060e-04   4.9696968e-01   4.9705332e-01
   1.3000000e+01  -3.1065405e-03   1.0129313e-05   4.9700119e-01   4.9700158e-01
   1.3100000e+01   5.6455830e-04   1.3843618e-03   4.9634237e-01   4.9695172e-01
   1.3200000e+01   5.5576682e-04   1.6327470e-03   4.9527738e-01   4.9688014e-01
   1.3300000e+01   5.1702465e-04   1.9090773e-03   4.9428467e-01   4.9677957e-01
   1.3400000e+01   4.5005450e-04   2.1523216e-03   4.9381921e-01   4.9671035e-01
   1.3500000e+01   2.9868651e-04   2.3076317e-03   4.9423319e-01   4.9672310e-01
   1.3600000e+01   4.2159309e-05   2.4097364e-03   4.9557468e-01   4.9677362e-01
   1.3700000e+01  -3.5252907e-04   2.3867181e-03   4.9762121e-01   4.9691851e-01
   1.3800000e+01  -8.0624558e-04   2.3083024e-03   4.9983829e-01   4.9706760e-01
   1.3900000e+01  -1.3148937e-03   2.2473415e-03   5.0171617e-01   4.9712421e-01
   1.4000000e+01  -1.8922303e-03   2.1313874e-03   5.0287597e-01   4.9713584e-01
   1.4100000e+01   5.7016330e-04   1.3889648e-03   5.0314157e-01   4.9710088e-01
   1.4200000e+01   6.5644513e-04   1.7686066e-03   5.0262242e-01   4.9700925e-01
   1.4300000e+01   8.2341668e-04   2.2629704e-03   5.0164301e-01   4.9682497e-01
   1.4400000e+01   1.0132209e-03   2.8492605e-03   5.0068716e-01   4.9657397e-01
   1.4500000e+01   1.1646389e-03   3.3010842e-03   5.0016737e-01   4.9648234e-01
   1.4600000e+01   1.2662900e-03   3.7055267e-03   5.0024425e-01   4.9645642e-01
   1.4700000e+01   1.1737192e-03   3.9236831e-03   5.0095479e-01   4.9662060e-01
   1.4800000e+01   9.6547769e-04   4.1680050e-03   5.0189196e-01   4.9673976e-01
   1.4900000e+01   5.6604364e-04   4.3018154e-03   5.0269425e-01   4.9692107e-01
   1.5000000e+01  -1.5247310e-05   4.3836343e-03   5.0295586e-01   4.9707219e-01
   1.5100000e+01   7.9289544e-04   8.9306199e-04   5.0244884e-01   4.9722992e-01
   1.5200000e+01   9.6103494e-04   1.2515322e-03   5.0114453e-01   4.9722740e-01
   1.5300000e+01   1.1657462e-03   1.6875949e-03   4.9937436e-01   4.9718947e-01
   1.5400000e+01   1.4695181e-03   2.3627278e-03   4.9746816e-01   4.9695874e-01
   1.5500000e+01   1.7787026e-03   3.0672457e-03   4.9590700e-01   4.9674658e-01
   1.5600000e+01   2.0025464e-03   3.7273842e-03   4.9503194e-01   4.9662346e-01
   1.5700000e+01   2.0752514e-03   4.3116124e-03   4.9493868e-01   4.9661077e-01
   1.5800000e+01   1.9251044e-03   4.8098774e-03   4.9550231e-01   4.9670098e-01
   1.5900000e+01   1.5192198e-03   5.1994996e-03   4.9640456e-01   4.9689245e-01
   1.6000000e+01   9.2190296e-04   5.5430134e-03   4.9719950e-01   4.9709342e-01
   1.6100000e+01   7.7983774e-04   6.7292386e-05   4.9760647e-01   4.9721813e-01
   1.6200000e+01   8.2235537e-04   4.0561157e-04   4.9744919e-01   4.9721283e-01
   1.6300000e+01   9.6420897e-04   8.2358295e-04   4.9680829e-01   4.9718767e-01
   1.6400000e+01   1.1445774e-03   1.3560257e-03   4.9603657e-01   4.9711559e-01
   1.6500000e+01   1.4094575e-03   2.0894718e-03   4.9543695e-01   4.9691748e-01
   1.6600000e+01   1.7159651e-03   2.9346353e-03   4.9532970e-01   4.9668719e-01
   1.6700000e+01   1.9681308e-03   3.7546528e-03   4.9591344e-01   4.9656092e-01
   1.6800000e+01   2.0569667e-03   4.4689270e-03   4.9718249e-01   4.9661157e-01
   1.6900000e+01   2.0430755e-03   5.2409124e-03   4.9877637e-01   4.9666022e-01
   1.7000000e+01   1.8465509e-03   5.9087061e-03   5.0038420e-01   4.9684576e-01
   1.7100000e+01   4.0296037e-04  -5.7410252e-04   5.0157610e-01   4.9695590e-01
   1.7200000e+01   4.4538583e-04  -4.6229868e-04   5.0212598e-01   4.9708469e-01
   1.7300000e+01   5.2988273e-04  -1.9972994e-04   5.0205467e-01   4.9713859e-01
   1.7400000e+01   7.5146642e-04   2.9113569e-04   5.0147376e-01   4.9705128e-01
   1.7500000e+01   1.1075456e-03   9.0198779e-04   5.0069996e-01   4.9694252e-01
   1.7600000e+01   1.5710819e-03   1.7099927e-03   5.0006511e-01   4.9674453e-01
   1.7700000e+01   2.0810822e-03   2.6061662e-03   4.9981340e-01   4.9657111e-01
   1.7800000e+01   2.5364831e-03   3.4855069e-03   5.0003826e-01   4.9652538e-01
   1.7900000e+01   2.8758123e-03   4.3836748e-03   5.0060017e-01   4.9656181e-01
   1.8000000e+01   2.9790297e-03   5.2343799e-03   5.0128922e-01   4.9672858e-01


==> anc/data/liebRobinson/plot.py <==

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib as mpl

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 5
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2

mpl.rcParams['axes.prop_cycle'] = mpl.cycler(color=[(0,0,1), (.47,.67,.19), (0.3,0.5,0.93), (.64,.08,.18), (0.4,0,.4), (0,0.4,0.4)])

colors = [(0,0,1), (.47,.67,.19), (0.3,0.5,0.93), (.64,.08,.18), (0.4,0,.4), (0,0.4,0.4)]

fig, ax=  plt.subplots()

# PROCESS DATA

N = [4, 6, 8, 10]
res = [np.loadtxt('./dataDiffLR_initX_Ising_J1g0.5h0dt0.1_D200_Leff' + str(item) + '.txt') for item in N]

spacing = 2

k = 0

for item in res:

    ax.plot(item[::spacing, 0], abs(item[::spacing, 1]), marker = 'o', linestyle = 'none', markerfacecolor = lighten_color(colors[k], amount=0.5), markeredgecolor = colors[k], 
            label = r'$L_{\mathrm{eff}} = ' + str(N[k]) + '$')
    k += 1

ax.legend(loc = 'lower right', fontsize = 20, handletextpad=0, columnspacing = -2)
ax.set_yscale('log')
ax.set_ylim(1e-6, 1)
ax.set_xlabel(r'$t$', fontsize = 25)
ax.set_ylabel(r'$\epsilon ( \langle \sigma_x (t) \rangle ) $', fontsize = 25)

ax.tick_params(axis='both', which='major', labelsize=25)

ax.text(0, .25, r'$(b)$', fontsize=30)



plt.savefig('errorLiebRobinson.png', bbox_inches='tight', format = 'png', dpi = 600 )
plt.show()




==> anc/data/readme.txt <==
This zip contains the data and the python scripts for 2201.08402. Each folder contains the materials needed to obtain the plots for the different sections. Running them on Python should produce the files in the paper.

